The dark side of the $\mu$: on multiple solutions to renormalisation group equations, and why the CMSSM is not necessarily being ruled out

When solving renormalisation group equations in a quantum field theory, one often specifies the boundary conditions at multiple renormalisation scales, such as the weak and grand-unified scales in a theory beyond the standard model. A point in the parameter space of such a model is usually specified by the values of couplings at these boundaries of the renormalisation group flow, but there is no theorem guaranteeing that such a point has a unique solution to the associated differential equations, and so there may exist multiple, phenomenologically distinct solutions, all corresponding to the same point in parameter space. We show that this is indeed the case in the constrained minimal supersymmetric standard model (CMSSM), and we exhibit such solutions, which cannot be obtained using out-of-the-box computer programs in the public domain. Some of the multiple solutions we exhibit have CP-even lightest Higgs mass predictions between 124 and 126 GeV. Without an exhaustive 11-dimensional MSSM parameter scan per CMSSM parameter point to capture all of the multiple solutions, CMSSM phenomenological analyses are incomplete.

==> anc/a.gnu <==
set term post enhanced color "Helvetica" 24

set style fill solid 0.2 noborder

set output "negMu.eps"
set label 1 "A" at -560,-2 font "Helvetica,12
set label 2 "B" at -530,-2 font "Helvetica,12
set label 3 "C" at 475,-2 font "Helvetica,12
set label 4 "A^0 tachyonic" at -575,-40 rotate by 90 font "Helvetica,16" front
set label 5 "Allanach, George and Gripaios, 2013" at -550,76 font \
"Helvetica,12" 
set yrange [-60:80]
set xlabel "{/Symbol m}(M_{SUSY})/GeV"
set ylabel "M_Z^2(pred)/M_Z^2(exp)"
set title "m_0=2.8 TeV, M_{1/2}=660 GeV, tan{/Symbol b}=40, A_0=0"
plot "singlePtNegMu" i 7 u 1:2 notit w filledcurves lc 9, \
"singlePtNegMu" i 0 u 1:3 notit w l ls 1 lw 2, \
"singlePtNegMu" i 1 notit w l ls 0, \
"singlePtNegMu" i 2 notit w l ls 0, \
"singlePtNegMu" i 3 notit w l ls 0, \
"singlePtNegMu" i 4 notit w l ls 0
unset title
set autoscale
unset label 5
unset label 1
unset label 2
unset label 3
!epspdf negMu.eps


set term post enhanced color "Helvetica" 48
set output "negMuInsert.eps"
set xrange [-550:-510]
unset xlabel
unset ylabel
set label 1 "A" at -547,1.2 font "Helvetica,24"
set label 2 "B" at -536,1.2 font "Helvetica,24"
set xtics 10
plot "singlePtNegMu" i 0 u 1:3 notit w l lw 4, 1 notit w l ls 0, \
"singlePtNegMu" i 5 notit w l ls 0, \
"singlePtNegMu" i 6 notit w l ls 0
unset xtics
set term post enhanced color "Helvetica" 24
set autoscale
!epspdf negMuInsert.eps

set autoscale

!mv *.pdf ..
!rm *.eps





==> anc/b.gnu <==
set term post enhanced color "Helvetica" 24 eps

set output "multiBCs.eps"
set title "CMSSM10.1.1"
set label 1 "Allanach, George and Gripaios, 2013" at 20,0.4 font \
"Helvetica,12" rotate by 90
set yrange [0.3:2]
set logscale x
set xlabel "Renormalisation scale"
set xrange [10:3e16]
set xtics ("M_Z" 91.187, "M_{S}" 2.e3, "" 0.1e16, "" 0.5e16, "" 1e16, "" 1.5e16, "M_{GUT}" 1.841953e+16)
plot "twoCond" i 0 u ($1):($5/500) tit "M_i/(500 GeV)" w l ls 1 lw 4 lc 2, \
"twoCond" i 0 u ($1):($6/500) notit w l ls 1 lw 4 lc 2, \
"twoCond" i 0 u ($1):($7/500) notit w l ls 1 lw 4 lc 2, \
"twoCond" i 0 u ($1):2 tit "g_{1,2}" w l ls 1 lw 4, \
"twoCond" i 0 u ($1):3 notit w l ls 1 lc 1 lw 4, \
"twoCond" i 0 u ($1):4 tit "h_t" w l lw 4 lc 3, \
"twoCond" i 0 u ($1):($8/500) tit "{/Symbol m}/500 GeV" w l lw 4 lc 4, \
"twoCond" i 1 u ($1):2 tit "boundary condition" w p  pt 7 lc 0, \
"twoCond" i 1 u ($1):3 notit w p pt 7 lc 0, \
"twoCond" i 1 u ($1):4 notit w p pt 7 lc 0, \
"twoCond" i 2 u ($1):($5/500) notit w p pt 7 lc 0, \
"twoCond" i 3 u ($1):($8/500) notit w p pt 7 lc 0
!epspdf multiBCs.eps


==> anc/cmssmScans <==
# m0=6.000000e+02 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-2.000000e+02 9.118760e+01 3.138461e+01 7.993442e+01  -1.679411e+02  1.118115e+02 1.701252e+02 8.330157e+01 1.307201e+02 -4.820372e+01 4.583486e-01 6.411596e-01 1.133016e+00 9.578827e+03 8.599707e+03 2.516215e+16 7.866865e+01  -1.719717e+02  1.165312e+02 1.744394e+02 -2.536333e+02 -4.994949e+02 -3.404278e+02 9.699903e+00 1.117260e+02
-1.925000e+02 9.118760e+01 3.212114e+01 7.993439e+01  -1.632386e+02  1.108752e+02 1.661783e+02 8.310240e+01 1.298193e+02 -4.823179e+01 4.583573e-01 6.412068e-01 1.133015e+00 9.381592e+03 8.641975e+03 2.522700e+16 7.866857e+01  -1.671238e+02  1.155458e+02 1.704054e+02 -2.538367e+02 -5.004690e+02 -3.404541e+02 9.699871e+00 1.117463e+02
-1.850000e+02 9.118760e+01 3.283081e+01 7.993457e+01  -1.583187e+02  1.097553e+02 1.622057e+02 8.293810e+01 1.289166e+02 -4.822787e+01 4.583663e-01 6.412559e-01 1.133014e+00 9.175479e+03 8.683589e+03 2.529506e+16 7.866870e+01  -1.620520e+02  1.143625e+02 1.663537e+02 -2.540063e+02 -5.014497e+02 -3.404496e+02 9.699838e+00 1.117667e+02
-1.775000e+02 9.118760e+01 3.352466e+01 7.993483e+01  -1.531977e+02  1.084089e+02 1.582660e+02 8.281257e+01 1.280122e+02 -4.818757e+01 4.583757e-01 6.413065e-01 1.133011e+00 8.959959e+03 8.725118e+03 2.536496e+16 7.866891e+01  -1.567742e+02  1.129344e+02 1.623481e+02 -2.541373e+02 -5.024358e+02 -3.404103e+02 9.699805e+00 1.117869e+02
-1.700000e+02 9.118760e+01 3.418054e+01 7.993551e+01  -1.478927e+02  1.067876e+02 1.544259e+02 8.273177e+01 1.271079e+02 -4.810728e+01 4.583852e-01 6.413597e-01 1.133010e+00 8.735653e+03 8.765202e+03 2.544060e+16 7.866955e+01  -1.513091e+02  1.112092e+02 1.584609e+02 -2.542258e+02 -5.034290e+02 -3.403322e+02 9.699772e+00 1.118072e+02
-1.625000e+02 9.118760e+01 3.480957e+01 7.993649e+01  -1.424206e+02  1.048367e+02 1.507561e+02 8.270096e+01 1.262041e+02 -4.798130e+01 4.583951e-01 6.414153e-01 1.133009e+00 8.502013e+03 8.804411e+03 2.552074e+16 7.867048e+01  -1.456748e+02  1.091286e+02 1.547673e+02 -2.542660e+02 -5.044281e+02 -3.402104e+02 9.699739e+00 1.118276e+02
-1.550000e+02 9.118760e+01 3.541178e+01 7.993780e+01  -1.367978e+02  1.025024e+02 1.473263e+02 8.272681e+01 1.253018e+02 -4.780359e+01 4.584053e-01 6.414735e-01 1.133007e+00 8.258884e+03 8.842670e+03 2.560598e+16 7.867174e+01  -1.398888e+02  1.066372e+02 1.513395e+02 -2.542515e+02 -5.054328e+02 -3.400392e+02 9.699706e+00 1.118479e+02
-1.475000e+02 9.118760e+01 3.598719e+01 7.993949e+01  -1.310398e+02  9.973964e+01 1.441970e+02 8.281705e+01 1.244020e+02 -4.756708e+01 4.584159e-01 6.415347e-01 1.133006e+00 8.006113e+03 8.879901e+03 2.569708e+16 7.867339e+01  -1.339675e+02  1.036910e+02 1.482377e+02 -2.541752e+02 -5.064430e+02 -3.398120e+02 9.699673e+00 1.118682e+02
-1.400000e+02 9.118760e+01 3.653585e+01 7.994161e+01  -1.251614e+02  9.652031e+01 1.414105e+02 8.298081e+01 1.235061e+02 -4.726342e+01 4.584268e-01 6.415992e-01 1.133004e+00 7.743543e+03 8.916028e+03 2.579495e+16 7.867548e+01  -1.279261e+02  1.002669e+02 1.454995e+02 -2.540284e+02 -5.074584e+02 -3.395211e+02 9.699639e+00 1.118884e+02
-1.325000e+02 9.118760e+01 3.705782e+01 7.994422e+01  -1.191757e+02  9.284005e+01 1.389843e+02 8.322892e+01 1.226153e+02 -4.688268e+01 4.584382e-01 6.416675e-01 1.133002e+00 7.471024e+03 8.950974e+03 2.590077e+16 7.867807e+01  -1.217783e+02  9.636793e+01 1.431357e+02 -2.538009e+02 -5.084791e+02 -3.391573e+02 9.699605e+00 1.119086e+02
-1.250000e+02 9.118760e+01 3.755319e+01 7.994741e+01  -1.130952e+02  8.871863e+01 1.369111e+02 8.357447e+01 1.217311e+02 -4.641285e+01 4.584499e-01 6.417402e-01 1.133000e+00 7.188408e+03 8.984662e+03 2.601605e+16 7.868124e+01  -1.155367e+02  9.202180e+01 -1.400406e+02 -2.534807e+02 -5.095053e+02 -3.387095e+02 9.699571e+00 1.119287e+02
-1.175000e+02 9.118760e+01 3.802210e+01 7.995128e+01  -1.069308e+02  8.419476e+01 -1.318071e+02 8.403349e+01 1.208549e+02 -4.583916e+01 4.584622e-01 6.418180e-01 1.132998e+00 6.895552e+03 9.017018e+03 2.614281e+16 7.868508e+01  -1.092126e+02  8.727397e+01 -1.329226e+02 -2.530527e+02 -5.105374e+02 -3.381641e+02 9.699537e+00 1.119487e+02
-1.100000e+02 9.118760e+01 3.846475e+01 7.995593e+01  -1.006926e+02  7.931795e+01 -1.248442e+02 8.462611e+01 1.199887e+02 -4.514314e+01 4.584748e-01 6.419017e-01 1.132995e+00 6.592324e+03 9.047971e+03 2.628378e+16 7.868973e+01  -1.028161e+02  8.217832e+01 -1.258286e+02 -2.524984e+02 -5.115763e+02 -3.375043e+02 9.699502e+00 1.119686e+02
-1.025000e+02 9.118760e+01 3.888144e+01 7.996154e+01  -9.438964e+01  7.414083e+01 -1.179101e+02 8.537825e+01 1.191341e+02 -4.430100e+01 4.584879e-01 6.419926e-01 1.132992e+00 6.278602e+03 9.077457e+03 2.644279e+16 7.869533e+01  -9.635627e+01  7.678956e+01 -1.187616e+02 -2.517939e+02 -5.126237e+02 -3.367085e+02 9.699467e+00 1.119885e+02
-9.500000e+01 9.118760e+01 3.926210e+01 7.996842e+01  -8.803001e+01  6.871389e+01 -1.110088e+02 8.632472e+01 1.182935e+02 -4.328138e+01 4.585012e-01 6.420927e-01 1.132990e+00 5.954534e+03 9.104849e+03 2.662731e+16 7.870222e+01  -8.984120e+01  7.115860e+01 -1.117256e+02 -2.509083e+02 -5.136836e+02 -3.357484e+02 9.699431e+00 1.120086e+02
-8.750000e+01 9.118760e+01 3.962854e+01 7.997666e+01  -8.162108e+01  6.308292e+01 -1.041455e+02 8.751349e+01 1.174687e+02 -4.203960e+01 4.585149e-01 6.422036e-01 1.132986e+00 5.619529e+03 9.131276e+03 2.684238e+16 7.871050e+01  -8.327819e+01  6.533061e+01 -1.047253e+02 -2.497966e+02 -5.147582e+02 -3.345840e+02 9.699394e+00 1.120285e+02
-8.000000e+01 9.118760e+01 3.997147e+01 7.998684e+01  -7.516947e+01  5.728872e+01 -9.732695e+01 8.901718e+01 1.166625e+02 -4.051071e+01 4.585284e-01 6.423295e-01 1.132981e+00 5.273800e+03 9.156168e+03 2.710409e+16 7.872073e+01  -7.667381e+01  5.934520e+01 -9.776697e+01 -2.483950e+02 -5.158571e+02 -3.331581e+02 9.699355e+00 1.120487e+02
-7.250000e+01 9.118760e+01 4.029326e+01 7.999974e+01  -6.868121e+01  5.136769e+01 -9.056215e+01 9.095522e+01 1.158783e+02 -3.858902e+01 4.585409e-01 6.424765e-01 1.132975e+00 4.917352e+03 9.179625e+03 2.743855e+16 7.873370e+01  -7.003399e+01  5.323731e+01 -9.085906e+01 -2.465998e+02 -5.169954e+02 -3.313799e+02 9.699314e+00 1.120690e+02
-6.500000e+01 9.118760e+01 4.059945e+01 8.001704e+01  -6.216175e+01  4.535331e+01 -8.386378e+01 9.357883e+01 1.151214e+02 -3.607774e+01 4.585504e-01 6.426579e-01 1.132966e+00 4.550287e+03 9.202014e+03 2.790677e+16 7.875111e+01  -6.336407e+01  4.703874e+01 -8.401342e+01 -2.442163e+02 -5.182085e+02 -3.290866e+02 9.699267e+00 1.120917e+02
-5.750000e+01 9.118760e+01 4.089913e+01 8.004138e+01  -5.561624e+01  3.927878e+01 -7.725001e+01 9.728457e+01 1.143994e+02 -3.249276e+01 4.585531e-01 6.428954e-01 1.132953e+00 4.172790e+03 9.223992e+03 2.861241e+16 7.877562e+01  -5.666911e+01  4.078086e+01 -7.724706e+01 -2.408127e+02 -5.195539e+02 -3.258966e+02 9.699212e+00 1.121176e+02
-5.000000e+01 9.118760e+01 4.121535e+01 8.007911e+01  -4.904957e+01  3.317928e+01 -7.074954e+01 1.030088e+02 1.137286e+02 -2.514756e+01 4.585393e-01 6.432404e-01 1.132931e+00 3.785311e+03 9.247372e+03 2.982572e+16 7.881364e+01  -4.995388e+01  3.449672e+01 -7.058702e+01 -2.356992e+02 -5.211730e+02 -3.201845e+02 9.699136e+00 1.121528e+02
# m0=6.000000e+02 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-4.900000e+01 9.118760e+01 4.126494e+01 8.008675e+01  -4.817259e+01  3.236570e+01 -6.989445e+01 1.041543e+02 1.136473e+02 -2.172790e+01 4.585334e-01 6.433080e-01 1.132927e+00 3.733013e+03 9.251098e+03 3.009790e+16 7.882134e+01  -4.905715e+01  3.365829e+01 -6.970995e+01 -2.347333e+02 -5.214463e+02 -3.187473e+02 9.699122e+00 1.121608e+02
-4.867500e+01 9.118760e+01 4.128240e+01 8.008952e+01  -4.788749e+01  3.210127e+01 -6.961733e+01 1.045685e+02 1.136217e+02 -2.038678e+01 4.585310e-01 6.433324e-01 1.132925e+00 3.715988e+03 9.252405e+03 3.019886e+16 7.882413e+01  -4.876565e+01  3.338577e+01 -6.942564e+01 -2.343921e+02 -5.215415e+02 -3.181477e+02 9.699116e+00 1.121636e+02
-4.835000e+01 9.118760e+01 4.129977e+01 8.009245e+01  -4.760237e+01  3.183686e+01 -6.934059e+01 1.050093e+02 1.135964e+02 -2.055375e+01 4.585284e-01 6.433575e-01 1.132923e+00 3.698957e+03 9.253724e+03 3.030433e+16 7.882708e+01  -4.847412e+01  3.311325e+01 -6.914170e+01 -2.340341e+02 -5.216393e+02 -3.173798e+02 9.699111e+00 1.121666e+02
-4.802500e+01 9.118760e+01 4.131789e+01 8.009559e+01  -4.731722e+01  3.157242e+01 -6.906432e+01 1.054820e+02 1.135717e+02 -2.071832e+01 4.585255e-01 6.433844e-01 1.132921e+00 3.681920e+03 9.255105e+03 3.041913e+16 7.883024e+01  -4.818255e+01  3.284069e+01 -6.885819e+01 -2.336578e+02 -5.217418e+02 -3.163605e+02 9.699106e+00 1.121697e+02
-4.770000e+01 9.118760e+01 4.133696e+01 8.009900e+01  -4.703202e+01  3.130792e+01 -6.878855e+01 1.059943e+02 1.135477e+02 -2.088071e+01 4.585221e-01 6.434135e-01 1.132919e+00 3.664881e+03 9.256564e+03 3.054558e+16 7.883368e+01  -4.789094e+01  3.256807e+01 -6.857516e+01 -2.332605e+02 -5.218502e+02 -3.143859e+02 9.699100e+00 1.121730e+02
-4.737500e+01 9.118760e+01 4.135727e+01 8.010276e+01  -4.674677e+01  3.104334e+01 -6.851335e+01 1.065574e+02 1.135246e+02 -2.104124e+01 4.585181e-01 6.434453e-01 1.132916e+00 3.647846e+03 9.258126e+03 3.068714e+16 7.883747e+01  -4.759928e+01  3.229535e+01 -6.829267e+01 -2.328388e+02 -5.219662e+02 -3.136353e+02 9.699093e+00 1.121767e+02
-4.705000e+01 9.118760e+01 4.137926e+01 8.010700e+01  -4.646148e+01  3.077862e+01 -6.823884e+01 1.071906e+02 1.135028e+02 -2.120045e+01 4.585133e-01 6.434809e-01 1.132914e+00 3.630825e+03 9.259828e+03 3.084953e+16 7.884174e+01  -4.730758e+01  3.202248e+01 -6.801083e+01 -2.323885e+02 -5.220928e+02 -3.138216e+02 9.699086e+00 1.121807e+02
-4.672500e+01 9.118760e+01 4.140391e+01 8.011196e+01  -4.617611e+01  3.051363e+01 -6.796523e+01 1.079298e+02 1.134828e+02 -2.135940e+01 4.585073e-01 6.435224e-01 1.132910e+00 3.613834e+03 9.261749e+03 3.104373e+16 7.884674e+01  -4.701581e+01  3.174934e+01 -6.772984e+01 -2.319040e+02 -5.222354e+02 -3.140110e+02 9.699077e+00 1.121853e+02
-4.640000e+01 9.118760e+01 4.143356e+01 8.011826e+01  -4.589063e+01  3.024808e+01 -6.769304e+01 1.088666e+02 1.134663e+02 -2.152077e+01 4.584989e-01 6.435747e-01 1.132906e+00 3.596918e+03 9.264085e+03 3.129736e+16 7.885309e+01  -4.672393e+01  3.147561e+01 -6.745019e+01 -2.313795e+02 -5.224079e+02 -3.142093e+02 9.699067e+00 1.121911e+02
-4.607500e+01 9.118760e+01 4.148555e+01 8.013041e+01  -4.560473e+01  2.997966e+01 -6.742602e+01 1.106614e+02 1.134648e+02 -2.170400e+01 4.584804e-01 6.436739e-01 1.132897e+00 3.580395e+03 9.268269e+03 3.181002e+16 7.886533e+01  -4.643163e+01  3.119897e+01 -6.717545e+01 -2.308417e+02 -5.227103e+02 -3.144579e+02 9.699047e+00 1.122018e+02
-4.575000e+01 9.118760e+01 4.150335e+01 8.013381e+01  -4.531947e+01  2.971591e+01 -6.715206e+01 1.111694e+02 1.134409e+02 -2.184579e+01 4.584772e-01 6.437027e-01 1.132895e+00 3.563228e+03 9.269624e+03 3.193932e+16 7.886876e+01  -4.613996e+01  3.092704e+01 -6.689412e+01 -2.300959e+02 -5.228177e+02 -3.146219e+02 9.699041e+00 1.122051e+02
-4.542500e+01 9.118760e+01 4.151188e+01 8.013455e+01  -4.503436e+01  2.945359e+01 -6.687622e+01 1.112926e+02 1.134102e+02 -2.197278e+01 4.584786e-01 6.437103e-01 1.132895e+00 3.545840e+03 9.270214e+03 3.195236e+16 7.886951e+01  -4.584845e+01  3.065655e+01 -6.661101e+01 -2.290984e+02 -5.228668e+02 -3.147584e+02 9.699039e+00 1.122062e+02
-4.510000e+01 9.118760e+01 4.152086e+01 8.013544e+01  -4.474921e+01  2.919132e+01 -6.660080e+01 1.114364e+02 1.133800e+02 -2.209691e+01 4.584798e-01 6.437191e-01 1.132895e+00 3.528443e+03 9.270840e+03 3.197138e+16 7.887041e+01  -4.555690e+01  3.038609e+01 -6.632830e+01 -2.270963e+02 -5.229189e+02 -3.148926e+02 9.699038e+00 1.122073e+02
-4.477500e+01 9.118760e+01 4.153038e+01 8.013649e+01  -4.446403e+01  2.892909e+01 -6.632584e+01 1.116044e+02 1.133501e+02 -2.221828e+01 4.584807e-01 6.437292e-01 1.132894e+00 3.511037e+03 9.271512e+03 3.199747e+16 7.887147e+01  -4.526532e+01  3.011565e+01 -6.604602e+01 -2.269510e+02 -5.229746e+02 -3.150248e+02 9.699036e+00 1.122086e+02
-4.445000e+01 9.118760e+01 4.154057e+01 8.013774e+01  -4.417882e+01  2.866688e+01 -6.605136e+01 1.118016e+02 1.133208e+02 -2.233702e+01 4.584813e-01 6.437409e-01 1.132894e+00 3.493626e+03 9.272239e+03 3.203218e+16 7.887273e+01  -4.497371e+01  2.984524e+01 -6.576419e+01 -2.267839e+02 -5.230346e+02 -3.151552e+02 9.699033e+00 1.122101e+02
-4.412500e+01 9.118760e+01 4.155161e+01 8.013923e+01  -4.389356e+01  2.840469e+01 -6.577741e+01 1.120349e+02 1.132922e+02 -2.245329e+01 4.584815e-01 6.437545e-01 1.132893e+00 3.476212e+03 9.273036e+03 3.207764e+16 7.887423e+01  -4.468205e+01  2.957482e+01 -6.548287e+01 -2.265907e+02 -5.231001e+02 -3.152841e+02 9.699030e+00 1.122118e+02
-4.380000e+01 9.118760e+01 4.156377e+01 8.014104e+01  -4.360826e+01  2.814248e+01 -6.550406e+01 1.123148e+02 1.132644e+02 -2.256738e+01 4.584812e-01 6.437707e-01 1.132892e+00 3.458800e+03 9.273926e+03 3.213705e+16 7.887606e+01  -4.439036e+01  2.930437e+01 -6.520211e+01 -2.263657e+02 -5.231725e+02 -3.154124e+02 9.699027e+00 1.122137e+02
-4.347500e+01 9.118760e+01 4.157746e+01 8.014328e+01  -4.332292e+01  2.788021e+01 -6.523142e+01 1.126579e+02 1.132378e+02 -2.267975e+01 4.584801e-01 6.437903e-01 1.132891e+00 3.441397e+03 9.274943e+03 3.221555e+16 7.887831e+01  -4.409863e+01  2.903385e+01 -6.492201e+01 -2.261009e+02 -5.232544e+02 -3.155409e+02 9.699023e+00 1.122160e+02
-4.315000e+01 9.118760e+01 4.159343e+01 8.014615e+01  -4.303753e+01  2.761779e+01 -6.495965e+01 1.130936e+02 1.132128e+02 -2.279122e+01 4.584779e-01 6.438150e-01 1.132889e+00 3.424018e+03 9.276150e+03 3.232227e+16 7.888121e+01  -4.380684e+01  2.876317e+01 -6.464275e+01 -2.257841e+02 -5.233503e+02 -3.156714e+02 9.699018e+00 1.122189e+02
-4.282500e+01 9.118760e+01 4.161326e+01 8.015008e+01  -4.275207e+01  2.735504e+01 -6.468914e+01 1.136850e+02 1.131905e+02 -2.290359e+01 4.584740e-01 6.438482e-01 1.132887e+00 3.406691e+03 9.277681e+03 3.247684e+16 7.888517e+01  -4.351499e+01  2.849213e+01 -6.436468e+01 -2.253959e+02 -5.234697e+02 -3.158080e+02 9.699012e+00 1.122226e+02
-4.250000e+01 9.118760e+01 4.164232e+01 8.015644e+01  -4.246648e+01  2.709133e+01 -6.442106e+01 1.146325e+02 1.131744e+02 -2.302268e+01 4.584658e-01 6.439009e-01 1.132882e+00 3.389505e+03 9.279969e+03 3.274183e+16 7.889158e+01  -4.322301e+01  2.822010e+01 -6.408892e+01 -2.249044e+02 -5.236431e+02 -3.159629e+02 9.699001e+00 1.122283e+02
-4.217500e+01 9.118760e+01 4.169080e+01 8.016786e+01  -4.218064e+01  2.682543e+01 -6.415773e+01 1.163261e+02 1.131711e+02 -2.315978e+01 4.584487e-01 6.439945e-01 1.132874e+00 3.372633e+03 9.283891e+03 3.324212e+16 7.890309e+01  -4.293078e+01  2.794585e+01 -6.381766e+01 -2.242210e+02 -5.239297e+02 -3.161605e+02 9.698982e+00 1.122383e+02
-4.185000e+01 9.118760e+01 4.168658e+01 8.016542e+01  -4.189545e+01  2.656623e+01 -6.388287e+01 1.159835e+02 1.131327e+02 -2.323373e+01 4.584559e-01 6.439765e-01 1.132876e+00 3.354806e+03 9.283421e+03 3.310663e+16 7.890063e+01  -4.263921e+01  2.767836e+01 -6.353545e+01 -2.222878e+02 -5.239072e+02 -3.162273e+02 9.698986e+00 1.122366e+02
-4.152500e+01 9.118760e+01 4.168237e+01 8.016299e+01  -4.161023e+01  2.630717e+01 -6.360837e+01 1.156441e+02 1.130944e+02 -2.330404e+01 4.584631e-01 6.439587e-01 1.132878e+00 3.336963e+03 9.282950e+03 3.297240e+16 7.889818e+01  -4.234760e+01  2.741100e+01 -6.325359e+01 -2.220097e+02 -5.238851e+02 -3.162905e+02 9.698989e+00 1.122349e+02
-4.120000e+01 9.118760e+01 4.167815e+01 8.016059e+01  -4.132497e+01  2.604826e+01 -6.333425e+01 1.153080e+02 1.130562e+02 -2.337067e+01 4.584703e-01 6.439410e-01 1.132881e+00 3.319104e+03 9.282480e+03 3.283940e+16 7.889576e+01  -4.205595e+01  2.714378e+01 -6.297207e+01 -2.223379e+02 -5.238633e+02 -3.163500e+02 9.698993e+00 1.122333e+02
-4.087500e+01 9.118760e+01 4.167394e+01 8.015820e+01  -4.103967e+01  2.578950e+01 -6.306050e+01 1.149751e+02 1.130182e+02 -2.343355e+01 4.584775e-01 6.439235e-01 1.132883e+00 3.301230e+03 9.282009e+03 3.270763e+16 7.889336e+01  -4.176427e+01  2.687669e+01 -6.269091e+01 -2.226628e+02 -5.238420e+02 -3.164057e+02 9.698997e+00 1.122316e+02
-4.055000e+01 9.118760e+01 4.166973e+01 8.015584e+01  -4.075434e+01  2.553090e+01 -6.278714e+01 1.146455e+02 1.129802e+02 -2.349266e+01 4.584847e-01 6.439062e-01 1.132885e+00 3.283341e+03 9.281538e+03 3.257705e+16 7.889098e+01  -4.147255e+01  2.660976e+01 -6.241012e+01 -2.229844e+02 -5.238210e+02 -3.164576e+02 9.699000e+00 1.122300e+02
-4.022500e+01 9.118760e+01 4.166551e+01 8.015350e+01  -4.046897e+01  2.527247e+01 -6.251417e+01 1.143190e+02 1.129423e+02 -2.354792e+01 4.584919e-01 6.438890e-01 1.132887e+00 3.265436e+03 9.281067e+03 3.244765e+16 7.888862e+01  -4.118080e+01  2.634297e+01 -6.212969e+01 -2.233027e+02 -5.238004e+02 -3.165057e+02 9.699004e+00 1.122284e+02
-3.990000e+01 9.118760e+01 4.166130e+01 8.015117e+01  -4.018357e+01  2.501422e+01 -6.224160e+01 1.139957e+02 1.129046e+02 -2.359929e+01 4.584990e-01 6.438720e-01 1.132889e+00 3.247515e+03 9.280596e+03 3.231941e+16 7.888628e+01  -4.088901e+01  2.607635e+01 -6.184963e+01 -2.236178e+02 -5.237801e+02 -3.165499e+02 9.699008e+00 1.122268e+02
-3.957500e+01 9.118760e+01 4.165709e+01 8.014887e+01  -3.989813e+01  2.475615e+01 -6.196943e+01 1.136756e+02 1.128669e+02 -2.364671e+01 4.585062e-01 6.438551e-01 1.132891e+00 3.229579e+03 9.280124e+03 3.219233e+16 7.888396e+01  -4.059720e+01  2.580990e+01 -6.156995e+01 -2.239297e+02 -5.237603e+02 -3.165901e+02 9.699011e+00 1.122251e+02
-3.925000e+01 9.118760e+01 4.165287e+01 8.014659e+01  -3.961266e+01  2.449827e+01 -6.169766e+01 1.133587e+02 1.128294e+02 -2.369009e+01 4.585133e-01 6.438385e-01 1.132893e+00 3.211627e+03 9.279652e+03 3.206636e+16 7.888166e+01  -4.030535e+01  2.554362e+01 -6.129066e+01 -2.242384e+02 -5.237407e+02 -3.166262e+02 9.699015e+00 1.122235e+02
-3.892500e+01 9.118760e+01 4.164865e+01 8.014433e+01  -3.932716e+01  2.424058e+01 -6.142632e+01 1.130449e+02 1.127919e+02 -2.372938e+01 4.585204e-01 6.438219e-01 1.132895e+00 3.193660e+03 9.279179e+03 3.194151e+16 7.887938e+01  -4.001347e+01  2.527753e+01 -6.101176e+01 -2.245438e+02 -5.237216e+02 -3.166583e+02 9.699018e+00 1.122220e+02
-3.860000e+01 9.118760e+01 4.164442e+01 8.014208e+01  -3.904162e+01  2.398311e+01 -6.115539e+01 1.127342e+02 1.127546e+02 -2.376449e+01 4.585276e-01 6.438055e-01 1.132897e+00 3.175677e+03 9.278705e+03 3.181776e+16 7.887712e+01  -3.972155e+01  2.501162e+01 -6.073325e+01 -2.248461e+02 -5.237028e+02 -3.166861e+02 9.699022e+00 1.122204e+02
-3.827500e+01 9.118760e+01 4.164019e+01 8.013986e+01  -3.875606e+01  2.372584e+01 -6.088490e+01 1.124267e+02 1.127174e+02 -2.379533e+01 4.585347e-01 6.437893e-01 1.132900e+00 3.157679e+03 9.278231e+03 3.169507e+16 7.887488e+01  -3.942961e+01  2.474592e+01 -6.045515e+01 -2.251451e+02 -5.236844e+02 -3.167097e+02 9.699025e+00 1.122188e+02
-3.795000e+01 9.118760e+01 4.163596e+01 8.013765e+01  -3.847045e+01  2.346880e+01 -6.061484e+01 1.121222e+02 1.126803e+02 -2.382183e+01 4.585418e-01 6.437732e-01 1.132902e+00 3.139665e+03 9.277756e+03 3.157345e+16 7.887266e+01  -3.913763e+01  2.448042e+01 -6.017747e+01 -2.254411e+02 -5.236663e+02 -3.167289e+02 9.699029e+00 1.122172e+02
-3.762500e+01 9.118760e+01 4.163172e+01 8.013547e+01  -3.818482e+01  2.321199e+01 -6.034522e+01 1.118209e+02 1.126433e+02 -2.384386e+01 4.585489e-01 6.437573e-01 1.132904e+00 3.121636e+03 9.277280e+03 3.145286e+16 7.887046e+01  -3.884563e+01  2.421513e+01 -5.990020e+01 -2.257338e+02 -5.236486e+02 -3.167436e+02 9.699032e+00 1.122157e+02
-3.730000e+01 9.118760e+01 4.162747e+01 8.013330e+01  -3.789916e+01  2.295542e+01 -6.007605e+01 1.115226e+02 1.126064e+02 -2.386134e+01 4.585560e-01 6.437415e-01 1.132906e+00 3.103591e+03 9.276804e+03 3.133330e+16 7.886828e+01  -3.855359e+01  2.395006e+01 -5.962336e+01 -2.260235e+02 -5.236312e+02 -3.167538e+02 9.699036e+00 1.122141e+02
-3.697500e+01 9.118760e+01 4.162321e+01 8.013115e+01  -3.761346e+01  2.269909e+01 -5.980735e+01 1.112274e+02 1.125696e+02 -2.387412e+01 4.585631e-01 6.437259e-01 1.132908e+00 3.085531e+03 9.276326e+03 3.121475e+16 7.886612e+01  -3.826153e+01  2.368522e+01 -5.934695e+01 -2.263100e+02 -5.236141e+02 -3.167592e+02 9.699039e+00 1.122126e+02
-3.665000e+01 9.118760e+01 4.161895e+01 8.012903e+01  -3.732774e+01  2.244301e+01 -5.953911e+01 1.109353e+02 1.125329e+02 -2.388210e+01 4.585702e-01 6.437105e-01 1.132910e+00 3.067456e+03 9.275847e+03 3.109719e+16 7.886398e+01  -3.796943e+01  2.342062e+01 -5.907098e+01 -2.265934e+02 -5.235974e+02 -3.167597e+02 9.699043e+00 1.122110e+02
-3.632500e+01 9.118760e+01 4.161467e+01 8.012692e+01  -3.704198e+01  2.218720e+01 -5.927134e+01 1.106461e+02 1.124964e+02 -2.388511e+01 4.585773e-01 6.436951e-01 1.132912e+00 3.049365e+03 9.275367e+03 3.098060e+16 7.886185e+01  -3.767731e+01  2.315626e+01 -5.879546e+01 -2.268737e+02 -5.235811e+02 -3.167552e+02 9.699046e+00 1.122095e+02
-3.600000e+01 9.118760e+01 4.161039e+01 8.012483e+01  -3.675620e+01  2.193167e+01 -5.900405e+01 1.103600e+02 1.124599e+02 -2.388301e+01 4.585843e-01 6.436800e-01 1.132914e+00 3.031259e+03 9.274886e+03 3.086496e+16 7.885975e+01  -3.738516e+01  2.289216e+01 -5.852039e+01 -2.271509e+02 -5.235650e+02 -3.167456e+02 9.699049e+00 1.122080e+02
# m0=6.000000e+02 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-3.500000e+01 9.118760e+01 4.159713e+01 8.011851e+01  -3.587668e+01  2.114720e+01 -5.818475e+01 1.094985e+02 1.123484e+02 -2.384253e+01 4.586061e-01 6.436342e-01 1.132920e+00 2.975452e+03 9.273398e+03 3.051500e+16 7.885339e+01  -3.648606e+01  2.208123e+01 -5.767698e+01 -2.279848e+02 -5.235177e+02 -3.166816e+02 9.699060e+00 1.122033e+02
-3.325500e+01 9.118760e+01 4.157311e+01 8.010795e+01  -3.434130e+01  1.978556e+01 -5.676695e+01 1.080625e+02 1.121564e+02 -2.363155e+01 4.586442e-01 6.435577e-01 1.132930e+00 2.877730e+03 9.270687e+03 2.992421e+16 7.884275e+01  -3.491654e+01  2.067297e+01 -5.621649e+01 -2.293714e+02 -5.234422e+02 -3.164271e+02 9.699077e+00 1.121951e+02
-3.151000e+01 9.118760e+01 4.154914e+01 8.009785e+01  -3.280518e+01  1.843451e+01 -5.536559e+01 1.067097e+02 1.119677e+02 -2.319079e+01 4.586823e-01 6.434852e-01 1.132941e+00 2.779565e+03 9.268002e+03 2.935675e+16 7.883259e+01  -3.334631e+01  1.927469e+01 -5.477160e+01 -2.306730e+02 -5.233753e+02 -3.159373e+02 9.699094e+00 1.121868e+02
-2.976500e+01 9.118760e+01 4.152450e+01 8.008824e+01  -3.126839e+01  1.709589e+01 -5.398235e+01 1.054387e+02 1.117823e+02 -2.239686e+01 4.587207e-01 6.434166e-01 1.132951e+00 2.680970e+03 9.265250e+03 2.881038e+16 7.882292e+01  -3.177543e+01  1.788820e+01 -5.334398e+01 -2.318912e+02 -5.233165e+02 -3.150789e+02 9.699110e+00 1.121789e+02
-2.802000e+01 9.118760e+01 4.149912e+01 8.007911e+01  -2.973097e+01  1.577177e+01 -5.261923e+01 1.042480e+02 1.116006e+02 -2.086106e+01 4.587594e-01 6.433520e-01 1.132961e+00 2.581950e+03 9.262424e+03 2.828349e+16 7.881374e+01  -3.020396e+01  1.651552e+01 -5.193556e+01 -2.330275e+02 -5.232654e+02 -3.134065e+02 9.699126e+00 1.121713e+02
-2.627500e+01 9.118760e+01 4.147338e+01 8.007047e+01  -2.819300e+01  1.446448e+01 -5.127849e+01 1.031364e+02 1.114230e+02 -1.730862e+01 4.587985e-01 6.432917e-01 1.132970e+00 2.482512e+03 9.259542e+03 2.777623e+16 7.880505e+01  -2.863197e+01  1.515895e+01 -5.054859e+01 -2.340833e+02 -5.232225e+02 -3.102139e+02 9.699141e+00 1.121641e+02
-2.453000e+01 9.118760e+01 4.144472e+01 8.006220e+01  -2.665452e+01  1.317679e+01 -4.996254e+01 1.021039e+02 1.112492e+02 -1.873645e+01 4.588388e-01 6.432328e-01 1.132980e+00 2.382663e+03 9.256442e+03 2.727238e+16 7.879674e+01  -2.705949e+01  1.382124e+01 -4.918548e+01 -2.350548e+02 -5.231801e+02 -3.115904e+02 9.699158e+00 1.121571e+02
-2.278500e+01 9.118760e+01 4.141457e+01 8.005437e+01  -2.511559e+01  1.191170e+01 -4.867450e+01 1.011512e+02 1.110801e+02 -2.005021e+01 4.588800e-01 6.431772e-01 1.132990e+00 2.282413e+03 9.253211e+03 2.678027e+16 7.878888e+01  -2.548659e+01  1.250540e+01 -4.784934e+01 -2.359425e+02 -5.231425e+02 -3.128523e+02 9.699174e+00 1.121503e+02
-2.104000e+01 9.118760e+01 4.138274e+01 8.004699e+01  -2.357627e+01  1.067273e+01 -4.741783e+01 1.002817e+02 1.109164e+02 -2.125424e+01 4.589223e-01 6.431250e-01 1.133000e+00 2.181776e+03 9.249834e+03 2.629810e+16 7.878147e+01  -2.391332e+01  1.121497e+01 -4.654367e+01 -2.367404e+02 -5.231089e+02 -3.140040e+02 9.699191e+00 1.121439e+02
-1.929500e+01 9.118760e+01 4.134912e+01 8.004010e+01  -2.203660e+01  9.463917e+00 -4.619655e+01 9.950349e+01 1.107591e+02 -2.235296e+01 4.589660e-01 6.430765e-01 1.133009e+00 2.080764e+03 9.246304e+03 2.582500e+16 7.877455e+01  -2.233973e+01  9.954054e+00 -4.527254e+01 -2.374242e+02 -5.230791e+02 -3.150503e+02 9.699208e+00 1.121377e+02
-1.755000e+01 9.118760e+01 4.131405e+01 8.003387e+01  -2.049667e+01  8.289884e+00 -4.501542e+01 9.884584e+01 1.106095e+02 -2.335128e+01 4.590109e-01 6.430331e-01 1.133019e+00 1.979398e+03 9.242652e+03 2.536461e+16 7.876831e+01  -2.076589e+01  8.727403e+00 -4.404086e+01 -2.380112e+02 -5.230558e+02 -3.159969e+02 9.699224e+00 1.121321e+02
-1.580500e+01 9.118760e+01 4.127608e+01 8.002803e+01  -1.895649e+01  7.156007e+00 -4.387940e+01 9.827106e+01 1.104683e+02 -2.425215e+01 4.590580e-01 6.429923e-01 1.133029e+00 1.877680e+03 9.238762e+03 2.490368e+16 7.876247e+01  -1.919183e+01  7.540597e+00 -4.285380e+01 -2.385331e+02 -5.230310e+02 -3.168454e+02 9.699241e+00 1.121266e+02
-1.406000e+01 9.118760e+01 4.123403e+01 8.002240e+01  -1.741608e+01  6.068385e+00 -4.279431e+01 9.775823e+01 1.103364e+02 -2.505882e+01 4.591081e-01 6.429528e-01 1.133039e+00 1.775621e+03 9.234542e+03 2.443283e+16 7.875684e+01  -1.761756e+01  6.400041e+00 -4.171748e+01 -2.389901e+02 -5.229985e+02 -3.175981e+02 9.699260e+00 1.121212e+02
-1.231500e+01 9.118760e+01 4.118706e+01 8.001692e+01  -1.587549e+01  5.033911e+00 -4.176688e+01 9.730537e+01 1.102155e+02 -2.577484e+01 4.591620e-01 6.429140e-01 1.133050e+00 1.673239e+03 9.229931e+03 2.394650e+16 7.875137e+01  -1.604312e+01  5.313066e+00 -4.063910e+01 -2.393837e+02 -5.229548e+02 -3.182581e+02 9.699279e+00 1.121158e+02
-1.057000e+01 9.118760e+01 4.113411e+01 8.001153e+01  -1.433472e+01  4.060338e+00 -4.080472e+01 9.691072e+01 1.101075e+02 -2.640354e+01 4.592205e-01 6.428753e-01 1.133061e+00 1.570553e+03 9.224848e+03 2.343794e+16 7.874601e+01  -1.446853e+01  4.288032e+00 -3.962686e+01 -2.397148e+02 -5.228951e+02 -3.188283e+02 9.699301e+00 1.121103e+02
-8.825000e+00 9.118760e+01 4.107380e+01 8.000615e+01  -1.279379e+01  3.156270e+00 -3.991623e+01 9.657286e+01 1.100145e+02 -2.694793e+01 4.592849e-01 6.428359e-01 1.133074e+00 1.467587e+03 9.219195e+03 2.289884e+16 7.874067e+01  -1.289380e+01  3.334349e+00 -3.868999e+01 -2.399839e+02 -5.228141e+02 -3.193107e+02 9.699326e+00 1.121047e+02
-7.080000e+00 9.118760e+01 4.100429e+01 8.000069e+01  -1.125269e+01  2.331083e+00 -3.911053e+01 9.629078e+01 1.099386e+02 -2.741065e+01 4.593569e-01 6.427948e-01 1.133088e+00 1.364365e+03 9.212833e+03 2.231845e+16 7.873525e+01  -1.131892e+01  2.462426e+00 -3.783866e+01 -2.401905e+02 -5.227052e+02 -3.197070e+02 9.699353e+00 1.120988e+02
-5.335000e+00 9.118760e+01 4.092299e+01 7.999500e+01  -9.711414e+00  1.594744e+00 -3.839728e+01 9.606402e+01 1.098821e+02 -2.779388e+01 4.594388e-01 6.427509e-01 1.133103e+00 1.260918e+03 9.205575e+03 2.168231e+16 7.872962e+01  -9.743875e+00  1.683492e+00 -3.708379e+01 -2.403328e+02 -5.225602e+02 -3.200178e+02 9.699386e+00 1.120924e+02
-3.590000e+00 9.118760e+01 4.082606e+01 7.998889e+01  -8.169887e+00  9.574926e-01 -3.778625e+01 9.589296e+01 1.098470e+02 -2.809907e+01 4.595344e-01 6.427024e-01 1.133121e+00 1.157280e+03 9.197137e+03 2.096976e+16 7.872359e+01  -8.168607e+00  1.009250e+00 -3.643663e+01 -2.404076e+02 -5.223686e+02 -3.202422e+02 9.699424e+00 1.120853e+02
-1.845000e+00 9.118760e+01 4.070738e+01 7.998205e+01  -6.627992e+00  4.293878e-01 -3.728675e+01 9.577927e+01 1.098349e+02 -2.832667e+01 4.596495e-01 6.426467e-01 1.133143e+00 1.053497e+03 9.187071e+03 2.014889e+16 7.871685e+01  -6.592997e+00  4.513446e-01 -3.590813e+01 -2.404080e+02 -5.221157e+02 -3.203769e+02 9.699470e+00 1.120773e+02
-1.000000e-01 9.118760e+01 4.055599e+01 7.997393e+01  -5.085480e+00  1.971660e-02 -3.690677e+01 9.572716e+01 1.098466e+02 -2.847511e+01 4.597948e-01 6.425793e-01 1.133169e+00 9.496337e+02 9.174571e+03 1.916509e+16 7.870887e+01  -5.016804e+00  2.062753e-02 -3.550789e+01 -2.403209e+02 -5.217778e+02 -3.204135e+02 9.699529e+00 1.120677e+02
# m0=6.000000e+02 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.000000e-01 9.118760e+01 4.053576e+01 7.997288e+01  -4.908629e+00  -1.929997e-02 -3.687114e+01 9.572547e+01 1.098495e+02 -2.848688e+01 4.598142e-01 6.425705e-01 1.133173e+00 9.377281e+02 9.172924e+03 1.903794e+16 7.870783e+01  -4.836095e+00  -2.017734e-02 -3.547055e+01 -2.403043e+02 -5.217319e+02 -3.204107e+02 9.699537e+00 1.120664e+02
3.475000e-01 9.118760e+01 4.050964e+01 7.997153e+01  -4.689753e+00  -6.526757e-02 -3.682931e+01 9.572470e+01 1.098535e+02 -2.849988e+01 4.598392e-01 6.425591e-01 1.133178e+00 9.229961e+02 9.170808e+03 1.887550e+16 7.870651e+01  -4.612447e+00  -6.817070e-02 -3.542682e+01 -2.402816e+02 -5.216726e+02 -3.204051e+02 9.699547e+00 1.120648e+02
5.950000e-01 9.118760e+01 4.048227e+01 7.997012e+01  -4.470851e+00  -1.086564e-01 -3.679003e+01 9.572543e+01 1.098579e+02 -2.851113e+01 4.598654e-01 6.425474e-01 1.133182e+00 9.082651e+02 9.168598e+03 1.870694e+16 7.870513e+01  -4.388772e+00  -1.133752e-01 -3.538583e+01 -2.402564e+02 -5.216104e+02 -3.203970e+02 9.699558e+00 1.120631e+02
8.425000e-01 9.118760e+01 4.045352e+01 7.996866e+01  -4.251919e+00  -1.494484e-01 -3.675327e+01 9.572772e+01 1.098629e+02 -2.852059e+01 4.598929e-01 6.425350e-01 1.133187e+00 8.935358e+02 9.166286e+03 1.853172e+16 7.870369e+01  -4.165069e+00  -1.557697e-01 -3.534759e+01 -2.402285e+02 -5.215451e+02 -3.203863e+02 9.699569e+00 1.120614e+02
1.090000e+00 9.118760e+01 4.042325e+01 7.996713e+01  -4.032953e+00  -1.876266e-01 -3.671905e+01 9.573164e+01 1.098684e+02 -2.852822e+01 4.599218e-01 6.425221e-01 1.133193e+00 8.788088e+02 9.163862e+03 1.834916e+16 7.870219e+01  -3.941334e+00  -1.953343e-01 -3.531211e+01 -2.401978e+02 -5.214762e+02 -3.203728e+02 9.699580e+00 1.120596e+02
1.337500e+00 9.118760e+01 4.039129e+01 7.996552e+01  -3.813950e+00  -2.231747e-01 -3.668736e+01 9.573726e+01 1.098743e+02 -2.853395e+01 4.599523e-01 6.425085e-01 1.133198e+00 8.640846e+02 9.161314e+03 1.815853e+16 7.870061e+01  -3.717563e+00  -2.320503e-01 -3.527938e+01 -2.401640e+02 -5.214035e+02 -3.203564e+02 9.699593e+00 1.120576e+02
1.585000e+00 9.118760e+01 4.035745e+01 7.996382e+01  -3.594905e+00  -2.560774e-01 -3.665820e+01 9.574468e+01 1.098808e+02 -2.853774e+01 4.599847e-01 6.424942e-01 1.133204e+00 8.493641e+02 9.158627e+03 1.795894e+16 7.869894e+01  -3.493750e+00  -2.658998e-01 -3.524940e+01 -2.401269e+02 -5.213266e+02 -3.203370e+02 9.699606e+00 1.120556e+02
1.832500e+00 9.118760e+01 4.032149e+01 7.996203e+01  -3.375811e+00  -2.863204e-01 -3.663154e+01 9.575401e+01 1.098877e+02 -2.853949e+01 4.600191e-01 6.424791e-01 1.133211e+00 8.346480e+02 9.155784e+03 1.774936e+16 7.869718e+01  -3.269890e+00  -2.968662e-01 -3.522216e+01 -2.400861e+02 -5.212449e+02 -3.203142e+02 9.699619e+00 1.120535e+02
2.080000e+00 9.118760e+01 4.028312e+01 7.996012e+01  -3.156661e+00  -3.138899e-01 -3.660738e+01 9.576538e+01 1.098951e+02 -2.853911e+01 4.600558e-01 6.424630e-01 1.133217e+00 8.199376e+02 9.152764e+03 1.752855e+16 7.869531e+01  -3.045977e+00  -3.249341e-01 -3.519765e+01 -2.400414e+02 -5.211580e+02 -3.202878e+02 9.699634e+00 1.120512e+02
2.327500e+00 9.118760e+01 4.024201e+01 7.995808e+01  -2.937448e+00  -3.387735e-01 -3.658568e+01 9.577895e+01 1.099030e+02 -2.853649e+01 4.600951e-01 6.424458e-01 1.133225e+00 8.052339e+02 9.149542e+03 1.729502e+16 7.869331e+01  -2.822002e+00  -3.500889e-01 -3.517583e+01 -2.399922e+02 -5.210650e+02 -3.202575e+02 9.699650e+00 1.120488e+02
2.575000e+00 9.118760e+01 4.019773e+01 7.995590e+01  -2.718160e+00  -3.609590e-01 -3.656641e+01 9.579493e+01 1.099114e+02 -2.853148e+01 4.601376e-01 6.424274e-01 1.133232e+00 7.905385e+02 9.146088e+03 1.704697e+16 7.869117e+01  -2.597955e+00  -3.723173e-01 -3.515668e+01 -2.399380e+02 -5.209652e+02 -3.202229e+02 9.699667e+00 1.120463e+02
2.822500e+00 9.118760e+01 4.014975e+01 7.995354e+01  -2.498785e+00  -3.804353e-01 -3.654951e+01 9.581358e+01 1.099204e+02 -2.852389e+01 4.601836e-01 6.424075e-01 1.133241e+00 7.758533e+02 9.142361e+03 1.678217e+16 7.868885e+01  -2.373823e+00  -3.916065e-01 -3.514016e+01 -2.398782e+02 -5.208573e+02 -3.201834e+02 9.699685e+00 1.120435e+02
3.070000e+00 9.118760e+01 4.009738e+01 7.995096e+01  -2.279305e+00  -3.971915e-01 -3.653492e+01 9.583521e+01 1.099298e+02 -2.851349e+01 4.602338e-01 6.423858e-01 1.133250e+00 7.611805e+02 9.138314e+03 1.649778e+16 7.868632e+01  -2.149589e+00  -4.079449e-01 -3.512618e+01 -2.398117e+02 -5.207401e+02 -3.201384e+02 9.699705e+00 1.120405e+02
3.317500e+00 9.118760e+01 4.003973e+01 7.994814e+01  -2.059699e+00  -4.112173e-01 -3.652255e+01 9.586025e+01 1.099399e+02 -2.849997e+01 4.602892e-01 6.423619e-01 1.133260e+00 7.465231e+02 9.133879e+03 1.619017e+16 7.868355e+01  -1.925232e+00  -4.213210e-01 -3.511467e+01 -2.397376e+02 -5.206115e+02 -3.200871e+02 9.699727e+00 1.120372e+02
3.565000e+00 9.118760e+01 3.997561e+01 7.994500e+01  -1.839936e+00  -4.225020e-01 -3.651226e+01 9.588928e+01 1.099506e+02 -2.848289e+01 4.603509e-01 6.423355e-01 1.133271e+00 7.318850e+02 9.128971e+03 1.585454e+16 7.868046e+01  -1.700722e+00  -4.317236e-01 -3.510551e+01 -2.396541e+02 -5.204692e+02 -3.200282e+02 9.699751e+00 1.120335e+02
3.812500e+00 9.118760e+01 3.990334e+01 7.994146e+01  -1.619977e+00  -4.310343e-01 -3.650386e+01 9.592311e+01 1.099620e+02 -2.846169e+01 4.604206e-01 6.423057e-01 1.133284e+00 7.172715e+02 9.123468e+03 1.548436e+16 7.867699e+01  -1.476021e+00  -4.391407e-01 -3.509851e+01 -2.395592e+02 -5.203096e+02 -3.199601e+02 9.699779e+00 1.120294e+02
4.060000e+00 9.118760e+01 3.982053e+01 7.993740e+01  -1.399761e+00  -4.368011e-01 -3.649711e+01 9.596288e+01 1.099742e+02 -2.843549e+01 4.605005e-01 6.422717e-01 1.133299e+00 7.026902e+02 9.117194e+03 1.507038e+16 7.867301e+01  -1.251070e+00  -4.435589e-01 -3.509342e+01 -2.394497e+02 -5.201276e+02 -3.198805e+02 9.699810e+00 1.120247e+02
4.307500e+00 9.118760e+01 3.972349e+01 7.993265e+01  -1.179199e+00  -4.397854e-01 -3.649157e+01 9.601036e+01 1.099874e+02 -2.840301e+01 4.605944e-01 6.422318e-01 1.133316e+00 6.881522e+02 9.109885e+03 1.459883e+16 7.866834e+01  -1.025781e+00  -4.449604e-01 -3.508986e+01 -2.393207e+02 -5.199156e+02 -3.197859e+02 9.699847e+00 1.120192e+02
4.555000e+00 9.118760e+01 3.960622e+01 7.992689e+01  -9.581450e-01  -4.399624e-01 -3.648658e+01 9.606847e+01 1.100019e+02 -2.836210e+01 4.607081e-01 6.421836e-01 1.133337e+00 6.736756e+02 9.101102e+03 1.404780e+16 7.866269e+01  -8.000118e-01  -4.433194e-01 -3.508716e+01 -2.391644e+02 -5.196607e+02 -3.196702e+02 9.699891e+00 1.120127e+02
4.802500e+00 9.118760e+01 3.945778e+01 7.991959e+01  -7.363314e-01  -4.372897e-01 -3.648090e+01 9.614251e+01 1.100184e+02 -2.830885e+01 4.608524e-01 6.421226e-01 1.133363e+00 6.592922e+02 9.090057e+03 1.337878e+16 7.865551e+01  -5.735005e-01  -4.385915e-01 -3.508415e+01 -2.389665e+02 -5.193398e+02 -3.195227e+02 9.699947e+00 1.120043e+02
5.050000e+00 9.118760e+01 3.925488e+01 7.990956e+01  -5.131899e-01  -4.316806e-01 -3.647186e+01 9.624385e+01 1.100381e+02 -2.823488e+01 4.610506e-01 6.420389e-01 1.133399e+00 6.450676e+02 9.075072e+03 1.251297e+16 7.864566e+01  -3.456918e-01  -4.306847e-01 -3.507828e+01 -2.386959e+02 -5.189031e+02 -3.193204e+02 9.700024e+00 1.119929e+02
5.297500e+00 9.118760e+01 3.892487e+01 7.989335e+01  -2.870786e-01  -4.228935e-01 -3.645182e+01 9.640533e+01 1.100648e+02 -2.811585e+01 4.613700e-01 6.419042e-01 1.133458e+00 6.312166e+02 9.050853e+03 1.123539e+16 7.862973e+01  -1.149788e-01  -4.193408e-01 -3.506222e+01 -2.382635e+02 -5.182061e+02 -3.189966e+02 9.700146e+00 1.119747e+02
5.545000e+00 9.118760e+01 3.786278e+01 7.984036e+01  -4.344717e-02  -4.088734e-01 -3.635180e+01 9.692417e+01 1.101348e+02 -2.773313e+01 4.624136e-01 6.414638e-01 1.133648e+00 6.191941e+02 8.974081e+03 7.913002e+15 7.857765e+01  1.328709e-01  -4.023516e-01 -3.496999e+01 -2.368655e+02 -5.159544e+02 -3.179515e+02 9.700543e+00 1.119154e+02
5.792500e+00 9.118760e+01 3.858722e+01 7.987668e+01  1.578780e-01  -3.977301e-01 -3.645611e+01 9.658041e+01 1.100984e+02 -2.798529e+01 4.616995e-01 6.417650e-01 1.133518e+00 6.024980e+02 9.025969e+03 1.005588e+16 7.861335e+01  3.393260e-01  -3.884427e-01 -3.507364e+01 -2.378069e+02 -5.174822e+02 -3.186529e+02 9.700273e+00 1.119558e+02
6.040000e+00 9.118760e+01 3.905908e+01 7.990018e+01  3.650251e-01  -3.833500e-01 -3.653439e+01 9.636198e+01 1.100764e+02 -2.814486e+01 4.612378e-01 6.419596e-01 1.133433e+00 5.862947e+02 9.060125e+03 1.174691e+16 7.863646e+01  5.514830e-01  -3.710357e-01 -3.515270e+01 -2.384118e+02 -5.184720e+02 -3.191032e+02 9.700097e+00 1.119818e+02
6.287500e+00 9.118760e+01 3.931459e+01 7.991299e+01  5.771768e-01  -3.656973e-01 -3.659124e+01 9.624755e+01 1.100670e+02 -2.822707e+01 4.609860e-01 6.420657e-01 1.133387e+00 5.706469e+02 9.078449e+03 1.278811e+16 7.864905e+01  7.685390e-01  -3.500953e-01 -3.521156e+01 -2.387362e+02 -5.190101e+02 -3.193434e+02 9.700001e+00 1.119960e+02
6.535000e+00 9.118760e+01 3.949058e+01 7.992180e+01  7.911862e-01  -3.451821e-01 -3.664178e+01 9.617258e+01 1.100622e+02 -2.827963e+01 4.608129e-01 6.421386e-01 1.133356e+00 5.552180e+02 9.091071e+03 1.355767e+16 7.865772e+01  9.874134e-01  -3.260650e-01 -3.526470e+01 -2.389548e+02 -5.193787e+02 -3.195041e+02 9.699935e+00 1.120056e+02
6.782500e+00 9.118760e+01 3.962455e+01 7.992853e+01  1.006159e+00  -3.219245e-01 -3.669028e+01 9.611872e+01 1.100600e+02 -2.831604e+01 4.606811e-01 6.421941e-01 1.133332e+00 5.399073e+02 9.100655e+03 1.417508e+16 7.866433e+01  1.207231e+00  -2.990765e-01 -3.531622e+01 -2.391177e+02 -5.196583e+02 -3.196225e+02 9.699885e+00 1.120130e+02
7.030000e+00 9.118760e+01 3.973257e+01 7.993397e+01  1.221718e+00  -2.959822e-01 -3.673856e+01 9.607819e+01 1.100595e+02 -2.834205e+01 4.605748e-01 6.422390e-01 1.133312e+00 5.246704e+02 9.108357e+03 1.469423e+16 7.866968e+01  1.427622e+00  -2.691940e-01 -3.536784e+01 -2.392458e+02 -5.198831e+02 -3.197144e+02 9.699844e+00 1.120189e+02
7.277500e+00 9.118760e+01 3.982339e+01 7.993851e+01  1.437667e+00  -2.673923e-01 -3.678756e+01 9.604683e+01 1.100600e+02 -2.836056e+01 4.604857e-01 6.422767e-01 1.133296e+00 5.094834e+02 9.114837e+03 1.514426e+16 7.867415e+01  1.648397e+00  -2.364600e-01 -3.542045e+01 -2.393503e+02 -5.200706e+02 -3.197881e+02 9.699810e+00 1.120238e+02
7.525000e+00 9.118760e+01 3.990105e+01 7.994246e+01  1.653892e+00  -2.361811e-01 -3.683780e+01 9.602257e+01 1.100615e+02 -2.837339e+01 4.604090e-01 6.423092e-01 1.133282e+00 4.943339e+02 9.120331e+03 1.554282e+16 7.867803e+01  1.869440e+00  -2.009053e-01 -3.547457e+01 -2.394372e+02 -5.202312e+02 -3.198479e+02 9.699781e+00 1.120280e+02
7.772500e+00 9.118760e+01 3.996907e+01 7.994594e+01  1.870321e+00  -2.023733e-01 -3.688963e+01 9.600378e+01 1.100637e+02 -2.838159e+01 4.603417e-01 6.423378e-01 1.133270e+00 4.792120e+02 9.125122e+03 1.590143e+16 7.868146e+01  2.090684e+00  -1.625594e-01 -3.553051e+01 -2.395108e+02 -5.203712e+02 -3.198972e+02 9.699755e+00 1.120317e+02
8.020000e+00 9.118760e+01 4.002955e+01 7.994905e+01  2.086907e+00  -1.659912e-01 -3.694325e+01 9.598948e+01 1.100667e+02 -2.838589e+01 4.602817e-01 6.423633e-01 1.133259e+00 4.641120e+02 9.129360e+03 1.622808e+16 7.868452e+01  2.312081e+00  -1.214487e-01 -3.558847e+01 -2.395736e+02 -5.204953e+02 -3.199379e+02 9.699733e+00 1.120350e+02
8.267500e+00 9.118760e+01 4.008395e+01 7.995187e+01  2.303614e+00  -1.270566e-01 -3.699884e+01 9.597894e+01 1.100702e+02 -2.838682e+01 4.602277e-01 6.423863e-01 1.133249e+00 4.490294e+02 9.133155e+03 1.652852e+16 7.868730e+01  2.533597e+00  -7.759967e-02 -3.564859e+01 -2.396278e+02 -5.206064e+02 -3.199715e+02 9.699712e+00 1.120380e+02
8.515000e+00 9.118760e+01 4.013336e+01 7.995445e+01  2.520418e+00  -8.559107e-02 -3.705647e+01 9.597165e+01 1.100743e+02 -2.838474e+01 4.601785e-01 6.424073e-01 1.133240e+00 4.339613e+02 9.136583e+03 1.680706e+16 7.868983e+01  2.755208e+00  -3.103831e-02 -3.571098e+01 -2.396746e+02 -5.207067e+02 -3.199991e+02 9.699693e+00 1.120407e+02
8.762500e+00 9.118760e+01 4.017860e+01 7.995682e+01  2.737301e+00  -4.161651e-02 -3.711624e+01 9.596723e+01 1.100789e+02 -2.837995e+01 4.601333e-01 6.424267e-01 1.133232e+00 4.189053e+02 9.139706e+03 1.706699e+16 7.869218e+01  2.976896e+00  1.820889e-02 -3.577568e+01 -2.397151e+02 -5.207981e+02 -3.200213e+02 9.699676e+00 1.120431e+02
9.010000e+00 9.118760e+01 4.022030e+01 7.995903e+01  2.954248e+00  4.844837e-03 -3.717818e+01 9.596537e+01 1.100841e+02 -2.837267e+01 4.600916e-01 6.424446e-01 1.133224e+00 4.038597e+02 9.142569e+03 1.731090e+16 7.869435e+01  3.198646e+00  7.011501e-02 -3.584275e+01 -2.397501e+02 -5.208819e+02 -3.200389e+02 9.699661e+00 1.120454e+02
9.257500e+00 9.118760e+01 4.025895e+01 7.996110e+01  3.171247e+00  5.377021e-02 -3.724234e+01 9.596583e+01 1.100897e+02 -2.836306e+01 4.600528e-01 6.424614e-01 1.133217e+00 3.888230e+02 9.145207e+03 1.754088e+16 7.869639e+01  3.420448e+00  1.246526e-01 -3.591221e+01 -2.397804e+02 -5.209589e+02 -3.200522e+02 9.699646e+00 1.120475e+02
9.505000e+00 9.118760e+01 4.029494e+01 7.996304e+01  3.388290e+00  1.051363e-01 -3.730874e+01 9.596844e+01 1.100958e+02 -2.835126e+01 4.600166e-01 6.424771e-01 1.133210e+00 3.737941e+02 9.147651e+03 1.775860e+16 7.869830e+01  3.642292e+00  1.817935e-01 -3.598407e+01 -2.398064e+02 -5.210302e+02 -3.200618e+02 9.699632e+00 1.120494e+02
9.752500e+00 9.118760e+01 4.032861e+01 7.996487e+01  3.605368e+00  1.589193e-01 -3.737738e+01 9.597302e+01 1.101024e+02 -2.833738e+01 4.599826e-01 6.424918e-01 1.133204e+00 3.587721e+02 9.149924e+03 1.796546e+16 7.870011e+01  3.864171e+00  2.415090e-01 -3.605836e+01 -2.398284e+02 -5.210963e+02 -3.200678e+02 9.699620e+00 1.120513e+02
1.000000e+01 9.118760e+01 4.036022e+01 7.996661e+01  3.822476e+00  2.150947e-01 -3.744829e+01 9.597947e+01 1.101095e+02 -2.832151e+01 4.599506e-01 6.425058e-01 1.133198e+00 3.437564e+02 9.152045e+03 1.816265e+16 7.870182e+01  4.086079e+00  3.037699e-01 -3.613506e+01 -2.398470e+02 -5.211579e+02 -3.200706e+02 9.699608e+00 1.120530e+02
# m0=6.000000e+02 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.020000e+01 9.118760e+01 4.038442e+01 7.996795e+01  3.997936e+00  2.622198e-01 -3.750723e+01 9.598595e+01 1.101155e+02 -2.830729e+01 4.599260e-01 6.425165e-01 1.133194e+00 3.316266e+02 9.153659e+03 1.831558e+16 7.870315e+01  4.265417e+00  3.559208e-01 -3.619880e+01 -2.398596e+02 -5.212046e+02 -3.200706e+02 9.699599e+00 1.120543e+02
1.168000e+01 9.118760e+01 4.053442e+01 7.997658e+01  5.296647e+00  6.576557e-01 -3.798886e+01 9.606567e+01 1.101692e+02 -2.816586e+01 4.597718e-01 6.425849e-01 1.133165e+00 2.419599e+02 9.163464e+03 1.930739e+16 7.871167e+01  5.592820e+00  7.912951e-01 -3.671873e+01 -2.398977e+02 -5.214840e+02 -3.200170e+02 9.699542e+00 1.120625e+02
1.316000e+01 9.118760e+01 4.064873e+01 7.998369e+01  6.595550e+00  1.131218e+00 -3.854819e+01 9.619410e+01 1.102385e+02 -2.796542e+01 4.596512e-01 6.426398e-01 1.133143e+00 1.524232e+02 9.170625e+03 2.012395e+16 7.871871e+01  6.920404e+00  1.308887e+00 -3.732050e+01 -2.398582e+02 -5.216789e+02 -3.198829e+02 9.699498e+00 1.120689e+02
1.464000e+01 9.118760e+01 4.073990e+01 7.998989e+01  7.894342e+00  1.676770e+00 -3.918055e+01 9.636571e+01 1.103225e+02 -2.770925e+01 4.595520e-01 6.426866e-01 1.133125e+00 6.299420e+01 9.176065e+03 2.082530e+16 7.872486e+01  8.247875e+00  1.901554e+00 -3.799836e+01 -2.397571e+02 -5.218162e+02 -3.196792e+02 9.699464e+00 1.120742e+02
1.612000e+01 9.118760e+01 4.081479e+01 7.999552e+01  9.192850e+00  2.288037e+00 -3.988048e+01 9.657779e+01 1.104204e+02 -2.739847e+01 4.594677e-01 6.427280e-01 1.133109e+00 -2.633297e+01 9.180286e+03 2.144546e+16 7.873047e+01  9.575060e+00  2.562116e+00 -3.874593e+01 -2.396025e+02 -5.219113e+02 -3.194112e+02 9.699435e+00 1.120787e+02
1.760000e+01 9.118760e+01 4.087754e+01 8.000081e+01  1.049096e+01  2.958820e+00 -4.064229e+01 9.682901e+01 1.105310e+02 -2.703316e+01 4.593940e-01 6.427658e-01 1.133095e+00 -1.155567e+02 9.183595e+03 2.200581e+16 7.873573e+01  1.090185e+01  3.283594e+00 -3.955672e+01 -2.393992e+02 -5.219742e+02 -3.190816e+02 9.699411e+00 1.120827e+02
1.908000e+01 9.118760e+01 4.093087e+01 8.000587e+01  1.178857e+01  3.683157e+00 -4.146037e+01 9.711884e+01 1.106531e+02 -2.661275e+01 4.593286e-01 6.428012e-01 1.133083e+00 -2.046717e+02 9.186191e+03 2.252089e+16 7.874079e+01  1.222814e+01  4.059386e+00 -4.042445e+01 -2.391498e+02 -5.220121e+02 -3.186913e+02 9.699390e+00 1.120863e+02
2.056000e+01 9.118760e+01 4.097669e+01 8.001082e+01  1.308563e+01  4.455434e+00 -4.232936e+01 9.744722e+01 1.107854e+02 -2.613630e+01 4.592695e-01 6.428351e-01 1.133072e+00 -2.936709e+02 9.188215e+03 2.300117e+16 7.874574e+01  1.355389e+01  4.883373e+00 -4.134326e+01 -2.388560e+02 -5.220305e+02 -3.182406e+02 9.699372e+00 1.120897e+02
2.204000e+01 9.118760e+01 4.101639e+01 8.001572e+01  1.438207e+01  5.270453e+00 -4.324426e+01 9.781444e+01 1.109267e+02 -2.560256e+01 4.592155e-01 6.428681e-01 1.133061e+00 -3.825466e+02 9.189768e+03 2.345449e+16 7.875065e+01  1.487901e+01  5.749968e+00 -4.230774e+01 -2.385185e+02 -5.220337e+02 -3.177290e+02 9.699356e+00 1.120929e+02
2.352000e+01 9.118760e+01 4.105101e+01 8.002063e+01  1.567783e+01  6.123457e+00 -4.420048e+01 9.822100e+01 1.110758e+02 -2.501011e+01 4.591656e-01 6.429008e-01 1.133051e+00 -4.712905e+02 9.190930e+03 2.388702e+16 7.875558e+01  1.620347e+01  6.654130e+00 -4.331302e+01 -2.381376e+02 -5.220253e+02 -3.171557e+02 9.699342e+00 1.120960e+02
2.500000e+01 9.118760e+01 4.108138e+01 8.002560e+01  1.697286e+01  7.010135e+00 -4.519383e+01 9.866760e+01 1.112318e+02 -2.435734e+01 4.591191e-01 6.429337e-01 1.133042e+00 -5.598944e+02 9.191760e+03 2.430368e+16 7.876058e+01  1.752720e+01  7.591348e+00 -4.435472e+01 -2.377133e+02 -5.220081e+02 -3.165194e+02 9.699329e+00 1.120990e+02
2.648000e+01 9.118760e+01 4.110866e+01 8.003080e+01  1.826707e+01  7.926545e+00 -4.622070e+01 9.917576e+01 1.113941e+02 -2.364315e+01 4.590751e-01 6.429681e-01 1.133033e+00 -6.483522e+02 9.192350e+03 2.471341e+16 7.876581e+01  1.885011e+01  8.557543e+00 -4.542906e+01 -2.372466e+02 -5.219878e+02 -3.158200e+02 9.699317e+00 1.121022e+02
2.796000e+01 9.118760e+01 4.113398e+01 8.003643e+01  1.956034e+01  8.869126e+00 -4.727786e+01 9.976977e+01 1.115622e+02 -2.286640e+01 4.590330e-01 6.430058e-01 1.133024e+00 -7.366592e+02 9.192788e+03 2.512546e+16 7.877149e+01  2.017210e+01  9.549069e+00 -4.653272e+01 -2.367056e+02 -5.219698e+02 -3.150574e+02 9.699305e+00 1.121056e+02
2.944000e+01 9.118760e+01 4.115714e+01 8.004235e+01  2.085268e+01  9.834837e+00 -4.836213e+01 1.004254e+02 1.117352e+02 -2.202449e+01 4.589925e-01 6.430455e-01 1.133016e+00 -8.248071e+02 9.193055e+03 2.553717e+16 7.877745e+01  2.149317e+01  1.056285e+01 -4.766250e+01 -2.360855e+02 -5.219521e+02 -3.142284e+02 9.699294e+00 1.121092e+02
3.092000e+01 9.118760e+01 4.117828e+01 8.004852e+01  2.214407e+01  1.082093e+01 -4.947079e+01 1.011356e+02 1.119124e+02 -2.111524e+01 4.589536e-01 6.430870e-01 1.133007e+00 -9.127884e+02 9.193160e+03 2.594931e+16 7.878367e+01  2.281329e+01  1.159612e+01 -4.881566e+01 -2.354051e+02 -5.219349e+02 -3.133305e+02 9.699283e+00 1.121130e+02
3.240000e+01 9.118760e+01 4.119758e+01 8.005493e+01  2.343447e+01  1.182497e+01 -5.060146e+01 1.018968e+02 1.120930e+02 -2.013657e+01 4.589160e-01 6.431304e-01 1.132999e+00 -1.000597e+03 9.193118e+03 2.636315e+16 7.879013e+01  2.413244e+01  1.264645e+01 -4.998982e+01 -2.346699e+02 -5.219186e+02 -3.123617e+02 9.699272e+00 1.121169e+02
3.388000e+01 9.118760e+01 4.121523e+01 8.006158e+01  2.472384e+01  1.284476e+01 -5.175202e+01 1.027072e+02 1.122768e+02 -1.908640e+01 4.588795e-01 6.431756e-01 1.132990e+00 -1.088225e+03 9.192941e+03 2.678008e+16 7.879684e+01  2.545056e+01  1.371168e+01 -5.118288e+01 -2.338827e+02 -5.219040e+02 -3.113199e+02 9.699261e+00 1.121209e+02
3.536000e+01 9.118760e+01 4.123141e+01 8.006847e+01  2.601215e+01  1.387836e+01 -5.292060e+01 1.035658e+02 1.124634e+02 -1.796267e+01 4.588439e-01 6.432226e-01 1.132982e+00 -1.175669e+03 9.192644e+03 2.720151e+16 7.880380e+01  2.676764e+01  1.478990e+01 -5.239301e+01 -2.330447e+02 -5.218916e+02 -3.102029e+02 9.699251e+00 1.121252e+02
3.684000e+01 9.118760e+01 4.124526e+01 8.007557e+01  2.729939e+01  1.492411e+01 -5.410546e+01 1.044724e+02 1.126521e+02 -2.009128e+01 4.588095e-01 6.432702e-01 1.132974e+00 -1.262910e+03 9.192176e+03 2.762220e+16 7.881096e+01  2.808366e+01  1.587947e+01 -5.361853e+01 -2.321549e+02 -5.218787e+02 -3.127351e+02 9.699242e+00 1.121295e+02
3.832000e+01 9.118760e+01 4.125805e+01 8.008293e+01  2.858548e+01  1.598038e+01 -5.530523e+01 1.054271e+02 1.128431e+02 -2.180165e+01 4.587757e-01 6.433199e-01 1.132966e+00 -1.349957e+03 9.191616e+03 2.805066e+16 7.881840e+01  2.939854e+01  1.697883e+01 -5.485806e+01 -2.312152e+02 -5.218694e+02 -3.142800e+02 9.699232e+00 1.121340e+02
3.980000e+01 9.118760e+01 4.127004e+01 8.009057e+01  2.987037e+01  1.704577e+01 -5.651859e+01 1.064301e+02 1.130363e+02 -2.263965e+01 4.587424e-01 6.433721e-01 1.132957e+00 -1.436805e+03 9.190986e+03 2.848921e+16 7.882612e+01  3.071223e+01  1.808661e+01 -5.611037e+01 -2.302256e+02 -5.218648e+02 -3.150738e+02 9.699222e+00 1.121388e+02
# m0=6.000000e+02 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
4.000000e+01 9.118760e+01 4.127159e+01 8.009163e+01  3.004390e+01  1.719037e+01 -5.668354e+01 1.065694e+02 1.130625e+02 -2.272183e+01 4.587379e-01 6.433794e-01 1.132956e+00 -1.448526e+03 9.190896e+03 2.854925e+16 7.882718e+01  3.088966e+01  1.823689e+01 -5.628052e+01 -2.300880e+02 -5.218645e+02 -3.151523e+02 9.699221e+00 1.121394e+02
4.057500e+01 9.118760e+01 4.127598e+01 8.009468e+01  3.054270e+01  1.760688e+01 -5.715900e+01 1.069748e+02 1.131382e+02 -2.292851e+01 4.587251e-01 6.434004e-01 1.132953e+00 -1.482202e+03 9.190628e+03 2.872293e+16 7.883027e+01  3.139965e+01  1.866965e+01 -5.677085e+01 -2.296872e+02 -5.218641e+02 -3.153504e+02 9.699217e+00 1.121413e+02
4.115000e+01 9.118760e+01 4.128024e+01 8.009779e+01  3.104130e+01  1.802448e+01 -5.763625e+01 1.073877e+02 1.132141e+02 -2.309743e+01 4.587124e-01 6.434217e-01 1.132950e+00 -1.515847e+03 9.190349e+03 2.889827e+16 7.883340e+01  3.190945e+01  1.910341e+01 -5.726285e+01 -2.292787e+02 -5.218645e+02 -3.155127e+02 9.699213e+00 1.121431e+02
4.172500e+01 9.118760e+01 4.128439e+01 8.010093e+01  3.153971e+01  1.844312e+01 -5.811523e+01 1.078081e+02 1.132903e+02 -2.323451e+01 4.586997e-01 6.434434e-01 1.132946e+00 -1.549461e+03 9.190061e+03 2.907531e+16 7.883658e+01  3.241906e+01  1.953812e+01 -5.775648e+01 -2.288625e+02 -5.218655e+02 -3.156446e+02 9.699209e+00 1.121450e+02
4.230000e+01 9.118760e+01 4.128842e+01 8.010412e+01  3.203793e+01  1.886272e+01 -5.859588e+01 1.082360e+02 1.133668e+02 -2.334407e+01 4.586870e-01 6.434655e-01 1.132943e+00 -1.583043e+03 9.189763e+03 2.925413e+16 7.883980e+01  3.292848e+01  1.997370e+01 -5.825167e+01 -2.284385e+02 -5.218673e+02 -3.157500e+02 9.699205e+00 1.121469e+02
4.287500e+01 9.118760e+01 4.129235e+01 8.010736e+01  3.253594e+01  1.928324e+01 -5.907816e+01 1.086714e+02 1.134436e+02 -2.342942e+01 4.586744e-01 6.434879e-01 1.132940e+00 -1.616593e+03 9.189457e+03 2.943480e+16 7.884307e+01  3.343770e+01  2.041011e+01 -5.874837e+01 -2.280066e+02 -5.218698e+02 -3.158321e+02 9.699201e+00 1.121488e+02
4.345000e+01 9.118760e+01 4.129617e+01 8.011063e+01  3.303375e+01  1.970461e+01 -5.956200e+01 1.091145e+02 1.135206e+02 -2.349310e+01 4.586619e-01 6.435107e-01 1.132937e+00 -1.650112e+03 9.189141e+03 2.961738e+16 7.884638e+01  3.394672e+01  2.084728e+01 -5.924653e+01 -2.275669e+02 -5.218732e+02 -3.158932e+02 9.699197e+00 1.121507e+02
4.402500e+01 9.118760e+01 4.129990e+01 8.011396e+01  3.353136e+01  2.012678e+01 -6.004736e+01 1.095652e+02 1.135978e+02 -2.353716e+01 4.586494e-01 6.435338e-01 1.132933e+00 -1.683598e+03 9.188818e+03 2.980196e+16 7.884974e+01  3.445554e+01  2.128518e+01 -5.974611e+01 -2.271192e+02 -5.218773e+02 -3.159353e+02 9.699193e+00 1.121526e+02
4.460000e+01 9.118760e+01 4.130353e+01 8.011733e+01  3.402876e+01  2.054969e+01 -6.053419e+01 1.100236e+02 1.136753e+02 -2.356324e+01 4.586369e-01 6.435573e-01 1.132930e+00 -1.717051e+03 9.188487e+03 2.998860e+16 7.885314e+01  3.496415e+01  2.172373e+01 -6.024705e+01 -2.266636e+02 -5.218822e+02 -3.159597e+02 9.699188e+00 1.121546e+02
4.517500e+01 9.118760e+01 4.130707e+01 8.012075e+01  3.452595e+01  2.097330e+01 -6.102245e+01 1.104898e+02 1.137531e+02 -2.357267e+01 4.586244e-01 6.435812e-01 1.132927e+00 -1.750472e+03 9.188148e+03 3.017737e+16 7.885659e+01  3.547256e+01  2.216291e+01 -6.074933e+01 -2.261999e+02 -5.218879e+02 -3.159679e+02 9.699184e+00 1.121566e+02
4.575000e+01 9.118760e+01 4.131053e+01 8.012421e+01  3.502293e+01  2.139755e+01 -6.151209e+01 1.109639e+02 1.138311e+02 -2.356657e+01 4.586120e-01 6.436055e-01 1.132923e+00 -1.783860e+03 9.187803e+03 3.036836e+16 7.886009e+01  3.598075e+01  2.260265e+01 -6.125288e+01 -2.257281e+02 -5.218945e+02 -3.159608e+02 9.699180e+00 1.121586e+02
4.632500e+01 9.118760e+01 4.131391e+01 8.012772e+01  3.551969e+01  2.182240e+01 -6.200306e+01 1.114457e+02 1.139093e+02 -2.354588e+01 4.585995e-01 6.436301e-01 1.132920e+00 -1.817216e+03 9.187451e+03 3.056163e+16 7.886364e+01  3.648873e+01  2.304291e+01 -6.175769e+01 -2.252483e+02 -5.219020e+02 -3.159393e+02 9.699176e+00 1.121606e+02
4.690000e+01 9.118760e+01 4.131722e+01 8.013128e+01  3.601624e+01  2.224779e+01 -6.249534e+01 1.119355e+02 1.139878e+02 -2.351138e+01 4.585871e-01 6.436551e-01 1.132916e+00 -1.850538e+03 9.187092e+03 3.075725e+16 7.886723e+01  3.699650e+01  2.348366e+01 -6.226370e+01 -2.247602e+02 -5.219103e+02 -3.159043e+02 9.699171e+00 1.121627e+02
4.747500e+01 9.118760e+01 4.132045e+01 8.013489e+01  3.651256e+01  2.267369e+01 -6.298888e+01 1.124332e+02 1.140665e+02 -2.346375e+01 4.585748e-01 6.436805e-01 1.132913e+00 -1.883827e+03 9.186728e+03 3.095530e+16 7.887088e+01  3.750405e+01  2.392484e+01 -6.277088e+01 -2.242640e+02 -5.219196e+02 -3.158563e+02 9.699167e+00 1.121648e+02
4.805000e+01 9.118760e+01 4.132362e+01 8.013854e+01  3.700866e+01  2.310006e+01 -6.348363e+01 1.129389e+02 1.141454e+02 -2.340356e+01 4.585624e-01 6.437063e-01 1.132910e+00 -1.917082e+03 9.186359e+03 3.115586e+16 7.887457e+01  3.801137e+01  2.436641e+01 -6.327919e+01 -2.237595e+02 -5.219297e+02 -3.157959e+02 9.699162e+00 1.121670e+02
4.862500e+01 9.118760e+01 4.132673e+01 8.014225e+01  3.750453e+01  2.352684e+01 -6.397958e+01 1.134527e+02 1.142246e+02 -2.333133e+01 4.585500e-01 6.437325e-01 1.132906e+00 -1.950304e+03 9.185984e+03 3.135900e+16 7.887831e+01  3.851847e+01  2.480835e+01 -6.378861e+01 -2.232466e+02 -5.219408e+02 -3.157235e+02 9.699158e+00 1.121692e+02
4.920000e+01 9.118760e+01 4.132977e+01 8.014600e+01  3.800017e+01  2.395400e+01 -6.447668e+01 1.139746e+02 1.143040e+02 -2.324748e+01 4.585376e-01 6.437591e-01 1.132903e+00 -1.983493e+03 9.185605e+03 3.156480e+16 7.888211e+01  3.902535e+01  2.525060e+01 -6.429909e+01 -2.227254e+02 -5.219527e+02 -3.156397e+02 9.699153e+00 1.121714e+02
4.977500e+01 9.118760e+01 4.133276e+01 8.014981e+01  3.849557e+01  2.438151e+01 -6.497490e+01 1.145046e+02 1.143837e+02 -2.315240e+01 4.585253e-01 6.437860e-01 1.132899e+00 -2.016647e+03 9.185221e+03 3.177332e+16 7.888595e+01  3.953199e+01  2.569312e+01 -6.481061e+01 -2.221958e+02 -5.219657e+02 -3.155446e+02 9.699149e+00 1.121737e+02
5.035000e+01 9.118760e+01 4.133570e+01 8.015367e+01  3.899074e+01  2.480931e+01 -6.547421e+01 1.150428e+02 1.144635e+02 -2.304642e+01 4.585129e-01 6.438134e-01 1.132896e+00 -2.049768e+03 9.184833e+03 3.198465e+16 7.888985e+01  4.003840e+01  2.613590e+01 -6.532314e+01 -2.234655e+02 -5.219796e+02 -3.154388e+02 9.699144e+00 1.121760e+02
5.092500e+01 9.118760e+01 4.132609e+01 8.015407e+01  3.948751e+01  2.524037e+01 -6.597229e+01 1.150755e+02 1.145345e+02 -2.291444e+01 4.585066e-01 6.438131e-01 1.132895e+00 -2.082710e+03 9.183379e+03 3.204301e+16 7.889026e+01  4.054640e+01  2.658191e+01 -6.583454e+01 -2.249620e+02 -5.219168e+02 -3.152901e+02 9.699145e+00 1.121754e+02
5.150000e+01 9.118760e+01 4.125950e+01 8.013960e+01  3.999191e+01  2.568452e+01 -6.646179e+01 1.129302e+02 1.145668e+02 -2.270627e+01 4.585263e-01 6.436935e-01 1.132905e+00 -2.114961e+03 9.177296e+03 3.144705e+16 7.887570e+01  4.106200e+01  2.704118e+01 -6.633800e+01 -2.255696e+02 -5.215248e+02 -3.149936e+02 9.699170e+00 1.121624e+02
5.207500e+01 9.118760e+01 4.122778e+01 8.013440e+01  4.049133e+01  2.612119e+01 -6.695834e+01 1.121427e+02 1.146232e+02 -2.252814e+01 4.585300e-01 6.436482e-01 1.132908e+00 -2.147560e+03 9.174058e+03 3.125943e+16 7.887046e+01  4.157264e+01  2.749278e+01 -6.684800e+01 -2.260228e+02 -5.213378e+02 -3.147715e+02 9.699180e+00 1.121572e+02
5.265000e+01 9.118760e+01 4.120310e+01 8.013113e+01  4.098957e+01  2.655654e+01 -6.745715e+01 1.116397e+02 1.146847e+02 -2.234819e+01 4.585303e-01 6.436184e-01 1.132910e+00 -2.180197e+03 9.171400e+03 3.115566e+16 7.886718e+01  4.208212e+01  2.794298e+01 -6.736008e+01 -2.263569e+02 -5.211936e+02 -3.145566e+02 9.699187e+00 1.121536e+02
5.322500e+01 9.118760e+01 4.118195e+01 8.012887e+01  4.148711e+01  2.699131e+01 -6.795755e+01 1.112838e+02 1.147488e+02 -2.216251e+01 4.585290e-01 6.435966e-01 1.132911e+00 -2.212832e+03 9.169032e+03 3.109461e+16 7.886490e+01  4.259090e+01  2.839254e+01 -6.787364e+01 -2.266095e+02 -5.210715e+02 -3.143405e+02 9.699193e+00 1.121508e+02
5.380000e+01 9.118760e+01 4.116296e+01 8.012724e+01  4.198413e+01  2.742576e+01 -6.845930e+01 1.110222e+02 1.148146e+02 -2.196971e+01 4.585266e-01 6.435800e-01 1.132911e+00 -2.245451e+03 9.166843e+03 3.106046e+16 7.886327e+01  4.309916e+01  2.884172e+01 -6.838844e+01 -2.268018e+02 -5.209634e+02 -3.141201e+02 9.699197e+00 1.121485e+02
5.437500e+01 9.118760e+01 4.114546e+01 8.012606e+01  4.248073e+01  2.786002e+01 -6.896223e+01 1.108277e+02 1.148816e+02 -2.176912e+01 4.585236e-01 6.435671e-01 1.132911e+00 -2.278046e+03 9.164776e+03 3.104524e+16 7.886210e+01  4.360700e+01  2.929066e+01 -6.890434e+01 -2.269471e+02 -5.208653e+02 -3.138938e+02 9.699201e+00 1.121466e+02
5.495000e+01 9.118760e+01 4.112903e+01 8.012524e+01  4.297695e+01  2.829414e+01 -6.946626e+01 1.106845e+02 1.149496e+02 -2.156043e+01 4.585199e-01 6.435569e-01 1.132911e+00 -2.310613e+03 9.162798e+03 3.104429e+16 7.886128e+01  4.411447e+01  2.973941e+01 -6.942125e+01 -2.270541e+02 -5.207747e+02 -3.136609e+02 9.699204e+00 1.121451e+02
5.552500e+01 9.118760e+01 4.111341e+01 8.012469e+01  4.347282e+01  2.872815e+01 -6.997130e+01 1.105824e+02 1.150183e+02 -2.134345e+01 4.585159e-01 6.435489e-01 1.132911e+00 -2.343150e+03 9.160888e+03 3.105463e+16 7.886073e+01  4.462160e+01  3.018800e+01 -6.993911e+01 -2.271292e+02 -5.206902e+02 -3.134207e+02 9.699207e+00 1.121437e+02
5.610000e+01 9.118760e+01 4.109843e+01 8.012436e+01  4.396838e+01  2.916206e+01 -7.047732e+01 1.105144e+02 1.150877e+02 -2.111808e+01 4.585115e-01 6.435427e-01 1.132911e+00 -2.375653e+03 9.159031e+03 3.107423e+16 7.886042e+01  4.512841e+01  3.063645e+01 -7.045786e+01 -2.271767e+02 -5.206106e+02 -3.131729e+02 9.699209e+00 1.121426e+02
5.667500e+01 9.118760e+01 4.108396e+01 8.012424e+01  4.446362e+01  2.959587e+01 -7.098426e+01 1.104754e+02 1.151576e+02 -2.088429e+01 4.585069e-01 6.435382e-01 1.132910e+00 -2.408123e+03 9.157216e+03 3.110164e+16 7.886030e+01  4.563491e+01  3.108476e+01 -7.097747e+01 -2.279894e+02 -5.205352e+02 -3.129174e+02 9.699211e+00 1.121416e+02
5.725000e+01 9.118760e+01 4.106991e+01 8.012428e+01  4.495857e+01  3.002958e+01 -7.149209e+01 1.104618e+02 1.152280e+02 -2.064205e+01 4.585020e-01 6.435350e-01 1.132910e+00 -2.440557e+03 9.155436e+03 3.113581e+16 7.886035e+01  4.614112e+01  3.153292e+01 -7.149790e+01 -2.301137e+02 -5.204635e+02 -3.126539e+02 9.699213e+00 1.121407e+02
5.782500e+01 9.118760e+01 4.105615e+01 8.012447e+01  4.545323e+01  3.046316e+01 -7.200078e+01 1.104707e+02 1.152989e+02 -2.039137e+01 4.584969e-01 6.435329e-01 1.132909e+00 -2.472955e+03 9.153680e+03 3.117595e+16 7.886056e+01  4.664705e+01  3.198093e+01 -7.201911e+01 -2.312682e+02 -5.203950e+02 -3.123824e+02 9.699214e+00 1.121400e+02
5.840000e+01 9.118760e+01 4.097981e+01 8.010800e+01  4.595726e+01  3.091279e+01 -7.250014e+01 1.080385e+02 1.153254e+02 -2.005499e+01 4.585210e-01 6.433972e-01 1.132921e+00 -2.504457e+03 9.146794e+03 3.050283e+16 7.884396e+01  4.716229e+01  3.244515e+01 -7.253176e+01 -2.320105e+02 -5.199587e+02 -3.119446e+02 9.699243e+00 1.121254e+02
5.897500e+01 9.118760e+01 4.093152e+01 8.009909e+01  4.645683e+01  3.135534e+01 -7.300488e+01 1.067153e+02 1.153719e+02 -1.974399e+01 4.585319e-01 6.433222e-01 1.132927e+00 -2.536284e+03 9.142215e+03 3.015811e+16 7.883499e+01  4.767311e+01  3.290216e+01 -7.304937e+01 -2.326864e+02 -5.196895e+02 -3.132925e+02 9.699259e+00 1.121172e+02
5.955000e+01 9.118760e+01 4.089215e+01 8.009261e+01  4.695484e+01  3.179561e+01 -7.351184e+01 1.057489e+02 1.154249e+02 -1.943503e+01 4.585387e-01 6.432667e-01 1.132931e+00 -2.568184e+03 9.138368e+03 2.991740e+16 7.882848e+01  4.818238e+01  3.335683e+01 -7.356901e+01 -2.332958e+02 -5.194739e+02 -3.156024e+02 9.699272e+00 1.121109e+02
6.012500e+01 9.118760e+01 4.085683e+01 8.008727e+01  4.745204e+01  3.223481e+01 -7.402021e+01 1.049497e+02 1.154809e+02 -1.912228e+01 4.585435e-01 6.432203e-01 1.132934e+00 -2.600091e+03 9.134854e+03 2.972496e+16 7.882310e+01  4.869084e+01  3.381038e+01 -7.408996e+01 -2.338512e+02 -5.192834e+02 -3.168706e+02 9.699282e+00 1.121057e+02
6.070000e+01 9.118760e+01 4.082329e+01 8.008260e+01  4.794869e+01  3.267338e+01 -7.452966e+01 1.042538e+02 1.155386e+02 -2.082474e+01 4.585473e-01 6.431787e-01 1.132937e+00 -2.631974e+03 9.131502e+03 2.955772e+16 7.881841e+01  4.919875e+01  3.426326e+01 -7.461191e+01 -2.343623e+02 -5.191063e+02 -3.177806e+02 9.699292e+00 1.121009e+02
6.127500e+01 9.118760e+01 4.079129e+01 8.007841e+01  4.844488e+01  3.311146e+01 -7.504008e+01 1.036304e+02 1.155975e+02 -2.299386e+01 4.585504e-01 6.431409e-01 1.132940e+00 -2.663831e+03 9.128277e+03 2.940998e+16 7.881421e+01  4.970621e+01  3.471561e+01 -7.513476e+01 -2.348377e+02 -5.189397e+02 -3.185169e+02 9.699302e+00 1.120966e+02
6.185000e+01 9.118760e+01 4.076074e+01 8.007461e+01  4.894065e+01  3.354907e+01 -7.555140e+01 1.030617e+02 1.156576e+02 -2.426400e+01 4.585528e-01 6.431064e-01 1.132942e+00 -2.695663e+03 9.125168e+03 2.927944e+16 7.881039e+01  5.021325e+01  3.516746e+01 -7.565843e+01 -2.352838e+02 -5.187820e+02 -3.191673e+02 9.699310e+00 1.120926e+02
6.242500e+01 9.118760e+01 4.073115e+01 8.007111e+01  4.943604e+01  3.398629e+01 -7.606354e+01 1.025364e+02 1.157184e+02 -2.523356e+01 4.585547e-01 6.430744e-01 1.132945e+00 -2.727462e+03 9.122138e+03 2.916149e+16 7.880687e+01  5.071992e+01  3.561888e+01 -7.618286e+01 -2.357045e+02 -5.186310e+02 -3.197482e+02 9.699318e+00 1.120889e+02
6.300000e+01 9.118760e+01 4.070231e+01 8.006785e+01  4.993110e+01  3.442314e+01 -7.657645e+01 1.020464e+02 1.157799e+02 -2.603807e+01 4.585562e-01 6.430443e-01 1.132947e+00 -2.759226e+03 9.119169e+03 2.905353e+16 7.880360e+01  5.122625e+01  3.606992e+01 -7.670801e+01 -2.361033e+02 -5.184854e+02 -3.202749e+02 9.699326e+00 1.120892e+02
# m0=6.000000e+02 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
6.400000e+01 9.118760e+01 4.065344e+01 8.006264e+01  5.079130e+01  3.518208e+01 -7.747019e+01 1.012626e+02 1.158880e+02 -2.719906e+01 4.585581e-01 6.429959e-01 1.132950e+00 -2.814377e+03 9.114114e+03 2.888458e+16 7.879837e+01  5.210608e+01  3.685346e+01 -7.762290e+01 -2.367520e+02 -5.182425e+02 -3.210922e+02 9.699338e+00 1.120868e+02
7.760000e+01 9.118760e+01 4.002651e+01 8.001735e+01  6.240592e+01  4.538318e+01 -8.979125e+01 9.443720e+01 1.174304e+02 -3.494480e+01 4.585520e-01 6.425441e-01 1.132975e+00 -3.551268e+03 9.048959e+03 2.755157e+16 7.875302e+01  6.398861e+01  4.738394e+01 -9.021873e+01 -2.426653e+02 -5.154923e+02 -3.274243e+02 9.699467e+00 1.120508e+02
9.120000e+01 9.118760e+01 3.937127e+01 7.999272e+01  7.385436e+01  5.524109e+01 -1.023297e+02 9.078034e+01 1.190335e+02 -3.873914e+01 4.585274e-01 6.422586e-01 1.132987e+00 -4.262023e+03 8.982842e+03 2.690448e+16 7.872850e+01  7.570689e+01  5.756827e+01 -1.030151e+02 -2.458269e+02 -5.131759e+02 -3.307436e+02 9.699565e+00 1.120298e+02
1.048000e+02 9.118760e+01 3.864775e+01 7.997688e+01  8.510596e+01  6.458165e+01 -1.150106e+02 8.851572e+01 1.206637e+02 -4.120985e+01 4.584999e-01 6.420438e-01 1.132995e+00 -4.945781e+03 8.913056e+03 2.649757e+16 7.871284e+01  8.723016e+01  6.723790e+01 -1.159430e+02 -2.477881e+02 -5.110372e+02 -3.329186e+02 9.699651e+00 1.120123e+02
1.184000e+02 9.118760e+01 3.784377e+01 7.996578e+01  9.612117e+01  7.322920e+01 -1.277931e+02 8.702025e+01 1.223063e+02 -4.293951e+01 4.584733e-01 6.418670e-01 1.133001e+00 -5.602329e+03 8.839167e+03 2.619760e+16 7.870196e+01  9.851852e+01  7.621806e+01 -1.289647e+02 -2.490571e+02 -5.089936e+02 -3.344330e+02 9.699731e+00 1.119965e+02
1.320000e+02 9.118760e+01 3.695529e+01 7.995775e+01  1.068530e+02  8.100841e+01 1.397930e+02 8.603169e+01 1.239526e+02 -4.418219e+01 4.584485e-01 6.417152e-01 1.133006e+00 -6.231835e+03 8.761381e+03 2.595830e+16 7.869418e+01  1.095241e+02  8.432856e+01 -1.420575e+02 -2.498649e+02 -5.070153e+02 -3.355080e+02 9.699807e+00 1.119822e+02
1.456000e+02 9.118760e+01 3.598051e+01 7.995189e+01  1.172475e+02  8.776980e+01 1.434519e+02 8.540490e+01 1.255961e+02 -4.507815e+01 4.584253e-01 6.415814e-01 1.133009e+00 -6.834684e+03 8.680071e+03 2.575804e+16 7.868859e+01  1.201913e+02  9.140798e+01 1.477751e+02 -2.503422e+02 -5.050887e+02 -3.362689e+02 9.699880e+00 1.119692e+02
1.592000e+02 9.118760e+01 3.491859e+01 7.994765e+01  1.272441e+02  9.343153e+01 1.478199e+02 8.504854e+01 1.272314e+02 -4.571529e+01 4.584038e-01 6.414612e-01 1.133013e+00 -7.411407e+03 8.595662e+03 2.558508e+16 7.868463e+01  1.304572e+02  9.735748e+01 1.521147e+02 -2.505724e+02 -5.032069e+02 -3.367948e+02 9.699949e+00 1.119573e+02
1.728000e+02 9.118760e+01 3.376906e+01 7.994466e+01  1.367770e+02  9.801241e+01 1.528113e+02 8.490035e+01 1.288542e+02 -4.615321e+01 4.583838e-01 6.413519e-01 1.133016e+00 -7.962623e+03 8.508593e+03 2.543239e+16 7.868192e+01  1.402524e+02  1.021805e+02 1.571134e+02 -2.506127e+02 -5.013663e+02 -3.371401e+02 9.700016e+00 1.119463e+02
1.864000e+02 9.118760e+01 3.253168e+01 7.994266e+01  1.457784e+02  1.016267e+02 1.582450e+02 8.491560e+01 1.304611e+02 -4.643451e+01 4.583650e-01 6.412515e-01 1.133019e+00 -8.489013e+03 8.419296e+03 2.529542e+16 7.868021e+01  1.495045e+02  1.059850e+02 1.625925e+02 -2.505044e+02 -4.995647e+02 -3.373437e+02 9.700081e+00 1.119362e+02
2.000000e+02 9.118760e+01 3.120633e+01 7.994144e+01  1.541830e+02  1.044424e+02 1.638902e+02 8.506085e+01 1.320493e+02 -4.659083e+01 4.583473e-01 6.411586e-01 1.133021e+00 -8.991290e+03 8.328196e+03 2.517107e+16 7.867929e+01  1.581426e+02  1.089423e+02 1.683129e+02 -2.502784e+02 -4.978008e+02 -3.374345e+02 9.700143e+00 1.119269e+02


# m0=2.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-2.000000e+02 9.118760e+01 1.672547e+01 7.943203e+01  -1.679455e+02  1.129992e+02 1.704313e+02 -3.338245e+00 1.376624e+02 -1.246068e+02 4.568170e-01 6.368746e-01 1.114837e+00 2.564447e+04 8.558203e+04 2.464659e+16 7.768118e+01  -1.735715e+02  1.200476e+02 1.765687e+02 -5.080890e+02 -7.928093e+02 -5.582323e+02 9.571837e+00 1.182777e+02
-1.925000e+02 9.118760e+01 1.768275e+01 7.943193e+01  -1.631809e+02  1.120143e+02 1.664812e+02 -3.540483e+00 1.368135e+02 -1.246438e+02 4.568254e-01 6.369179e-01 1.114836e+00 2.527050e+04 8.566478e+04 2.470327e+16 7.768092e+01  -1.685945e+02  1.189699e+02 1.725129e+02 -5.083101e+02 -7.937434e+02 -5.582787e+02 9.571792e+00 1.182923e+02
-1.850000e+02 9.118760e+01 1.861409e+01 7.943206e+01  -1.582057e+02  1.108350e+02 1.625230e+02 -3.705817e+00 1.359633e+02 -1.246471e+02 4.568342e-01 6.369631e-01 1.114836e+00 2.488506e+04 8.574496e+04 2.476315e+16 7.768087e+01  -1.633996e+02  1.176722e+02 1.684672e+02 -5.084972e+02 -7.946855e+02 -5.582944e+02 9.571746e+00 1.183069e+02
-1.775000e+02 9.118760e+01 1.951939e+01 7.943243e+01  -1.530367e+02  1.094170e+02 1.586174e+02 -3.829834e+00 1.351123e+02 -1.246125e+02 4.568432e-01 6.370103e-01 1.114835e+00 2.448795e+04 8.582248e+04 2.482658e+16 7.768107e+01  -1.580058e+02  1.161042e+02 1.645003e+02 -5.086464e+02 -7.956354e+02 -5.582758e+02 9.571701e+00 1.183214e+02
-1.700000e+02 9.118760e+01 2.039854e+01 7.943307e+01  -1.476909e+02  1.077099e+02 1.548319e+02 -3.907508e+00 1.342615e+02 -1.245357e+02 4.568525e-01 6.370597e-01 1.114835e+00 2.407899e+04 8.589729e+04 2.489397e+16 7.768156e+01  -1.524319e+02  1.142096e+02 1.606872e+02 -5.087528e+02 -7.965932e+02 -5.582186e+02 9.571655e+00 1.183359e+02
-1.625000e+02 9.118760e+01 2.125147e+01 7.943403e+01  -1.421848e+02  1.056595e+02 1.512367e+02 -3.933089e+00 1.334118e+02 -1.244114e+02 4.568622e-01 6.371117e-01 1.114834e+00 2.365796e+04 8.596930e+04 2.496584e+16 7.768235e+01  -1.466963e+02  1.119306e+02 1.571034e+02 -5.088112e+02 -7.975589e+02 -5.581182e+02 9.571609e+00 1.183503e+02
-1.550000e+02 9.118760e+01 2.207807e+01 7.943533e+01  -1.365347e+02  1.032144e+02 1.478990e+02 -3.899952e+00 1.325640e+02 -1.242335e+02 4.568723e-01 6.371663e-01 1.114833e+00 2.322468e+04 8.603843e+04 2.504279e+16 7.768350e+01  -1.408163e+02  1.092156e+02 1.538171e+02 -5.088155e+02 -7.985325e+02 -5.579690e+02 9.571563e+00 1.183645e+02
-1.475000e+02 9.118760e+01 2.301119e+01 7.943695e+01  -1.307557e+02  1.003342e+02 1.448743e+02 -3.800433e+00 1.317192e+02 -1.239943e+02 4.568828e-01 6.372236e-01 1.114832e+00 2.277862e+04 8.609653e+04 2.512336e+16 7.768498e+01  -1.348080e+02  1.060298e+02 1.508793e+02 -5.087576e+02 -7.995123e+02 -5.577641e+02 9.571517e+00 1.183786e+02
-1.400000e+02 9.118760e+01 2.378467e+01 7.943909e+01  -1.248616e+02  9.699724e+01 1.421974e+02 -3.625415e+00 1.308788e+02 -1.236870e+02 4.568937e-01 6.372847e-01 1.114831e+00 2.232022e+04 8.615965e+04 2.521286e+16 7.768699e+01  -1.286861e+02  1.023619e+02 1.483146e+02 -5.086311e+02 -8.005021e+02 -5.574973e+02 9.571471e+00 1.183926e+02
-1.325000e+02 9.118760e+01 2.439973e+01 7.944180e+01  -1.188654e+02  9.320602e+01 1.398783e+02 -3.364215e+00 1.300441e+02 -1.233018e+02 4.569048e-01 6.373501e-01 1.114831e+00 2.184935e+04 8.622770e+04 2.531245e+16 7.768957e+01  -1.224638e+02  9.822743e+01 1.461204e+02 -5.084261e+02 -8.015024e+02 -5.571598e+02 9.571425e+00 1.184064e+02
-1.250000e+02 9.118760e+01 2.512114e+01 7.944503e+01  -1.127790e+02  8.898640e+01 -1.378985e+02 -3.003955e+00 1.292163e+02 -1.228255e+02 4.569166e-01 6.374195e-01 1.114830e+00 2.136514e+04 8.628443e+04 2.541925e+16 7.769269e+01  -1.161534e+02  9.366439e+01 -1.396216e+02 -5.081290e+02 -8.025103e+02 -5.567395e+02 9.571379e+00 1.184200e+02
-1.175000e+02 9.118760e+01 2.581676e+01 7.944894e+01  -1.066127e+02  8.438011e+01 -1.309443e+02 -2.528784e+00 1.283971e+02 -1.222442e+02 4.569288e-01 6.374941e-01 1.114829e+00 2.086775e+04 8.633780e+04 2.553743e+16 7.769651e+01  -1.097654e+02  8.872324e+01 -1.324891e+02 -5.077262e+02 -8.035287e+02 -5.562241e+02 9.571334e+00 1.184334e+02
-1.100000e+02 9.118760e+01 2.648725e+01 7.945365e+01  -1.003763e+02  7.943742e+01 -1.240149e+02 -1.918869e+00 1.275881e+02 -1.215397e+02 4.569415e-01 6.375747e-01 1.114827e+00 2.035704e+04 8.638768e+04 2.566970e+16 7.770114e+01  -1.033096e+02  8.345903e+01 -1.253794e+02 -5.071998e+02 -8.045591e+02 -5.555974e+02 9.571289e+00 1.184465e+02
-1.025000e+02 9.118760e+01 2.713373e+01 7.945933e+01  -9.407832e+01  7.420997e+01 -1.171137e+02 -1.148647e+00 1.267912e+02 -1.206887e+02 4.569546e-01 6.376625e-01 1.114826e+00 1.983287e+04 8.643392e+04 2.581984e+16 7.770676e+01  -9.679437e+01  7.792486e+01 -1.182954e+02 -5.065268e+02 -8.056043e+02 -5.548387e+02 9.571245e+00 1.184593e+02
-9.500000e+01 9.118760e+01 2.775812e+01 7.946618e+01  -8.772645e+01  6.874633e+01 -1.102445e+02 -1.839659e-01 1.260086e+02 -1.196601e+02 4.569681e-01 6.377592e-01 1.114824e+00 1.929514e+04 8.647630e+04 2.599344e+16 7.771358e+01  -9.022749e+01  7.216866e+01 -1.112409e+02 -5.056767e+02 -8.066681e+02 -5.539208e+02 9.571201e+00 1.184719e+02
-8.750000e+01 9.118760e+01 2.836375e+01 7.947451e+01  -8.132771e+01  6.309016e+01 -1.034124e+02 1.023040e+00 1.252425e+02 -1.184104e+02 4.569818e-01 6.378671e-01 1.114822e+00 1.874379e+04 8.651455e+04 2.619905e+16 7.772191e+01  -8.361579e+01  6.623226e+01 -1.042203e+02 -5.046074e+02 -8.077569e+02 -5.528061e+02 9.571158e+00 1.184841e+02
-8.000000e+01 9.118760e+01 2.895661e+01 7.948479e+01  -7.488841e+01  5.728006e+01 -9.662414e+01 2.544022e+00 1.244957e+02 -1.168755e+02 4.569955e-01 6.379900e-01 1.114819e+00 1.817883e+04 8.654827e+04 2.645084e+16 7.773223e+01  -7.696544e+01  6.015195e+01 -9.723968e+01 -5.032570e+02 -8.088813e+02 -5.514401e+02 9.571116e+00 1.184960e+02
-7.250000e+01 9.118760e+01 2.954850e+01 7.949779e+01  -6.841429e+01  5.135056e+01 -8.988837e+01 4.497499e+00 1.237718e+02 -1.149512e+02 4.570082e-01 6.381340e-01 1.114816e+00 1.760036e+04 8.657673e+04 2.677466e+16 7.774533e+01  -7.028203e+01  5.395970e+01 -9.030695e+01 -5.015265e+02 -8.100601e+02 -5.497369e+02 9.571075e+00 1.185076e+02
-6.500000e+01 9.118760e+01 3.016767e+01 7.951518e+01  -6.191056e+01  4.533346e+01 -8.321756e+01 7.132942e+00 1.230769e+02 -1.124433e+02 4.570178e-01 6.383125e-01 1.114811e+00 1.700872e+04 8.659836e+04 2.723094e+16 7.776293e+01  -6.357059e+01  4.768465e+01 -8.343342e+01 -4.992336e+02 -8.113356e+02 -5.475449e+02 9.571037e+00 1.185203e+02
-5.750000e+01 9.118760e+01 3.086141e+01 7.953967e+01  -5.538213e+01  3.926051e+01 -7.662955e+01 1.084923e+01 1.224197e+02 -1.088668e+02 4.570207e-01 6.385470e-01 1.114803e+00 1.640453e+04 8.661061e+04 2.792365e+16 7.778777e+01  -5.683587e+01  4.135574e+01 -7.663535e+01 -4.959495e+02 -8.127767e+02 -5.445121e+02 9.571001e+00 1.185294e+02
-5.000000e+01 9.118760e+01 3.175931e+01 7.957801e+01  -4.883370e+01  3.316537e+01 -7.015291e+01 1.663766e+01 1.218212e+02 -1.013996e+02 4.570062e-01 6.388926e-01 1.114790e+00 1.578935e+04 8.660676e+04 2.913802e+16 7.782677e+01  -5.008236e+01  3.500342e+01 -6.993898e+01 -4.909884e+02 -8.145599e+02 -5.392319e+02 9.570972e+00 1.185600e+02
# m0=2.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-4.900000e+01 9.118760e+01 3.193609e+01 7.958591e+01  -4.795924e+01  3.235246e+01 -6.930093e+01 1.781263e+01 1.217513e+02 -9.684075e+01 4.569999e-01 6.389619e-01 1.114787e+00 1.570686e+04 8.660300e+04 2.941835e+16 7.783482e+01  -4.918064e+01  3.415591e+01 -6.905674e+01 -4.900572e+02 -8.148701e+02 -5.380493e+02 9.570969e+00 1.185656e+02
-4.867500e+01 9.118760e+01 3.199515e+01 7.958877e+01  -4.767498e+01  3.208828e+01 -6.902480e+01 1.824049e+01 1.217295e+02 -9.701590e+01 4.569974e-01 6.389863e-01 1.114786e+00 1.568007e+04 8.660159e+04 2.951915e+16 7.783773e+01  -4.888752e+01  3.388046e+01 -6.877071e+01 -4.897284e+02 -8.149773e+02 -5.375073e+02 9.570968e+00 1.185675e+02
-4.835000e+01 9.118760e+01 3.205805e+01 7.959182e+01  -4.739069e+01  3.182408e+01 -6.874909e+01 1.869799e+01 1.217082e+02 -9.718923e+01 4.569946e-01 6.390123e-01 1.114785e+00 1.565331e+04 8.659997e+04 2.962856e+16 7.784085e+01  -4.859437e+01  3.360497e+01 -6.848508e+01 -4.893848e+02 -8.150897e+02 -5.368831e+02 9.570968e+00 1.185696e+02
-4.802500e+01 9.118760e+01 3.212569e+01 7.959513e+01  -4.710637e+01  3.155983e+01 -6.847387e+01 1.919181e+01 1.216878e+02 -9.736106e+01 4.569915e-01 6.390402e-01 1.114784e+00 1.562657e+04 8.659809e+04 2.974859e+16 7.784422e+01  -4.830118e+01  3.332943e+01 -6.819989e+01 -4.890248e+02 -8.152084e+02 -5.361313e+02 9.570968e+00 1.185718e+02
-4.770000e+01 9.118760e+01 3.219942e+01 7.959875e+01  -4.682200e+01  3.129552e+01 -6.819918e+01 1.973180e+01 1.216683e+02 -9.753191e+01 4.569877e-01 6.390707e-01 1.114782e+00 1.559987e+04 8.659588e+04 2.988221e+16 7.784791e+01  -4.800795e+01  3.305381e+01 -6.791520e+01 -4.886463e+02 -8.153351e+02 -5.351403e+02 9.570968e+00 1.185742e+02
-4.737500e+01 9.118760e+01 3.228144e+01 7.960280e+01  -4.653759e+01  3.103110e+01 -6.792513e+01 2.033376e+01 1.216502e+02 -9.770256e+01 4.569833e-01 6.391046e-01 1.114781e+00 1.557324e+04 8.659323e+04 3.003415e+16 7.785204e+01  -4.771469e+01  3.277805e+01 -6.763109e+01 -4.882469e+02 -8.154728e+02 -5.333268e+02 9.570968e+00 1.185768e+02
-4.705000e+01 9.118760e+01 3.237561e+01 7.960747e+01  -4.625314e+01  3.076647e+01 -6.765188e+01 2.102642e+01 1.216340e+02 -9.787450e+01 4.569778e-01 6.391434e-01 1.114779e+00 1.554673e+04 8.658993e+04 3.021307e+16 7.785681e+01  -4.742137e+01  3.250206e+01 -6.734772e+01 -4.878242e+02 -8.156264e+02 -5.323549e+02 9.570968e+00 1.185798e+02
-4.672500e+01 9.118760e+01 3.249070e+01 7.961321e+01  -4.596860e+01  3.050142e+01 -6.737980e+01 2.187527e+01 1.216211e+02 -9.805108e+01 4.569704e-01 6.391909e-01 1.114777e+00 1.552043e+04 8.658552e+04 3.043865e+16 7.786267e+01  -4.712796e+01  3.222562e+01 -6.706545e+01 -4.873771e+02 -8.158074e+02 -5.325650e+02 9.570970e+00 1.185834e+02
-4.640000e+01 9.118760e+01 3.266447e+01 7.962186e+01  -4.568390e+01  3.023505e+01 -6.711043e+01 2.314729e+01 1.216171e+02 -9.824609e+01 4.569580e-01 6.392615e-01 1.114773e+00 1.549474e+04 8.657802e+04 3.079108e+16 7.787149e+01  -4.683437e+01  3.194781e+01 -6.678570e+01 -4.869199e+02 -8.160629e+02 -5.328041e+02 9.570972e+00 1.185887e+02
-4.607500e+01 9.118760e+01 3.282411e+01 7.963024e+01  -4.539921e+01  2.996898e+01 -6.684115e+01 2.437853e+01 1.216123e+02 -9.843558e+01 4.569461e-01 6.393299e-01 1.114770e+00 1.546900e+04 8.657125e+04 3.113508e+16 7.788005e+01  -4.654081e+01  3.167028e+01 -6.650602e+01 -4.863933e+02 -8.163115e+02 -5.330363e+02 9.570975e+00 1.185938e+02
-4.575000e+01 9.118760e+01 3.284102e+01 7.963105e+01  -4.511493e+01  2.970677e+01 -6.656593e+01 2.451004e+01 1.215843e+02 -9.856460e+01 4.569474e-01 6.393379e-01 1.114769e+00 1.544151e+04 8.657197e+04 3.115032e+16 7.788087e+01  -4.624769e+01  3.139674e+01 -6.622081e+01 -4.856702e+02 -8.163662e+02 -5.331806e+02 9.570973e+00 1.185946e+02
-4.542500e+01 9.118760e+01 3.286051e+01 7.963200e+01  -4.483061e+01  2.944460e+01 -6.629112e+01 2.466233e+01 1.215568e+02 -9.869122e+01 4.569485e-01 6.393470e-01 1.114769e+00 1.541404e+04 8.657255e+04 3.117158e+16 7.788183e+01  -4.595455e+01  3.112322e+01 -6.593598e+01 -4.847832e+02 -8.164245e+02 -5.333229e+02 9.570972e+00 1.185954e+02
-4.510000e+01 9.118760e+01 3.288311e+01 7.963311e+01  -4.454626e+01  2.918246e+01 -6.601675e+01 2.483918e+01 1.215299e+02 -9.881560e+01 4.569493e-01 6.393574e-01 1.114769e+00 1.538657e+04 8.657295e+04 3.120000e+16 7.788296e+01  -4.566138e+01  3.084971e+01 -6.565155e+01 -4.834158e+02 -8.164871e+02 -5.334634e+02 9.570970e+00 1.185963e+02
-4.477500e+01 9.118760e+01 3.290950e+01 7.963443e+01  -4.426188e+01  2.892035e+01 -6.574286e+01 2.504572e+01 1.215035e+02 -9.893800e+01 4.569498e-01 6.393695e-01 1.114769e+00 1.535913e+04 8.657314e+04 3.123714e+16 7.788430e+01  -4.536817e+01  3.057621e+01 -6.536757e+01 -4.823280e+02 -8.165549e+02 -5.336025e+02 9.570969e+00 1.185973e+02
-4.445000e+01 9.118760e+01 3.294064e+01 7.963600e+01  -4.397746e+01  2.865825e+01 -6.546950e+01 2.528920e+01 1.214780e+02 -9.905876e+01 4.569498e-01 6.393836e-01 1.114768e+00 1.533171e+04 8.657307e+04 3.128522e+16 7.788590e+01  -4.507493e+01  3.030270e+01 -6.508407e+01 -4.821413e+02 -8.166291e+02 -5.337408e+02 9.570967e+00 1.185985e+02
-4.412500e+01 9.118760e+01 3.297799e+01 7.963790e+01  -4.369301e+01  2.839612e+01 -6.519673e+01 2.558044e+01 1.214536e+02 -9.917840e+01 4.569493e-01 6.394003e-01 1.114767e+00 1.530435e+04 8.657267e+04 3.134755e+16 7.788784e+01  -4.478165e+01  3.002916e+01 -6.480112e+01 -4.819264e+02 -8.167117e+02 -5.338790e+02 9.570966e+00 1.185998e+02
-4.380000e+01 9.118760e+01 3.302387e+01 7.964025e+01  -4.340851e+01  2.813393e+01 -6.492466e+01 2.593684e+01 1.214305e+02 -9.929781e+01 4.569481e-01 6.394206e-01 1.114767e+00 1.527705e+04 8.657181e+04 3.142948e+16 7.789022e+01  -4.448833e+01  2.975552e+01 -6.451882e+01 -4.816771e+02 -8.168057e+02 -5.340184e+02 9.570965e+00 1.186014e+02
-4.347500e+01 9.118760e+01 3.308245e+01 7.964325e+01  -4.312398e+01  2.787158e+01 -6.465349e+01 2.638978e+01 1.214094e+02 -9.941855e+01 4.569457e-01 6.394461e-01 1.114766e+00 1.524988e+04 8.657028e+04 3.154071e+16 7.789329e+01  -4.419497e+01  2.948170e+01 -6.423735e+01 -4.813844e+02 -8.169167e+02 -5.341615e+02 9.570965e+00 1.186034e+02
-4.315000e+01 9.118760e+01 3.316271e+01 7.964739e+01  -4.283939e+01  2.760887e+01 -6.438361e+01 2.700792e+01 1.213919e+02 -9.954412e+01 4.569414e-01 6.394807e-01 1.114764e+00 1.522294e+04 8.656762e+04 3.170248e+16 7.789751e+01  -4.390155e+01  2.920748e+01 -6.395708e+01 -4.810361e+02 -8.170567e+02 -5.343134e+02 9.570965e+00 1.186060e+02
-4.282500e+01 9.118760e+01 3.329929e+01 7.965427e+01  -4.255469e+01  2.734508e+01 -6.411641e+01 2.802516e+01 1.213826e+02 -9.968651e+01 4.569323e-01 6.395372e-01 1.114761e+00 1.519657e+04 8.656197e+04 3.198748e+16 7.790453e+01  -4.360799e+01  2.893211e+01 -6.367932e+01 -4.806206e+02 -8.172670e+02 -5.344919e+02 9.570967e+00 1.186102e+02
-4.250000e+01 9.118760e+01 3.349668e+01 7.966471e+01  -4.226986e+01  2.707990e+01 -6.385259e+01 2.955703e+01 1.213842e+02 -9.985171e+01 4.569171e-01 6.396220e-01 1.114757e+00 1.517098e+04 8.655308e+04 3.243511e+16 7.791519e+01  -4.331431e+01  2.865527e+01 -6.340470e+01 -4.800779e+02 -8.175685e+02 -5.347058e+02 9.570971e+00 1.186164e+02
-4.217500e+01 9.118760e+01 3.344899e+01 7.966229e+01  -4.198547e+01  2.682072e+01 -6.357821e+01 2.922209e+01 1.213468e+02 -9.991699e+01 4.569242e-01 6.396043e-01 1.114758e+00 1.514249e+04 8.655706e+04 3.230263e+16 7.791272e+01  -4.302113e+01  2.838465e+01 -6.312022e+01 -4.789422e+02 -8.175404e+02 -5.347733e+02 9.570967e+00 1.186152e+02
-4.185000e+01 9.118760e+01 3.340147e+01 7.965990e+01  -4.170104e+01  2.656167e+01 -6.330418e+01 2.889035e+01 1.213095e+02 -9.997865e+01 4.569313e-01 6.395867e-01 1.114760e+00 1.511399e+04 8.656103e+04 3.217138e+16 7.791027e+01  -4.272791e+01  2.811415e+01 -6.283605e+01 -4.770775e+02 -8.175127e+02 -5.348371e+02 9.570964e+00 1.186140e+02
-4.152500e+01 9.118760e+01 3.335412e+01 7.965753e+01  -4.141658e+01  2.630277e+01 -6.303052e+01 2.856180e+01 1.212723e+02 -1.000367e+02 4.569384e-01 6.395692e-01 1.114761e+00 1.508547e+04 8.656497e+04 3.204135e+16 7.790784e+01  -4.243467e+01  2.784377e+01 -6.255222e+01 -4.774078e+02 -8.174856e+02 -5.348972e+02 9.570960e+00 1.186129e+02
-4.120000e+01 9.118760e+01 3.330694e+01 7.965518e+01  -4.113208e+01  2.604402e+01 -6.275722e+01 2.823642e+01 1.212353e+02 -1.000910e+02 4.569455e-01 6.395520e-01 1.114762e+00 1.505692e+04 8.656890e+04 3.191251e+16 7.790542e+01  -4.214139e+01  2.757352e+01 -6.226872e+01 -4.777348e+02 -8.174589e+02 -5.349536e+02 9.570957e+00 1.186117e+02
-4.087500e+01 9.118760e+01 3.325992e+01 7.965285e+01  -4.084755e+01  2.578543e+01 -6.248429e+01 2.791422e+01 1.211983e+02 -1.001416e+02 4.569526e-01 6.395348e-01 1.114763e+00 1.502836e+04 8.657281e+04 3.178486e+16 7.790303e+01  -4.184808e+01  2.730342e+01 -6.198557e+01 -4.780585e+02 -8.174327e+02 -5.350062e+02 9.570953e+00 1.186105e+02
-4.055000e+01 9.118760e+01 3.321306e+01 7.965053e+01  -4.056298e+01  2.552700e+01 -6.221174e+01 2.759516e+01 1.211615e+02 -1.001883e+02 4.569597e-01 6.395179e-01 1.114765e+00 1.499978e+04 8.657670e+04 3.165837e+16 7.790066e+01  -4.155474e+01  2.703345e+01 -6.170276e+01 -4.783789e+02 -8.174070e+02 -5.350549e+02 9.570950e+00 1.186093e+02
-4.022500e+01 9.118760e+01 3.316636e+01 7.964824e+01  -4.027838e+01  2.526874e+01 -6.193957e+01 2.727924e+01 1.211247e+02 -1.002312e+02 4.569668e-01 6.395011e-01 1.114766e+00 1.497118e+04 8.658057e+04 3.153302e+16 7.789832e+01  -4.126136e+01  2.676364e+01 -6.142029e+01 -4.786961e+02 -8.173818e+02 -5.350997e+02 9.570946e+00 1.186081e+02
-3.990000e+01 9.118760e+01 3.311980e+01 7.964597e+01  -3.999375e+01  2.501065e+01 -6.166779e+01 2.696644e+01 1.210881e+02 -1.002702e+02 4.569738e-01 6.394845e-01 1.114767e+00 1.494256e+04 8.658442e+04 3.140880e+16 7.789599e+01  -4.096796e+01  2.649398e+01 -6.113819e+01 -4.790100e+02 -8.173570e+02 -5.351405e+02 9.570943e+00 1.186070e+02
-3.957500e+01 9.118760e+01 3.307340e+01 7.964372e+01  -3.970909e+01  2.475275e+01 -6.139640e+01 2.665676e+01 1.210516e+02 -1.003051e+02 4.569809e-01 6.394680e-01 1.114768e+00 1.491392e+04 8.658825e+04 3.128568e+16 7.789368e+01  -4.067453e+01  2.622449e+01 -6.085645e+01 -4.793207e+02 -8.173327e+02 -5.351773e+02 9.570939e+00 1.186058e+02
-3.925000e+01 9.118760e+01 3.302714e+01 7.964149e+01  -3.942440e+01  2.449505e+01 -6.112542e+01 2.635017e+01 1.210152e+02 -1.003360e+02 4.569879e-01 6.394516e-01 1.114769e+00 1.488526e+04 8.659207e+04 3.116367e+16 7.789139e+01  -4.038106e+01  2.595517e+01 -6.057507e+01 -4.796281e+02 -8.173089e+02 -5.352099e+02 9.570936e+00 1.186046e+02
-3.892500e+01 9.118760e+01 3.298102e+01 7.963927e+01  -3.913967e+01  2.423754e+01 -6.085485e+01 2.604666e+01 1.209789e+02 -1.003627e+02 4.569949e-01 6.394355e-01 1.114771e+00 1.485659e+04 8.659587e+04 3.104272e+16 7.788912e+01  -4.008757e+01  2.568602e+01 -6.029408e+01 -4.799324e+02 -8.172856e+02 -5.352383e+02 9.570932e+00 1.186034e+02
-3.860000e+01 9.118760e+01 3.293504e+01 7.963708e+01  -3.885492e+01  2.398023e+01 -6.058469e+01 2.574622e+01 1.209428e+02 -1.003852e+02 4.570020e-01 6.394195e-01 1.114772e+00 1.482789e+04 8.659965e+04 3.092284e+16 7.788687e+01  -3.979404e+01  2.541706e+01 -6.001346e+01 -4.802335e+02 -8.172627e+02 -5.352625e+02 9.570929e+00 1.186023e+02
-3.827500e+01 9.118760e+01 3.288919e+01 7.963491e+01  -3.857013e+01  2.372314e+01 -6.031495e+01 2.544883e+01 1.209067e+02 -1.004033e+02 4.570090e-01 6.394036e-01 1.114773e+00 1.479918e+04 8.660342e+04 3.080399e+16 7.788464e+01  -3.950049e+01  2.514829e+01 -5.973323e+01 -4.805314e+02 -8.172403e+02 -5.352822e+02 9.570926e+00 1.186011e+02
-3.795000e+01 9.118760e+01 3.284347e+01 7.963275e+01  -3.828532e+01  2.346628e+01 -6.004565e+01 2.515449e+01 1.208708e+02 -1.004170e+02 4.570160e-01 6.393879e-01 1.114774e+00 1.477044e+04 8.660716e+04 3.068617e+16 7.788243e+01  -3.920691e+01  2.487972e+01 -5.945339e+01 -4.808261e+02 -8.172183e+02 -5.352974e+02 9.570922e+00 1.185999e+02
-3.762500e+01 9.118760e+01 3.279787e+01 7.963062e+01  -3.800048e+01  2.320964e+01 -5.977677e+01 2.486317e+01 1.208349e+02 -1.004261e+02 4.570230e-01 6.393723e-01 1.114775e+00 1.474169e+04 8.661089e+04 3.056936e+16 7.788024e+01  -3.891330e+01  2.461136e+01 -5.917395e+01 -4.811177e+02 -8.171968e+02 -5.353080e+02 9.570919e+00 1.185987e+02
-3.730000e+01 9.118760e+01 3.275240e+01 7.962850e+01  -3.771560e+01  2.295324e+01 -5.950834e+01 2.457487e+01 1.207992e+02 -1.004306e+02 4.570300e-01 6.393569e-01 1.114777e+00 1.471292e+04 8.661461e+04 3.045354e+16 7.787807e+01  -3.861967e+01  2.434321e+01 -5.889492e+01 -4.814062e+02 -8.171757e+02 -5.353138e+02 9.570915e+00 1.185975e+02
-3.697500e+01 9.118760e+01 3.270704e+01 7.962640e+01  -3.743070e+01  2.269709e+01 -5.924037e+01 2.428956e+01 1.207636e+02 -1.004302e+02 4.570370e-01 6.393416e-01 1.114778e+00 1.468413e+04 8.661831e+04 3.033870e+16 7.787592e+01  -3.832600e+01  2.407529e+01 -5.861631e+01 -4.816915e+02 -8.171551e+02 -5.353147e+02 9.570912e+00 1.185962e+02
-3.665000e+01 9.118760e+01 3.266178e+01 7.962432e+01  -3.714577e+01  2.244119e+01 -5.897285e+01 2.400724e+01 1.207281e+02 -1.004249e+02 4.570440e-01 6.393265e-01 1.114779e+00 1.465532e+04 8.662199e+04 3.022482e+16 7.787379e+01  -3.803231e+01  2.380759e+01 -5.833811e+01 -4.819738e+02 -8.171349e+02 -5.353106e+02 9.570908e+00 1.185950e+02
-3.632500e+01 9.118760e+01 3.261664e+01 7.962226e+01  -3.686081e+01  2.218555e+01 -5.870579e+01 2.372790e+01 1.206927e+02 -1.004144e+02 4.570510e-01 6.393115e-01 1.114780e+00 1.462649e+04 8.662565e+04 3.011187e+16 7.787168e+01  -3.773859e+01  2.354013e+01 -5.806035e+01 -4.822530e+02 -8.171152e+02 -5.353012e+02 9.570905e+00 1.185939e+02
-3.600000e+01 9.118760e+01 3.257160e+01 7.962022e+01  -3.657583e+01  2.193019e+01 -5.843921e+01 2.345151e+01 1.206574e+02 -1.003986e+02 4.570580e-01 6.392967e-01 1.114781e+00 1.459764e+04 8.662930e+04 2.999986e+16 7.786958e+01  -3.744485e+01  2.327292e+01 -5.778302e+01 -4.825291e+02 -8.170959e+02 -5.352865e+02 9.570902e+00 1.185927e+02
# m0=2.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-3.500000e+01 9.118760e+01 3.243360e+01 7.961405e+01  -3.569878e+01  2.114626e+01 -5.762202e+01 2.261951e+01 1.205496e+02 -1.003145e+02 4.570795e-01 6.392520e-01 1.114785e+00 1.450876e+04 8.664044e+04 2.966085e+16 7.786325e+01  -3.654087e+01  2.245237e+01 -5.693253e+01 -4.833595e+02 -8.170393e+02 -5.352049e+02 9.570891e+00 1.185891e+02
-3.325500e+01 9.118760e+01 3.219461e+01 7.960369e+01  -3.416776e+01  1.978550e+01 -5.620773e+01 2.123332e+01 1.203641e+02 -1.000190e+02 4.571170e-01 6.391772e-01 1.114791e+00 1.435323e+04 8.665954e+04 2.908859e+16 7.785263e+01  -3.496287e+01  2.102710e+01 -5.545922e+01 -4.847404e+02 -8.169501e+02 -5.349101e+02 9.570873e+00 1.185831e+02
-3.151000e+01 9.118760e+01 3.195731e+01 7.959383e+01  -3.263606e+01  1.843530e+01 -5.480960e+01 1.992896e+01 1.201818e+02 -9.947300e+01 4.571547e-01 6.391065e-01 1.114797e+00 1.419716e+04 8.667826e+04 2.853894e+16 7.784252e+01  -3.338422e+01  1.961153e+01 -5.400089e+01 -4.860366e+02 -8.168727e+02 -5.343559e+02 9.570855e+00 1.185774e+02
-2.976500e+01 9.118760e+01 3.172088e+01 7.958446e+01  -3.110373e+01  1.709745e+01 -5.342932e+01 1.870470e+01 1.200031e+02 -9.852000e+01 4.571926e-01 6.390396e-01 1.114803e+00 1.404055e+04 8.669664e+04 2.800984e+16 7.783290e+01  -3.180498e+01  1.820739e+01 -5.255917e+01 -4.872496e+02 -8.168068e+02 -5.333690e+02 9.570837e+00 1.185720e+02
-2.802000e+01 9.118760e+01 3.148554e+01 7.957557e+01  -2.957084e+01  1.577400e+01 -5.206886e+01 1.755916e+01 1.198281e+02 -9.657283e+01 4.572308e-01 6.389767e-01 1.114809e+00 1.388341e+04 8.671472e+04 2.750017e+16 7.782378e+01  -3.022520e+01  1.681665e+01 -5.113597e+01 -4.883812e+02 -8.167523e+02 -5.312211e+02 9.570819e+00 1.185668e+02
-2.627500e+01 9.118760e+01 3.125282e+01 7.956714e+01  -2.803743e+01  1.446727e+01 -5.073043e+01 1.649154e+01 1.196570e+02 -9.398442e+01 4.572695e-01 6.389176e-01 1.114814e+00 1.372574e+04 8.673234e+04 2.700683e+16 7.781512e+01  -2.864494e+01  1.544161e+01 -4.973345e+01 -4.894317e+02 -8.167083e+02 -5.292404e+02 9.570801e+00 1.185619e+02
-2.453000e+01 9.118760e+01 3.100497e+01 7.955909e+01  -2.650355e+01  1.317997e+01 -4.941650e+01 1.550223e+01 1.194897e+02 -9.536286e+01 4.573093e-01 6.388602e-01 1.114820e+00 1.356757e+04 8.675026e+04 2.651896e+16 7.780686e+01  -2.706424e+01  1.408492e+01 -4.835405e+01 -4.903976e+02 -8.166698e+02 -5.306028e+02 9.570784e+00 1.185572e+02
-2.278500e+01 9.118760e+01 3.075290e+01 7.955149e+01  -2.496927e+01  1.191511e+01 -4.813013e+01 1.459251e+01 1.193270e+02 -9.663002e+01 4.573499e-01 6.388062e-01 1.114826e+00 1.340891e+04 8.676809e+04 2.604275e+16 7.779905e+01  -2.548316e+01  1.274958e+01 -4.700084e+01 -4.912777e+02 -8.166405e+02 -5.318532e+02 9.570767e+00 1.185528e+02
-2.104000e+01 9.118760e+01 3.049542e+01 7.954434e+01  -2.343463e+01  1.067619e+01 -4.687479e+01 1.376680e+01 1.191698e+02 -9.779033e+01 4.573917e-01 6.387557e-01 1.114831e+00 1.324978e+04 8.678588e+04 2.557677e+16 7.779171e+01  -2.390174e+01  1.143912e+01 -4.567729e+01 -4.920592e+02 -8.166201e+02 -5.329964e+02 9.570750e+00 1.185486e+02
-1.929500e+01 9.118760e+01 3.023230e+01 7.953774e+01  -2.189968e+01  9.467232e+00 -4.565453e+01 1.303928e+01 1.190189e+02 -9.884866e+01 4.574347e-01 6.387093e-01 1.114837e+00 1.309020e+04 8.680364e+04 2.512160e+16 7.778493e+01  -2.232004e+01  1.015762e+01 -4.438755e+01 -4.927253e+02 -8.166102e+02 -5.340378e+02 9.570733e+00 1.185447e+02
-1.755000e+01 9.118760e+01 2.996338e+01 7.953177e+01  -2.036450e+01  8.292855e+00 -4.447403e+01 1.242726e+01 1.188755e+02 -9.980993e+01 4.574790e-01 6.386677e-01 1.114842e+00 1.293023e+04 8.682137e+04 2.467795e+16 7.777879e+01  -2.073813e+01  8.909879e+00 -4.313645e+01 -4.933295e+02 -8.166125e+02 -5.349830e+02 9.570717e+00 1.185412e+02
-1.580500e+01 9.118760e+01 2.967795e+01 7.952605e+01  -1.882908e+01  7.158464e+00 -4.333814e+01 1.187799e+01 1.187398e+02 -1.006755e+02 4.575257e-01 6.386278e-01 1.114848e+00 1.276980e+04 8.683964e+04 2.422924e+16 7.777292e+01  -1.915600e+01  7.701555e+00 -4.192913e+01 -4.938702e+02 -8.166157e+02 -5.358324e+02 9.570700e+00 1.185379e+02
-1.406000e+01 9.118760e+01 2.937145e+01 7.952053e+01  -1.729347e+01  6.070150e+00 -4.225283e+01 1.138870e+01 1.186131e+02 -1.014489e+02 4.575754e-01 6.385891e-01 1.114854e+00 1.260894e+04 8.685867e+04 2.377068e+16 7.776724e+01  -1.757369e+01  6.539149e+00 -4.077196e+01 -4.943496e+02 -8.166174e+02 -5.365895e+02 9.570683e+00 1.185347e+02
-1.231500e+01 9.118760e+01 2.903829e+01 7.951516e+01  -1.575768e+01  5.034847e+00 -4.122489e+01 1.095736e+01 1.184967e+02 -1.021337e+02 4.576288e-01 6.385510e-01 1.114860e+00 1.244768e+04 8.687875e+04 2.329679e+16 7.776172e+01  -1.599123e+01  5.430188e+00 -3.967234e+01 -4.947697e+02 -8.166144e+02 -5.372580e+02 9.570666e+00 1.185317e+02
-1.057000e+01 9.118760e+01 2.867139e+01 7.950986e+01  -1.422174e+01  4.060366e+00 -4.026197e+01 1.058216e+01 1.183926e+02 -1.027331e+02 4.576869e-01 6.385129e-01 1.114867e+00 1.228605e+04 8.690025e+04 2.280096e+16 7.775628e+01  -1.440864e+01  4.383322e+00 -3.863877e+01 -4.951323e+02 -8.166031e+02 -5.378411e+02 9.570649e+00 1.185288e+02
-8.825000e+00 9.118760e+01 2.826156e+01 7.950457e+01  -1.268565e+01  3.155402e+00 -3.937257e+01 1.026154e+01 1.183026e+02 -1.032499e+02 4.577508e-01 6.384742e-01 1.114874e+00 1.212407e+04 8.692366e+04 2.227501e+16 7.775084e+01  -1.282591e+01  3.408375e+00 -3.768089e+01 -4.954387e+02 -8.165795e+02 -5.383420e+02 9.570631e+00 1.185260e+02
-7.080000e+00 9.118760e+01 2.779647e+01 7.949916e+01  -1.114942e+01  2.329450e+00 -3.856595e+01 9.994318e+00 1.182288e+02 -1.036868e+02 4.578223e-01 6.384337e-01 1.114882e+00 1.196182e+04 8.694962e+04 2.170833e+16 7.774530e+01  -1.124306e+01  2.516307e+00 -3.680942e+01 -4.956899e+02 -8.165384e+02 -5.387630e+02 9.570613e+00 1.185232e+02
-5.335000e+00 9.118760e+01 2.725888e+01 7.949352e+01  -9.613011e+00  1.592626e+00 -3.785190e+01 9.779730e+00 1.181733e+02 -1.040459e+02 4.579038e-01 6.383903e-01 1.114891e+00 1.179933e+04 8.697907e+04 2.108662e+16 7.773951e+01  -9.660053e+00  1.719050e+00 -3.603598e+01 -4.958863e+02 -8.164744e+02 -5.391064e+02 9.570593e+00 1.185206e+02
-3.590000e+00 9.118760e+01 2.662326e+01 7.948742e+01  -8.076373e+00  9.553438e-01 -3.724037e+01 9.617657e+00 1.181377e+02 -1.043284e+02 4.579989e-01 6.383423e-01 1.114902e+00 1.163671e+04 8.701339e+04 2.038939e+16 7.773326e+01  -8.076830e+00  1.029148e+00 -3.537267e+01 -4.960275e+02 -8.163806e+02 -5.393734e+02 9.570572e+00 1.185179e+02
-1.845000e+00 9.118760e+01 2.584865e+01 7.948056e+01  -6.539383e+00  4.278493e-01 -3.674086e+01 9.508947e+00 1.181232e+02 -1.045349e+02 4.581137e-01 6.382868e-01 1.114914e+00 1.147409e+04 8.705485e+04 1.958488e+16 7.772623e+01  -6.493274e+00  4.591727e-01 -3.483134e+01 -4.961119e+02 -8.162485e+02 -5.395644e+02 9.570548e+00 1.185154e+02
-1.000000e-01 9.118760e+01 2.486161e+01 7.947237e+01  -5.001793e+00  1.960671e-02 -3.636153e+01 9.456258e+00 1.181300e+02 -1.046636e+02 4.582590e-01 6.382194e-01 1.114930e+00 1.131170e+04 8.710748e+04 1.861840e+16 7.771784e+01  -4.909142e+00  2.090549e-02 -3.442251e+01 -4.961351e+02 -8.160660e+02 -5.396776e+02 9.570519e+00 1.185129e+02
# m0=2.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.000000e-01 9.118760e+01 2.472945e+01 7.947130e+01  -4.825507e+00  -1.918689e-02 -3.632601e+01 9.454034e+00 1.181321e+02 -1.046732e+02 4.582784e-01 6.382105e-01 1.114932e+00 1.129311e+04 8.711453e+04 1.849327e+16 7.771675e+01  -4.727524e+00  -2.043760e-02 -3.438450e+01 -4.961335e+02 -8.160410e+02 -5.396854e+02 9.570515e+00 1.185126e+02
3.475000e-01 9.118760e+01 2.455890e+01 7.946993e+01  -4.607331e+00  -6.486072e-02 -3.628435e+01 9.452435e+00 1.181350e+02 -1.046835e+02 4.583034e-01 6.381992e-01 1.114935e+00 1.127013e+04 8.712364e+04 1.833334e+16 7.771534e+01  -4.502750e+00  -6.899820e-02 -3.434002e+01 -4.961302e+02 -8.160086e+02 -5.396935e+02 9.570510e+00 1.185123e+02
5.950000e-01 9.118760e+01 2.438003e+01 7.946850e+01  -4.389129e+00  -1.079358e-01 -3.624524e+01 9.452143e+00 1.181384e+02 -1.046921e+02 4.583297e-01 6.381873e-01 1.114938e+00 1.124717e+04 8.713319e+04 1.816729e+16 7.771388e+01  -4.277950e+00  -1.146588e-01 -3.429838e+01 -4.961254e+02 -8.159747e+02 -5.396998e+02 9.570505e+00 1.185119e+02
8.425000e-01 9.118760e+01 2.419200e+01 7.946701e+01  -4.170897e+00  -1.483937e-01 -3.620868e+01 9.453197e+00 1.181421e+02 -1.046990e+02 4.583572e-01 6.381749e-01 1.114941e+00 1.122422e+04 8.714324e+04 1.799455e+16 7.771235e+01  -4.053121e+00  -1.573966e-01 -3.425961e+01 -4.961191e+02 -8.159390e+02 -5.397044e+02 9.570500e+00 1.185116e+02
1.090000e+00 9.118760e+01 2.399384e+01 7.946545e+01  -3.952632e+00  -1.862173e-01 -3.617466e+01 9.455645e+00 1.181462e+02 -1.047040e+02 4.583863e-01 6.381619e-01 1.114944e+00 1.120130e+04 8.715384e+04 1.781445e+16 7.771075e+01  -3.828260e+00  -1.971900e-01 -3.422369e+01 -4.961112e+02 -8.159015e+02 -5.397072e+02 9.570494e+00 1.185113e+02
1.337500e+00 9.118760e+01 2.378440e+01 7.946380e+01  -3.734329e+00  -2.213900e-01 -3.614320e+01 9.459541e+00 1.181507e+02 -1.047072e+02 4.584170e-01 6.381482e-01 1.114947e+00 1.117840e+04 8.716505e+04 1.762623e+16 7.770907e+01  -3.603362e+00  -2.340187e-01 -3.419063e+01 -4.961015e+02 -8.158618e+02 -5.397081e+02 9.570488e+00 1.185109e+02
1.585000e+00 9.118760e+01 2.356233e+01 7.946207e+01  -3.515984e+00  -2.538964e-01 -3.611427e+01 9.464952e+00 1.181555e+02 -1.047084e+02 4.584495e-01 6.381338e-01 1.114950e+00 1.115553e+04 8.717695e+04 1.742900e+16 7.770729e+01  -3.378423e+00  -2.678636e-01 -3.416043e+01 -4.960901e+02 -8.158199e+02 -5.397071e+02 9.570482e+00 1.185106e+02
1.832500e+00 9.118760e+01 2.332597e+01 7.946023e+01  -3.297591e+00  -2.837218e-01 -3.608786e+01 9.471955e+00 1.181606e+02 -1.047077e+02 4.584842e-01 6.381185e-01 1.114954e+00 1.113270e+04 8.718964e+04 1.722167e+16 7.770541e+01  -3.153436e+00  -2.987067e-01 -3.413308e+01 -4.960768e+02 -8.157756e+02 -5.397040e+02 9.570475e+00 1.185103e+02
2.080000e+00 9.118760e+01 2.307338e+01 7.945827e+01  -3.079142e+00  -3.108526e-01 -3.606396e+01 9.480646e+00 1.181661e+02 -1.047048e+02 4.585212e-01 6.381021e-01 1.114958e+00 1.110991e+04 8.720321e+04 1.700300e+16 7.770340e+01  -2.928395e+00  -3.265315e-01 -3.410856e+01 -4.960614e+02 -8.157284e+02 -5.396987e+02 9.570468e+00 1.185099e+02
2.327500e+00 9.118760e+01 2.280215e+01 7.945617e+01  -2.860629e+00  -3.352759e-01 -3.604254e+01 9.491143e+00 1.181718e+02 -1.046997e+02 4.585610e-01 6.380847e-01 1.114962e+00 1.108716e+04 8.721780e+04 1.677143e+16 7.770126e+01  -2.703291e+00  -3.513224e-01 -3.408684e+01 -4.960438e+02 -8.156781e+02 -5.396912e+02 9.570460e+00 1.185096e+02
2.575000e+00 9.118760e+01 2.250930e+01 7.945391e+01  -2.642041e+00  -3.569796e-01 -3.602354e+01 9.503591e+00 1.181779e+02 -1.046922e+02 4.586039e-01 6.380659e-01 1.114967e+00 1.106447e+04 8.723359e+04 1.652510e+16 7.769895e+01  -2.478114e+00  -3.730653e-01 -3.406789e+01 -4.960238e+02 -8.156242e+02 -5.396813e+02 9.570452e+00 1.185093e+02
2.822500e+00 9.118760e+01 2.219107e+01 7.945147e+01  -2.423364e+00  -3.759525e-01 -3.600693e+01 9.518175e+00 1.181842e+02 -1.046821e+02 4.586505e-01 6.380456e-01 1.114972e+00 1.104185e+04 8.725077e+04 1.626166e+16 7.769644e+01  -2.252849e+00  -3.917467e-01 -3.405166e+01 -4.960011e+02 -8.155661e+02 -5.396688e+02 9.570443e+00 1.185090e+02
3.070000e+00 9.118760e+01 2.184260e+01 7.944880e+01  -2.204581e+00  -3.921837e-01 -3.599262e+01 9.535134e+00 1.181907e+02 -1.046692e+02 4.587016e-01 6.380234e-01 1.114978e+00 1.101931e+04 8.726962e+04 1.597816e+16 7.769370e+01  -2.027480e+00  -4.073542e-01 -3.403808e+01 -4.959754e+02 -8.155032e+02 -5.396534e+02 9.570432e+00 1.185087e+02
3.317500e+00 9.118760e+01 2.145747e+01 7.944585e+01  -1.985668e+00  -4.056624e-01 -3.598052e+01 9.554782e+00 1.181974e+02 -1.046531e+02 4.587581e-01 6.379989e-01 1.114984e+00 1.099687e+04 8.729049e+04 1.567075e+16 7.769069e+01  -1.801984e+00  -4.198759e-01 -3.402705e+01 -4.959463e+02 -8.154344e+02 -5.396347e+02 9.570421e+00 1.185083e+02
3.565000e+00 9.118760e+01 2.102699e+01 7.944256e+01  -1.766594e+00  -4.163780e-01 -3.597048e+01 9.577547e+00 1.182043e+02 -1.046335e+02 4.588213e-01 6.379716e-01 1.114990e+00 1.097455e+04 8.731387e+04 1.533431e+16 7.768732e+01  -1.576329e+00  -4.292999e-01 -3.401844e+01 -4.959130e+02 -8.153584e+02 -5.396124e+02 9.570409e+00 1.185081e+02
3.812500e+00 9.118760e+01 2.053894e+01 7.943883e+01  -1.547315e+00  -4.243187e-01 -3.596231e+01 9.604030e+00 1.182113e+02 -1.046096e+02 4.588929e-01 6.379408e-01 1.114998e+00 1.095240e+04 8.734045e+04 1.496179e+16 7.768350e+01  -1.350473e+00  -4.356136e-01 -3.401205e+01 -4.958748e+02 -8.152734e+02 -5.395857e+02 9.570394e+00 1.185078e+02
4.060000e+00 9.118760e+01 1.997536e+01 7.943454e+01  -1.327767e+00  -4.294706e-01 -3.595570e+01 9.635116e+00 1.182184e+02 -1.045805e+02 4.589756e-01 6.379052e-01 1.115007e+00 1.093047e+04 8.737120e+04 1.454310e+16 7.767910e+01  -1.124352e+00  -4.388022e-01 -3.400760e+01 -4.958303e+02 -8.151766e+02 -5.395536e+02 9.570378e+00 1.185075e+02
4.307500e+00 9.118760e+01 1.930828e+01 7.942945e+01  -1.107850e+00  -4.318154e-01 -3.595020e+01 9.672180e+00 1.182254e+02 -1.045448e+02 4.590735e-01 6.378633e-01 1.115017e+00 1.090884e+04 8.740771e+04 1.406292e+16 7.767389e+01  -8.978685e-01  -4.388464e-01 -3.400463e+01 -4.957777e+02 -8.150637e+02 -5.395147e+02 9.570358e+00 1.185072e+02
4.555000e+00 9.118760e+01 1.849049e+01 7.942321e+01  -8.873957e-01  -4.313251e-01 -3.594500e+01 9.717549e+00 1.182323e+02 -1.045000e+02 4.591936e-01 6.378119e-01 1.115030e+00 1.088766e+04 8.745259e+04 1.349621e+16 7.766750e+01  -6.708567e-01  -4.357162e-01 -3.400238e+01 -4.957135e+02 -8.149275e+02 -5.394664e+02 9.570334e+00 1.185070e+02
4.802500e+00 9.118760e+01 1.743255e+01 7.941514e+01  -6.660884e-01  -4.279500e-01 -3.593861e+01 9.775631e+00 1.182388e+02 -1.044414e+02 4.593489e-01 6.377455e-01 1.115047e+00 1.086719e+04 8.751083e+04 1.279729e+16 7.765923e+01  -4.430048e-01  -4.293578e-01 -3.399940e+01 -4.956315e+02 -8.147541e+02 -5.394038e+02 9.570302e+00 1.185068e+02
5.050000e+00 9.118760e+01 1.592927e+01 7.940366e+01  -4.432022e-01  -4.215799e-01 -3.592757e+01 9.856573e+00 1.182446e+02 -1.043583e+02 4.595698e-01 6.376512e-01 1.115070e+00 1.084808e+04 8.759390e+04 1.186639e+16 7.764746e+01  -2.135988e-01  -4.196506e-01 -3.399235e+01 -4.955170e+02 -8.145117e+02 -5.393158e+02 9.570257e+00 1.185067e+02
5.297500e+00 9.118760e+01 1.325104e+01 7.938331e+01  -2.162769e-01  -4.118549e-01 -3.590014e+01 9.994874e+00 1.182481e+02 -1.042139e+02 4.599597e-01 6.374848e-01 1.115112e+00 1.083265e+04 8.774266e+04 1.038766e+16 7.762660e+01  1.978484e-02  -4.061962e-01 -3.396988e+01 -4.953198e+02 -8.140909e+02 -5.391639e+02 9.570175e+00 1.185068e+02
5.545000e+00 9.118760e+01 5.512165e+00 7.932485e+01  2.793317e-02  -3.967994e-01 -3.579250e+01 1.037817e+01 1.182420e+02 -1.038093e+02 4.610786e-01 6.370068e-01 1.115231e+00 1.083338e+04 8.817486e+04 7.100973e+15 7.756667e+01  2.701911e-01  -3.867989e-01 -3.387030e+01 -4.947699e+02 -8.129058e+02 -5.387427e+02 9.569939e+00 1.185079e+02
5.792500e+00 9.118760e+01 1.329135e+01 7.938376e+01  2.191052e-01  -3.863378e-01 -3.594415e+01 1.001058e+01 1.182626e+02 -1.042009e+02 4.599527e-01 6.374878e-01 1.115111e+00 1.078522e+04 8.773948e+04 1.041262e+16 7.762706e+01  4.683593e-01  -3.724984e-01 -3.402178e+01 -4.953029e+02 -8.140856e+02 -5.391486e+02 9.570178e+00 1.185061e+02
6.040000e+00 9.118760e+01 1.577062e+01 7.940286e+01  4.280724e-01  -3.708945e-01 -3.601161e+01 9.898908e+00 1.182732e+02 -1.043209e+02 4.595886e-01 6.376431e-01 1.115072e+00 1.075406e+04 8.760078e+04 1.179019e+16 7.764665e+01  6.840557e-01  -3.526512e-01 -3.409224e+01 -4.954674e+02 -8.144659e+02 -5.392730e+02 9.570255e+00 1.185054e+02
6.287500e+00 9.118760e+01 1.725694e+01 7.941430e+01  6.404363e-01  -3.523650e-01 -3.606506e+01 9.836716e+00 1.182819e+02 -1.043877e+02 4.593701e-01 6.377363e-01 1.115049e+00 1.072595e+04 8.751766e+04 1.270455e+16 7.765838e+01  9.030987e-01  -3.293671e-01 -3.414955e+01 -4.955606e+02 -8.146921e+02 -5.393424e+02 9.570300e+00 1.185048e+02
6.535000e+00 9.118760e+01 1.831659e+01 7.942249e+01  8.542381e-01  -3.310070e-01 -3.611411e+01 9.796309e+00 1.182900e+02 -1.044312e+02 4.592141e-01 6.378029e-01 1.115032e+00 1.069917e+04 8.745833e+04 1.340136e+16 7.766677e+01  1.123558e+00  -3.029357e-01 -3.420298e+01 -4.956227e+02 -8.148523e+02 -5.393875e+02 9.570333e+00 1.185044e+02
6.782500e+00 9.118760e+01 1.913858e+01 7.942887e+01  1.068831e+00  -3.069105e-01 -3.616191e+01 9.768407e+00 1.182976e+02 -1.044611e+02 4.590928e-01 6.378548e-01 1.115019e+00 1.067312e+04 8.741223e+04 1.396982e+16 7.767332e+01  1.344797e+00  -2.734606e-01 -3.425559e+01 -4.956673e+02 -8.149757e+02 -5.394185e+02 9.570359e+00 1.185040e+02
7.030000e+00 9.118760e+01 1.980933e+01 7.943411e+01  1.283920e+00  -2.801233e-01 -3.620990e+01 9.748782e+00 1.183052e+02 -1.044820e+02 4.589936e-01 6.378972e-01 1.115009e+00 1.064752e+04 8.737453e+04 1.445288e+16 7.767868e+01  1.566524e+00  -2.409982e-01 -3.430875e+01 -4.957004e+02 -8.150757e+02 -5.394401e+02 9.570380e+00 1.185036e+02
7.277500e+00 9.118760e+01 2.037544e+01 7.943855e+01  1.499347e+00  -2.506780e-01 -3.625885e+01 9.735154e+00 1.183127e+02 -1.044962e+02 4.589098e-01 6.379332e-01 1.115000e+00 1.062224e+04 8.734265e+04 1.487468e+16 7.768324e+01  1.788584e+00  -2.055886e-01 -3.436320e+01 -4.957252e+02 -8.151594e+02 -5.394549e+02 9.570397e+00 1.185032e+02
7.525000e+00 9.118760e+01 2.086491e+01 7.944241e+01  1.715017e+00  -2.186008e-01 -3.630919e+01 9.726154e+00 1.183202e+02 -1.045053e+02 4.588372e-01 6.379644e-01 1.114992e+00 1.059719e+04 8.731501e+04 1.525023e+16 7.768720e+01  2.010884e+00  -1.672647e-01 -3.441938e+01 -4.957438e+02 -8.152312e+02 -5.394642e+02 9.570413e+00 1.185028e+02
7.772500e+00 9.118760e+01 2.129582e+01 7.944583e+01  1.930870e+00  -1.839152e-01 -3.636124e+01 9.720895e+00 1.183279e+02 -1.045100e+02 4.587731e-01 6.379920e-01 1.114985e+00 1.057232e+04 8.729062e+04 1.558952e+16 7.769071e+01  2.233363e+00  -1.260565e-01 -3.447755e+01 -4.957573e+02 -8.152936e+02 -5.394692e+02 9.570426e+00 1.185024e+02
8.020000e+00 9.118760e+01 2.168781e+01 7.944886e+01  2.146863e+00  -1.466447e-01 -3.641518e+01 9.718641e+00 1.183356e+02 -1.045110e+02 4.587158e-01 6.380167e-01 1.114979e+00 1.054759e+04 8.726858e+04 1.589951e+16 7.769382e+01  2.455981e+00  -8.199411e-02 -3.453790e+01 -4.957666e+02 -8.153483e+02 -5.394704e+02 9.570438e+00 1.185020e+02
8.267500e+00 9.118760e+01 2.203500e+01 7.945165e+01  2.362965e+00  -1.068087e-01 -3.647112e+01 9.719221e+00 1.183436e+02 -1.045090e+02 4.586640e-01 6.380392e-01 1.114973e+00 1.052296e+04 8.724882e+04 1.618542e+16 7.769668e+01  2.678706e+00  -3.510353e-02 -3.460053e+01 -4.957725e+02 -8.153975e+02 -5.394684e+02 9.570450e+00 1.185017e+02
8.515000e+00 9.118760e+01 2.235443e+01 7.945421e+01  2.579156e+00  -6.443016e-02 -3.652917e+01 9.722184e+00 1.183519e+02 -1.045042e+02 4.586167e-01 6.380597e-01 1.114968e+00 1.049840e+04 8.723058e+04 1.645103e+16 7.769931e+01  2.901519e+00  1.458550e-02 -3.466554e+01 -4.957754e+02 -8.154416e+02 -5.394635e+02 9.570460e+00 1.185014e+02
8.762500e+00 9.118760e+01 2.264194e+01 7.945658e+01  2.795417e+00  -1.953196e-02 -3.658938e+01 9.727289e+00 1.183603e+02 -1.044968e+02 4.585732e-01 6.380787e-01 1.114964e+00 1.047396e+04 8.721413e+04 1.669941e+16 7.770174e+01  3.124400e+00  6.704325e-02 -3.473297e+01 -4.957756e+02 -8.154815e+02 -5.394560e+02 9.570469e+00 1.185010e+02
9.010000e+00 9.118760e+01 2.290377e+01 7.945883e+01  3.011736e+00  2.786531e-02 -3.665180e+01 9.734476e+00 1.183692e+02 -1.044871e+02 4.585330e-01 6.380963e-01 1.114959e+00 1.044954e+04 8.719888e+04 1.693287e+16 7.770404e+01  3.347338e+00  1.222423e-01 -3.480285e+01 -4.957736e+02 -8.155182e+02 -5.394460e+02 9.570478e+00 1.185007e+02
9.257500e+00 9.118760e+01 2.315341e+01 7.946090e+01  3.228104e+00  7.773491e-02 -3.671647e+01 9.743337e+00 1.183782e+02 -1.044750e+02 4.584955e-01 6.381127e-01 1.114955e+00 1.042520e+04 8.718449e+04 1.715324e+16 7.770616e+01  3.570325e+00  1.801488e-01 -3.487523e+01 -4.957691e+02 -8.155512e+02 -5.394338e+02 9.570486e+00 1.185004e+02
9.505000e+00 9.118760e+01 2.338651e+01 7.946284e+01  3.444512e+00  1.300545e-01 -3.678340e+01 9.753883e+00 1.183875e+02 -1.044609e+02 4.584604e-01 6.381282e-01 1.114952e+00 1.040090e+04 8.717101e+04 1.736212e+16 7.770816e+01  3.793351e+00  2.407332e-01 -3.495009e+01 -4.957627e+02 -8.155814e+02 -5.394194e+02 9.570494e+00 1.185000e+02
9.752500e+00 9.118760e+01 2.360507e+01 7.946468e+01  3.660953e+00  1.847996e-01 -3.685260e+01 9.766014e+00 1.183972e+02 -1.044447e+02 4.584275e-01 6.381427e-01 1.114948e+00 1.037664e+04 8.715832e+04 1.756079e+16 7.771004e+01  4.016409e+00  3.039639e-01 -3.502745e+01 -4.957542e+02 -8.156091e+02 -5.394030e+02 9.570501e+00 1.184997e+02
1.000000e+01 9.118760e+01 2.381077e+01 7.946643e+01  3.877422e+00  2.419451e-01 -3.692407e+01 9.779652e+00 1.184071e+02 -1.044266e+02 4.583964e-01 6.381565e-01 1.114945e+00 1.035242e+04 8.714634e+04 1.775033e+16 7.771184e+01  4.239495e+00  3.698087e-01 -3.510730e+01 -4.957441e+02 -8.156345e+02 -5.393846e+02 9.570508e+00 1.184994e+02
# m0=2.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.020000e+01 9.118760e+01 2.396855e+01 7.946778e+01  4.052362e+00  2.898595e-01 -3.698349e+01 9.791726e+00 1.184154e+02 -1.044107e+02 4.583726e-01 6.381671e-01 1.114942e+00 1.033287e+04 8.713712e+04 1.789745e+16 7.771322e+01  4.419782e+00  4.249037e-01 -3.517364e+01 -4.957346e+02 -8.156535e+02 -5.393684e+02 9.570514e+00 1.184991e+02
1.168000e+01 9.118760e+01 2.495438e+01 7.947649e+01  5.347212e+00  6.912513e-01 -3.746883e+01 9.907808e+00 1.184838e+02 -1.042573e+02 4.582225e-01 6.382349e-01 1.114926e+00 1.018869e+04 8.707872e+04 1.885361e+16 7.772217e+01  5.754191e+00  8.832429e-01 -3.571398e+01 -4.956335e+02 -8.157601e+02 -5.392125e+02 9.570548e+00 1.184973e+02
1.316000e+01 9.118760e+01 2.571691e+01 7.948369e+01  6.642234e+00  1.170873e+00 -3.803201e+01 1.006646e+01 1.185652e+02 -1.040463e+02 4.581048e-01 6.382897e-01 1.114913e+00 1.004513e+04 8.703231e+04 1.964306e+16 7.772957e+01  7.088765e+00  1.425430e+00 -3.633773e+01 -4.954847e+02 -8.158216e+02 -5.389984e+02 9.570577e+00 1.184954e+02
1.464000e+01 9.118760e+01 2.633558e+01 7.948999e+01  7.937146e+00  1.722461e+00 -3.866819e+01 1.026418e+01 1.186595e+02 -1.037807e+02 4.580078e-01 6.383364e-01 1.114903e+00 9.901939e+03 8.699348e+04 2.032246e+16 7.773605e+01  8.423226e+00  2.043742e+00 -3.703852e+01 -4.952930e+02 -8.158512e+02 -5.387289e+02 9.570603e+00 1.184936e+02
1.612000e+01 9.118760e+01 2.685376e+01 7.949572e+01  9.231783e+00  2.339631e+00 -3.937175e+01 1.049935e+01 1.187664e+02 -1.034615e+02 4.579252e-01 6.383779e-01 1.114894e+00 9.759023e+03 8.695984e+04 2.092410e+16 7.774195e+01  9.757412e+00  2.730500e+00 -3.780944e+01 -4.950611e+02 -8.158567e+02 -5.384053e+02 9.570626e+00 1.184919e+02
1.760000e+01 9.118760e+01 2.729795e+01 7.950110e+01  1.052603e+01  3.016097e+00 -4.013689e+01 1.077130e+01 1.188848e+02 -1.030887e+02 4.578530e-01 6.384159e-01 1.114886e+00 9.616311e+03 8.692994e+04 2.146837e+16 7.774749e+01  1.109121e+01  3.478320e+00 -3.864356e+01 -4.947900e+02 -8.158439e+02 -5.380275e+02 9.570647e+00 1.184902e+02
1.908000e+01 9.118760e+01 2.768564e+01 7.950626e+01  1.181981e+01  3.745835e+00 -4.095793e+01 1.107989e+01 1.190138e+02 -1.026617e+02 4.577888e-01 6.384515e-01 1.114878e+00 9.473769e+03 8.690281e+04 2.196920e+16 7.775281e+01  1.242455e+01  4.280286e+00 -3.953431e+01 -4.944804e+02 -8.158169e+02 -5.375948e+02 9.570668e+00 1.184886e+02
2.056000e+01 9.118760e+01 2.802909e+01 7.951130e+01  1.311306e+01  4.523190e+00 -4.182946e+01 1.142533e+01 1.191523e+02 -1.021797e+02 4.577308e-01 6.384856e-01 1.114872e+00 9.331373e+03 8.687780e+04 2.243661e+16 7.775800e+01  1.375735e+01  5.130051e+00 -4.047557e+01 -4.941320e+02 -8.157795e+02 -5.371064e+02 9.570687e+00 1.184871e+02
2.204000e+01 9.118760e+01 2.833726e+01 7.951629e+01  1.440571e+01  5.342939e+00 -4.274645e+01 1.180810e+01 1.192991e+02 -1.016413e+02 4.576778e-01 6.385190e-01 1.114866e+00 9.189112e+03 8.685444e+04 2.287817e+16 7.776314e+01  1.508957e+01  6.021870e+00 -4.146179e+01 -4.937447e+02 -8.157343e+02 -5.365608e+02 9.570707e+00 1.184856e+02
2.352000e+01 9.118760e+01 2.861693e+01 7.952128e+01  1.569771e+01  6.200318e+00 -4.370429e+01 1.222885e+01 1.194532e+02 -1.010452e+02 4.576288e-01 6.385520e-01 1.114860e+00 9.046979e+03 8.683234e+04 2.329979e+16 7.776829e+01  1.642114e+01  6.950603e+00 -4.248797e+01 -4.933177e+02 -8.156840e+02 -5.359566e+02 9.570725e+00 1.184842e+02
2.500000e+01 9.118760e+01 2.887339e+01 7.952633e+01  1.698901e+01  7.091018e+00 -4.469880e+01 1.268835e+01 1.196137e+02 -1.003898e+02 4.575830e-01 6.385851e-01 1.114855e+00 8.904972e+03 8.681125e+04 2.370624e+16 7.777350e+01  1.775202e+01  7.911684e+00 -4.354968e+01 -4.928504e+02 -8.156306e+02 -5.352921e+02 9.570744e+00 1.184829e+02
2.648000e+01 9.118760e+01 2.911112e+01 7.953148e+01  1.827957e+01  8.011167e+00 -4.572625e+01 1.318945e+01 1.197797e+02 -9.967354e+01 4.575400e-01 6.386188e-01 1.114849e+00 8.763092e+03 8.679091e+04 2.410191e+16 7.777881e+01  1.908216e+01  8.901075e+00 -4.464301e+01 -4.923421e+02 -8.155762e+02 -5.345656e+02 9.570762e+00 1.184817e+02
2.796000e+01 9.118760e+01 2.933949e+01 7.953707e+01  1.956922e+01  8.957168e+00 -4.678355e+01 1.377624e+01 1.199516e+02 -9.889677e+01 4.574988e-01 6.386558e-01 1.114844e+00 8.621389e+03 8.677084e+04 2.450035e+16 7.778457e+01  2.041142e+01  9.915077e+00 -4.576476e+01 -4.917934e+02 -8.155300e+02 -5.337785e+02 9.570780e+00 1.184808e+02
2.944000e+01 9.118760e+01 2.955853e+01 7.954298e+01  2.085798e+01  9.925984e+00 -4.786757e+01 1.443011e+01 1.201281e+02 -9.805666e+01 4.574591e-01 6.386951e-01 1.114839e+00 8.479845e+03 8.675104e+04 2.490019e+16 7.779066e+01  2.173978e+01  1.095061e+01 -4.691177e+01 -4.911596e+02 -8.154896e+02 -5.329274e+02 9.570798e+00 1.184801e+02
3.092000e+01 9.118760e+01 2.976881e+01 7.954915e+01  2.214582e+01  1.091490e+01 -4.897561e+01 1.513976e+01 1.203087e+02 -9.715068e+01 4.574209e-01 6.387365e-01 1.114834e+00 8.338448e+03 8.673149e+04 2.530119e+16 7.779702e+01  2.306723e+01  1.200497e+01 -4.808132e+01 -4.904592e+02 -8.154542e+02 -5.320093e+02 9.570816e+00 1.184796e+02
3.240000e+01 9.118760e+01 2.997154e+01 7.955558e+01  2.343271e+01  1.192151e+01 -5.010528e+01 1.590073e+01 1.204927e+02 -9.617660e+01 4.573840e-01 6.387797e-01 1.114829e+00 8.197197e+03 8.671211e+04 2.570433e+16 7.780364e+01  2.439375e+01  1.307576e+01 -4.927106e+01 -4.897024e+02 -8.154235e+02 -5.310215e+02 9.570834e+00 1.184793e+02
3.388000e+01 9.118760e+01 3.016792e+01 7.956225e+01  2.471861e+01  1.294365e+01 -5.125448e+01 1.671074e+01 1.206797e+02 -9.513227e+01 4.573481e-01 6.388247e-01 1.114824e+00 8.056091e+03 8.669285e+04 2.611085e+16 7.781050e+01  2.571929e+01  1.416087e+01 -5.047892e+01 -4.888929e+02 -8.153979e+02 -5.299619e+02 9.570852e+00 1.184791e+02
3.536000e+01 9.118760e+01 3.035906e+01 7.956916e+01  2.600350e+01  1.397940e+01 -5.242137e+01 1.756866e+01 1.208694e+02 -9.401560e+01 4.573132e-01 6.388717e-01 1.114819e+00 7.915133e+03 8.667366e+04 2.652205e+16 7.781762e+01  2.704382e+01  1.525843e+01 -5.170311e+01 -4.880325e+02 -8.153776e+02 -5.288280e+02 9.570870e+00 1.184791e+02
3.684000e+01 9.118760e+01 3.053654e+01 7.957629e+01  2.728735e+01  1.502710e+01 -5.360425e+01 1.847424e+01 1.210612e+02 -9.521814e+01 4.572792e-01 6.389196e-01 1.114815e+00 7.774361e+03 8.665488e+04 2.693468e+16 7.782496e+01  2.836734e+01  1.636684e+01 -5.294201e+01 -4.871207e+02 -8.153606e+02 -5.307662e+02 9.570888e+00 1.184792e+02
3.832000e+01 9.118760e+01 3.071360e+01 7.958366e+01  2.857013e+01  1.608520e+01 -5.480172e+01 1.942735e+01 1.212552e+02 -9.740488e+01 4.572460e-01 6.389690e-01 1.114810e+00 7.633707e+03 8.663581e+04 2.735225e+16 7.783254e+01  2.968979e+01  1.748462e+01 -5.419426e+01 -4.861580e+02 -8.153486e+02 -5.325327e+02 9.570907e+00 1.184794e+02
3.980000e+01 9.118760e+01 3.088940e+01 7.959132e+01  2.985174e+01  1.715229e+01 -5.601252e+01 2.042815e+01 1.214513e+02 -9.835878e+01 4.572133e-01 6.390211e-01 1.114805e+00 7.493220e+03 8.661667e+04 2.778060e+16 7.784042e+01  3.101110e+01  1.861043e+01 -5.545868e+01 -4.851457e+02 -8.153440e+02 -5.333774e+02 9.570925e+00 1.184799e+02
# m0=2.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
4.000000e+01 9.118760e+01 3.091307e+01 7.959238e+01  3.002484e+01  1.729711e+01 -5.617710e+01 2.056708e+01 1.214779e+02 -9.845124e+01 4.572089e-01 6.390283e-01 1.114804e+00 7.474247e+03 8.661408e+04 2.783927e+16 7.784150e+01  3.118957e+01  1.876312e+01 -5.563042e+01 -4.850050e+02 -8.153440e+02 -5.334596e+02 9.570928e+00 1.184800e+02
4.057500e+01 9.118760e+01 3.098099e+01 7.959544e+01  3.052238e+01  1.771424e+01 -5.665148e+01 2.097143e+01 1.215548e+02 -9.868376e+01 4.571963e-01 6.390493e-01 1.114802e+00 7.419718e+03 8.660660e+04 2.800902e+16 7.784466e+01  3.170254e+01  1.920277e+01 -5.612527e+01 -4.845953e+02 -8.153445e+02 -5.336658e+02 9.570935e+00 1.184802e+02
4.115000e+01 9.118760e+01 3.104876e+01 7.959855e+01  3.101974e+01  1.813246e+01 -5.712761e+01 2.138312e+01 1.216319e+02 -9.887435e+01 4.571837e-01 6.390706e-01 1.114800e+00 7.365214e+03 8.659911e+04 2.818041e+16 7.784785e+01  3.221533e+01  1.964337e+01 -5.662172e+01 -4.841780e+02 -8.153460e+02 -5.338336e+02 9.570942e+00 1.184805e+02
4.172500e+01 9.118760e+01 3.111641e+01 7.960170e+01  3.151691e+01  1.855169e+01 -5.760544e+01 2.180218e+01 1.217093e+02 -9.903011e+01 4.571713e-01 6.390922e-01 1.114798e+00 7.310734e+03 8.659159e+04 2.835350e+16 7.785109e+01  3.272793e+01  2.008487e+01 -5.711970e+01 -4.837528e+02 -8.153486e+02 -5.339691e+02 9.570949e+00 1.184808e+02
4.230000e+01 9.118760e+01 3.118396e+01 7.960489e+01  3.201390e+01  1.897188e+01 -5.808491e+01 2.222867e+01 1.217870e+02 -9.915616e+01 4.571588e-01 6.391142e-01 1.114797e+00 7.256280e+03 8.658404e+04 2.852836e+16 7.785438e+01  3.324035e+01  2.052720e+01 -5.761917e+01 -4.833199e+02 -8.153523e+02 -5.340768e+02 9.570956e+00 1.184811e+02
4.287500e+01 9.118760e+01 3.125144e+01 7.960813e+01  3.251070e+01  1.939298e+01 -5.856597e+01 2.266261e+01 1.218649e+02 -9.925633e+01 4.571464e-01 6.391366e-01 1.114795e+00 7.201852e+03 8.657647e+04 2.870505e+16 7.785771e+01  3.375259e+01  2.097031e+01 -5.812007e+01 -4.828790e+02 -8.153571e+02 -5.341599e+02 9.570963e+00 1.184814e+02
4.345000e+01 9.118760e+01 3.131889e+01 7.961142e+01  3.300730e+01  1.981491e+01 -5.904856e+01 2.310407e+01 1.219431e+02 -9.933356e+01 4.571341e-01 6.391593e-01 1.114793e+00 7.147449e+03 8.656887e+04 2.888365e+16 7.786108e+01  3.426463e+01  2.141416e+01 -5.862236e+01 -4.824303e+02 -8.153631e+02 -5.342212e+02 9.570970e+00 1.184818e+02
4.402500e+01 9.118760e+01 3.138631e+01 7.961475e+01  3.350371e+01  2.023764e+01 -5.953263e+01 2.355309e+01 1.220216e+02 -9.939015e+01 4.571218e-01 6.391824e-01 1.114791e+00 7.093072e+03 8.656124e+04 2.906421e+16 7.786450e+01  3.477648e+01  2.185868e+01 -5.912599e+01 -4.819736e+02 -8.153701e+02 -5.342628e+02 9.570977e+00 1.184822e+02
4.460000e+01 9.118760e+01 3.145376e+01 7.961812e+01  3.399992e+01  2.066111e+01 -6.001815e+01 2.400970e+01 1.221003e+02 -9.942795e+01 4.571095e-01 6.392058e-01 1.114789e+00 7.038721e+03 8.655358e+04 2.924682e+16 7.786797e+01  3.528814e+01  2.230383e+01 -5.963092e+01 -4.815088e+02 -8.153783e+02 -5.342862e+02 9.570984e+00 1.184826e+02
4.517500e+01 9.118760e+01 3.152124e+01 7.962154e+01  3.449593e+01  2.108526e+01 -6.050506e+01 2.447397e+01 1.221792e+02 -9.944846e+01 4.570972e-01 6.392296e-01 1.114787e+00 6.984397e+03 8.654589e+04 2.943154e+16 7.787149e+01  3.579960e+01  2.274956e+01 -6.013711e+01 -4.810360e+02 -8.153876e+02 -5.342928e+02 9.570991e+00 1.184830e+02
4.575000e+01 9.118760e+01 3.158879e+01 7.962501e+01  3.499173e+01  2.151005e+01 -6.099333e+01 2.494595e+01 1.222585e+02 -9.945292e+01 4.570850e-01 6.392538e-01 1.114785e+00 6.930100e+03 8.653816e+04 2.961845e+16 7.787505e+01  3.631085e+01  2.319583e+01 -6.064452e+01 -4.805550e+02 -8.153982e+02 -5.342838e+02 9.570998e+00 1.184834e+02
4.632500e+01 9.118760e+01 3.165643e+01 7.962852e+01  3.548733e+01  2.193544e+01 -6.148290e+01 2.542567e+01 1.223380e+02 -9.944236e+01 4.570728e-01 6.392784e-01 1.114783e+00 6.875829e+03 8.653040e+04 2.980761e+16 7.787866e+01  3.682191e+01  2.364259e+01 -6.115310e+01 -4.800659e+02 -8.154098e+02 -5.342602e+02 9.571005e+00 1.184838e+02
4.690000e+01 9.118760e+01 3.172418e+01 7.963208e+01  3.598272e+01  2.236137e+01 -6.197374e+01 2.591319e+01 1.224177e+02 -9.941765e+01 4.570605e-01 6.393033e-01 1.114781e+00 6.821585e+03 8.652260e+04 2.999910e+16 7.788232e+01  3.733276e+01  2.408981e+01 -6.166283e+01 -4.795685e+02 -8.154227e+02 -5.342226e+02 9.571012e+00 1.184843e+02
4.747500e+01 9.118760e+01 3.179208e+01 7.963569e+01  3.647790e+01  2.278781e+01 -6.246582e+01 2.640856e+01 1.224977e+02 -9.937953e+01 4.570484e-01 6.393286e-01 1.114779e+00 6.767369e+03 8.651477e+04 3.019299e+16 7.788603e+01  3.784340e+01  2.453743e+01 -6.217367e+01 -4.790628e+02 -8.154368e+02 -5.341719e+02 9.571019e+00 1.184847e+02
4.805000e+01 9.118760e+01 3.186014e+01 7.963935e+01  3.697287e+01  2.321470e+01 -6.295910e+01 2.691182e+01 1.225779e+02 -9.932864e+01 4.570362e-01 6.393543e-01 1.114777e+00 6.713181e+03 8.650689e+04 3.038936e+16 7.788979e+01  3.835382e+01  2.498543e+01 -6.268558e+01 -4.785488e+02 -8.154521e+02 -5.341086e+02 9.571026e+00 1.184852e+02
4.862500e+01 9.118760e+01 3.192839e+01 7.964306e+01  3.746762e+01  2.364202e+01 -6.345354e+01 2.742303e+01 1.226584e+02 -9.926552e+01 4.570240e-01 6.393804e-01 1.114775e+00 6.659020e+03 8.649897e+04 3.058828e+16 7.789360e+01  3.886404e+01  2.543377e+01 -6.319853e+01 -4.780264e+02 -8.154687e+02 -5.340331e+02 9.571033e+00 1.184857e+02
4.920000e+01 9.118760e+01 3.199684e+01 7.964682e+01  3.796214e+01  2.406972e+01 -6.394910e+01 2.794222e+01 1.227391e+02 -9.919063e+01 4.570118e-01 6.394069e-01 1.114773e+00 6.604887e+03 8.649102e+04 3.078981e+16 7.789746e+01  3.937404e+01  2.588240e+01 -6.371249e+01 -4.774955e+02 -8.154865e+02 -5.339459e+02 9.571041e+00 1.184862e+02
4.977500e+01 9.118760e+01 3.206552e+01 7.965062e+01  3.845645e+01  2.449775e+01 -6.444576e+01 2.846945e+01 1.228200e+02 -9.910441e+01 4.569996e-01 6.394338e-01 1.114771e+00 6.550782e+03 8.648302e+04 3.099405e+16 7.790137e+01  3.988382e+01  2.633129e+01 -6.422744e+01 -4.769561e+02 -8.155055e+02 -5.338475e+02 9.571048e+00 1.184867e+02
5.035000e+01 9.118760e+01 3.213445e+01 7.965448e+01  3.895053e+01  2.492610e+01 -6.494349e+01 2.900477e+01 1.229012e+02 -9.900720e+01 4.569874e-01 6.394611e-01 1.114769e+00 6.496706e+03 8.647498e+04 3.120105e+16 7.790533e+01  4.039338e+01  2.678041e+01 -6.474334e+01 -4.784981e+02 -8.155258e+02 -5.337381e+02 9.571055e+00 1.184873e+02
5.092500e+01 9.118760e+01 3.220364e+01 7.965839e+01  3.944438e+01  2.535471e+01 -6.544225e+01 2.954821e+01 1.229827e+02 -9.889933e+01 4.569753e-01 6.394888e-01 1.114766e+00 6.442658e+03 8.646689e+04 3.141089e+16 7.790934e+01  4.090271e+01  2.722972e+01 -6.526016e+01 -4.800105e+02 -8.155474e+02 -5.336180e+02 9.571062e+00 1.184878e+02
5.150000e+01 9.118760e+01 3.195925e+01 7.964577e+01  3.994627e+01  2.579738e+01 -6.593129e+01 2.769130e+01 1.230129e+02 -9.865633e+01 4.569918e-01 6.393847e-01 1.114771e+00 6.386070e+03 8.647526e+04 3.089912e+16 7.789647e+01  4.142019e+01  2.769352e+01 -6.576825e+01 -4.806190e+02 -8.151466e+02 -5.333025e+02 9.571060e+00 1.184789e+02
5.207500e+01 9.118760e+01 3.181137e+01 7.963873e+01  4.044529e+01  2.623591e+01 -6.642497e+01 2.664131e+01 1.230604e+02 -9.844428e+01 4.569988e-01 6.393249e-01 1.114774e+00 6.330412e+03 8.647849e+04 3.063176e+16 7.788929e+01  4.193477e+01  2.815295e+01 -6.628051e+01 -4.810504e+02 -8.148882e+02 -5.330379e+02 9.571061e+00 1.184732e+02
5.265000e+01 9.118760e+01 3.172410e+01 7.963474e+01  4.094263e+01  2.667222e+01 -6.692160e+01 2.603664e+01 1.231173e+02 -9.824466e+01 4.570005e-01 6.392895e-01 1.114775e+00 6.275241e+03 8.647852e+04 3.049625e+16 7.788523e+01  4.244766e+01  2.861000e+01 -6.679543e+01 -4.813812e+02 -8.147079e+02 -5.327965e+02 9.571063e+00 1.184693e+02
5.322500e+01 9.118760e+01 3.166211e+01 7.963205e+01  4.143916e+01  2.710773e+01 -6.742002e+01 2.562270e+01 1.231783e+02 -9.804459e+01 4.570001e-01 6.392645e-01 1.114776e+00 6.220293e+03 8.647720e+04 3.041630e+16 7.788251e+01  4.295973e+01  2.906614e+01 -6.731195e+01 -4.816356e+02 -8.145610e+02 -5.325591e+02 9.571067e+00 1.184661e+02
5.380000e+01 9.118760e+01 3.161480e+01 7.963014e+01  4.193512e+01  2.754283e+01 -6.791984e+01 2.532193e+01 1.232418e+02 -9.784025e+01 4.569984e-01 6.392457e-01 1.114777e+00 6.165488e+03 8.647507e+04 3.036882e+16 7.788057e+01  4.347123e+01  2.952179e+01 -6.782973e+01 -4.818320e+02 -8.144338e+02 -5.323201e+02 9.571070e+00 1.184633e+02
5.437500e+01 9.118760e+01 3.157731e+01 7.962875e+01  4.243064e+01  2.797768e+01 -6.842088e+01 2.509855e+01 1.233069e+02 -9.762996e+01 4.569958e-01 6.392311e-01 1.114777e+00 6.110788e+03 8.647240e+04 3.034323e+16 7.787917e+01  4.398230e+01  2.997712e+01 -6.834860e+01 -4.819824e+02 -8.143202e+02 -5.320766e+02 9.571074e+00 1.184609e+02
5.495000e+01 9.118760e+01 3.154695e+01 7.962776e+01  4.292578e+01  2.841238e+01 -6.892302e+01 2.493268e+01 1.233733e+02 -9.741286e+01 4.569926e-01 6.392196e-01 1.114777e+00 6.056172e+03 8.646932e+04 3.033368e+16 7.787818e+01  4.449298e+01  3.043222e+01 -6.886846e+01 -4.820952e+02 -8.142166e+02 -5.318275e+02 9.571079e+00 1.184587e+02
5.552500e+01 9.118760e+01 3.152205e+01 7.962707e+01  4.342058e+01  2.884696e+01 -6.942618e+01 2.481193e+01 1.234407e+02 -9.718843e+01 4.569890e-01 6.392106e-01 1.114777e+00 6.001627e+03 8.646592e+04 3.033658e+16 7.787749e+01  4.500332e+01  3.088714e+01 -6.938923e+01 -4.821763e+02 -8.141208e+02 -5.315718e+02 9.571083e+00 1.184566e+02
5.610000e+01 9.118760e+01 3.150152e+01 7.962663e+01  4.391505e+01  2.928143e+01 -6.993031e+01 2.472807e+01 1.235089e+02 -9.695637e+01 4.569850e-01 6.392036e-01 1.114777e+00 5.947144e+03 8.646226e+04 3.034951e+16 7.787706e+01  4.551335e+01  3.134190e+01 -6.991087e+01 -4.822301e+02 -8.140314e+02 -5.313090e+02 9.571088e+00 1.184547e+02
5.667500e+01 9.118760e+01 3.148456e+01 7.962640e+01  4.440923e+01  2.971580e+01 -7.043535e+01 2.467525e+01 1.235778e+02 -9.671649e+01 4.569807e-01 6.391983e-01 1.114777e+00 5.892718e+03 8.645839e+04 3.037082e+16 7.787685e+01  4.602308e+01  3.179650e+01 -7.043332e+01 -4.847273e+02 -8.139473e+02 -5.310388e+02 9.571092e+00 1.184529e+02
5.725000e+01 9.118760e+01 3.147073e+01 7.962636e+01  4.490312e+01  3.015008e+01 -7.094127e+01 2.464923e+01 1.236472e+02 -9.646867e+01 4.569761e-01 6.391944e-01 1.114776e+00 5.838342e+03 8.645431e+04 3.039927e+16 7.787682e+01  4.653253e+01  3.225095e+01 -7.095656e+01 -4.859574e+02 -8.138678e+02 -5.307609e+02 9.571097e+00 1.184513e+02
5.782500e+01 9.118760e+01 3.146123e+01 7.962647e+01  4.539673e+01  3.058424e+01 -7.144803e+01 2.464677e+01 1.237173e+02 -9.621284e+01 4.569713e-01 6.391917e-01 1.114776e+00 5.783995e+03 8.644994e+04 3.043394e+16 7.787695e+01  4.704170e+01  3.270524e+01 -7.148055e+01 -4.868899e+02 -8.137924e+02 -5.304752e+02 9.571102e+00 1.184497e+02
5.840000e+01 9.118760e+01 3.116366e+01 7.961177e+01  4.589820e+01  3.103225e+01 -7.194651e+01 2.249150e+01 1.237404e+02 -9.583376e+01 4.569923e-01 6.390709e-01 1.114782e+00 5.727509e+03 8.646073e+04 2.984221e+16 7.786195e+01  4.755884e+01  3.317378e+01 -7.199718e+01 -4.874870e+02 -8.133398e+02 -5.323521e+02 9.571098e+00 1.184397e+02
5.897500e+01 9.118760e+01 3.096599e+01 7.960257e+01  4.639656e+01  3.147532e+01 -7.244913e+01 2.113642e+01 1.237810e+02 -9.548766e+01 4.570038e-01 6.389939e-01 1.114786e+00 5.671914e+03 8.646627e+04 2.948784e+16 7.785257e+01  4.807284e+01  3.363717e+01 -7.251749e+01 -4.880550e+02 -8.130276e+02 -5.343065e+02 9.571098e+00 1.184328e+02
5.955000e+01 9.118760e+01 3.082204e+01 7.959606e+01  4.689331e+01  3.191594e+01 -7.295410e+01 2.017269e+01 1.238300e+02 -9.515301e+01 4.570107e-01 6.389385e-01 1.114788e+00 5.616731e+03 8.646894e+04 2.924710e+16 7.784594e+01  4.858522e+01  3.409799e+01 -7.303991e+01 -4.885874e+02 -8.127838e+02 -5.354873e+02 9.571099e+00 1.184275e+02
6.012500e+01 9.118760e+01 3.070131e+01 7.959075e+01  4.738924e+01  3.235548e+01 -7.346049e+01 1.938252e+01 1.238827e+02 -9.481843e+01 4.570156e-01 6.388925e-01 1.114790e+00 5.561749e+03 8.647036e+04 2.905627e+16 7.784053e+01  4.909677e+01  3.455766e+01 -7.356360e+01 -4.890821e+02 -8.125705e+02 -5.363952e+02 9.571101e+00 1.184228e+02
6.070000e+01 9.118760e+01 3.058694e+01 7.958612e+01  4.788466e+01  3.279441e+01 -7.396797e+01 1.869784e+01 1.239374e+02 -9.675187e+01 4.570195e-01 6.388513e-01 1.114792e+00 5.506927e+03 8.647131e+04 2.889067e+16 7.783582e+01  4.960781e+01  3.501666e+01 -7.408826e+01 -4.895427e+02 -8.123734e+02 -5.370729e+02 9.571103e+00 1.184186e+02
6.127500e+01 9.118760e+01 3.048528e+01 7.958198e+01  4.837962e+01  3.323284e+01 -7.447641e+01 1.808636e+01 1.239937e+02 -9.877167e+01 4.570226e-01 6.388141e-01 1.114794e+00 5.452179e+03 8.647154e+04 2.874548e+16 7.783161e+01  5.011839e+01  3.547510e+01 -7.461379e+01 -4.899748e+02 -8.121889e+02 -5.376511e+02 9.571106e+00 1.184146e+02
6.185000e+01 9.118760e+01 3.039143e+01 7.957823e+01  4.887417e+01  3.367083e+01 -7.498574e+01 1.752982e+01 1.240513e+02 -9.999480e+01 4.570250e-01 6.387802e-01 1.114795e+00 5.397519e+03 8.647137e+04 2.861728e+16 7.782780e+01  5.062857e+01  3.593306e+01 -7.514009e+01 -4.903828e+02 -8.120148e+02 -5.381863e+02 9.571109e+00 1.184109e+02
6.242500e+01 9.118760e+01 3.030344e+01 7.957478e+01  4.936837e+01  3.410844e+01 -7.549587e+01 1.701659e+01 1.241098e+02 -1.009333e+02 4.570270e-01 6.387488e-01 1.114796e+00 5.342931e+03 8.647088e+04 2.850158e+16 7.782430e+01  5.113840e+01  3.639061e+01 -7.566713e+01 -4.907694e+02 -8.118485e+02 -5.386770e+02 9.571112e+00 1.184073e+02
6.300000e+01 9.118760e+01 3.022005e+01 7.957157e+01  4.986224e+01  3.454571e+01 -7.600675e+01 1.653873e+01 1.241692e+02 -1.017132e+02 4.570285e-01 6.387194e-01 1.114797e+00 5.288406e+03 8.647012e+04 2.839582e+16 7.782104e+01  5.164790e+01  3.684777e+01 -7.619484e+01 -4.911371e+02 -8.116885e+02 -5.391301e+02 9.571115e+00 1.184039e+02
# m0=2.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
6.400000e+01 9.118760e+01 3.008350e+01 7.956646e+01  5.072042e+01  3.530540e+01 -7.689695e+01 1.577570e+01 1.242738e+02 -1.028388e+02 4.570305e-01 6.386720e-01 1.114799e+00 5.193715e+03 8.646830e+04 2.823055e+16 7.781585e+01  5.253327e+01  3.764199e+01 -7.711410e+01 -4.917377e+02 -8.114223e+02 -5.398448e+02 9.571121e+00 1.183983e+02
7.760000e+01 9.118760e+01 2.862088e+01 7.952252e+01  6.231084e+01  4.552266e+01 -8.916587e+01 9.208521e+00 1.257811e+02 -1.102913e+02 4.570249e-01 6.382340e-01 1.114813e+00 3.918279e+03 8.641399e+04 2.693835e+16 7.777142e+01  6.449500e+01  4.832350e+01 -8.976102e+01 -4.972261e+02 -8.084613e+02 -5.456014e+02 9.571206e+00 1.183615e+02
9.120000e+01 9.118760e+01 2.737337e+01 7.949918e+01  7.374165e+01  5.541189e+01 -1.016469e+02 5.779322e+00 1.273593e+02 -1.138765e+02 4.570009e-01 6.379611e-01 1.114820e+00 2.662334e+03 8.633187e+04 2.632355e+16 7.774801e+01  7.630024e+01  5.867743e+01 -1.025971e+02 -5.001122e+02 -8.060276e+02 -5.486549e+02 9.571298e+00 1.183310e+02
1.048000e+02 9.118760e+01 2.613439e+01 7.948451e+01  8.498347e+01  6.480496e+01 -1.142668e+02 3.715513e+00 1.289692e+02 -1.161649e+02 4.569741e-01 6.377577e-01 1.114824e+00 1.424575e+03 8.623323e+04 2.594264e+16 7.773347e+01  8.791978e+01  6.854529e+01 -1.155572e+02 -5.018628e+02 -8.038150e+02 -5.506343e+02 9.571392e+00 1.183031e+02
1.184000e+02 9.118760e+01 2.484456e+01 7.947452e+01  9.599827e+01  7.353113e+01 -1.269858e+02 2.408903e+00 1.305947e+02 -1.177253e+02 4.569483e-01 6.375917e-01 1.114827e+00 2.046122e+02 8.612176e+04 2.566615e+16 7.772370e+01  9.931534e+01  7.776007e+01 -1.286058e+02 -5.029498e+02 -8.017239e+02 -5.519848e+02 9.571487e+00 1.182749e+02
1.320000e+02 9.118760e+01 2.348534e+01 7.946758e+01  1.067408e+02  8.141711e+01 -1.397797e+02 1.601898e+00 1.322265e+02 -1.188065e+02 4.569242e-01 6.374503e-01 1.114829e+00 -9.978281e+02 8.599896e+04 2.544873e+16 7.771702e+01  1.104408e+02  8.614438e+01 -1.417215e+02 -5.035915e+02 -7.997159e+02 -5.529139e+02 9.571580e+00 1.182473e+02
1.456000e+02 9.118760e+01 2.204943e+01 7.946278e+01  1.171588e+02  8.830949e+01 1.443509e+02 1.151830e+00 1.338578e+02 -1.195460e+02 4.569019e-01 6.373266e-01 1.114830e+00 -2.183068e+03 8.586578e+04 2.526918e+16 7.771254e+01  1.212421e+02  9.352971e+01 1.507970e+02 -5.039127e+02 -7.977725e+02 -5.535397e+02 9.571673e+00 1.182203e+02
1.592000e+02 9.118760e+01 2.053370e+01 7.945959e+01  1.271933e+02  9.411506e+01 1.486049e+02 9.688433e-01 1.354833e+02 -1.200301e+02 4.568812e-01 6.372162e-01 1.114832e+00 -3.351487e+03 8.572288e+04 2.511598e+16 7.770969e+01  1.316574e+02  9.979710e+01 1.549561e+02 -5.039930e+02 -7.958833e+02 -5.539378e+02 9.571765e+00 1.181939e+02
1.728000e+02 9.118760e+01 1.893684e+01 7.945764e+01  1.367799e+02  9.883686e+01 1.535001e+02 9.916287e-01 1.370985e+02 -1.203175e+02 4.568619e-01 6.371166e-01 1.114833e+00 -4.503510e+03 8.557082e+04 2.498221e+16 7.770810e+01  1.416178e+02  1.049219e+02 1.598040e+02 -5.038875e+02 -7.940422e+02 -5.541598e+02 9.571855e+00 1.181680e+02
1.864000e+02 9.118760e+01 1.725834e+01 7.945666e+01  1.458512e+02  1.025758e+02 1.588691e+02 1.176049e+00 1.386999e+02 -1.204500e+02 4.568440e-01 6.370256e-01 1.114834e+00 -5.639593e+03 8.541011e+04 2.486344e+16 7.770749e+01  1.510499e+02  1.089879e+02 1.651851e+02 -5.036359e+02 -7.922454e+02 -5.542431e+02 9.571944e+00 1.181427e+02
2.000000e+02 9.118760e+01 1.549804e+01 7.945646e+01  1.543412e+02  1.054934e+02 1.644868e+02 1.489104e+00 1.402847e+02 -1.204589e+02 4.568272e-01 6.369418e-01 1.114835e+00 -6.760205e+03 8.524120e+04 2.475660e+16 7.770768e+01  1.598800e+02  1.121560e+02 1.708682e+02 -5.032684e+02 -7.904901e+02 -5.542157e+02 9.572031e+00 1.181180e+02


# m0=3.100000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-2.000000e+02 9.118760e+01 -4.382993e+00 7.935193e+01  -1.679533e+02  1.131710e+02 1.704819e+02 -1.668234e+01 1.377615e+02 -1.363420e+02 4.566052e-01 6.362710e-01 1.112023e+00 3.102288e+04 1.206544e+05 2.453620e+16 7.753543e+01  -1.738106e+02  1.206094e+02 1.768992e+02 -5.493787e+02 -8.431294e+02 -5.933291e+02 9.552308e+00 1.193995e+02
-1.925000e+02 9.118760e+01 -3.322574e+00 7.935185e+01  -1.631799e+02  1.121791e+02 1.665313e+02 -1.688142e+01 1.369182e+02 -1.363768e+02 4.566137e-01 6.363142e-01 1.112023e+00 3.061357e+04 1.207431e+05 2.459245e+16 7.753515e+01  -1.688138e+02  1.195153e+02 1.728421e+02 -5.495990e+02 -8.440630e+02 -5.933749e+02 9.552260e+00 1.194138e+02
-1.850000e+02 9.118760e+01 -2.287602e+00 7.935199e+01  -1.581969e+02  1.109912e+02 1.625751e+02 -1.704366e+01 1.360735e+02 -1.363778e+02 4.566224e-01 6.363592e-01 1.112022e+00 3.019247e+04 1.208289e+05 2.465188e+16 7.753510e+01  -1.636002e+02  1.181974e+02 1.687999e+02 -5.497856e+02 -8.450048e+02 -5.933903e+02 9.552211e+00 1.194280e+02
-1.775000e+02 9.118760e+01 -1.278221e+00 7.935238e+01  -1.530211e+02  1.095630e+02 1.586741e+02 -1.716466e+01 1.352282e+02 -1.363411e+02 4.566314e-01 6.364062e-01 1.112022e+00 2.975937e+04 1.209117e+05 2.471484e+16 7.753530e+01  -1.581888e+02  1.166048e+02 1.648420e+02 -5.499344e+02 -8.459549e+02 -5.933714e+02 9.552161e+00 1.194421e+02
-1.700000e+02 9.118760e+01 -2.945737e-01 7.935304e+01  -1.476694e+02  1.078437e+02 1.548960e+02 -1.723940e+01 1.343831e+02 -1.362622e+02 4.566408e-01 6.364555e-01 1.112021e+00 2.931409e+04 1.209914e+05 2.478175e+16 7.753577e+01  -1.525985e+02  1.146809e+02 1.610437e+02 -5.500408e+02 -8.469132e+02 -5.933144e+02 9.552112e+00 1.194562e+02
-1.625000e+02 9.118760e+01 6.632045e-01 7.935400e+01  -1.421584e+02  1.057793e+02 1.513110e+02 -1.726216e+01 1.335391e+02 -1.361359e+02 4.566505e-01 6.365072e-01 1.112021e+00 2.885643e+04 1.210679e+05 2.485311e+16 7.753656e+01  -1.468477e+02  1.123679e+02 1.574803e+02 -5.500995e+02 -8.478798e+02 -5.932144e+02 9.552063e+00 1.194702e+02
-1.550000e+02 9.118760e+01 1.594997e+00 7.935531e+01  -1.365042e+02  1.033187e+02 1.479858e+02 -1.722634e+01 1.326971e+02 -1.359561e+02 4.566605e-01 6.365617e-01 1.112020e+00 2.838619e+04 1.211412e+05 2.492952e+16 7.753770e+01  -1.409536e+02  1.096153e+02 1.542191e+02 -5.501044e+02 -8.488547e+02 -5.930660e+02 9.552014e+00 1.194841e+02
-1.475000e+02 9.118760e+01 2.694420e+00 7.935696e+01  -1.307220e+02  1.004223e+02 1.449754e+02 -1.712423e+01 1.318580e+02 -1.357152e+02 4.566711e-01 6.366188e-01 1.112018e+00 2.790230e+04 1.211988e+05 2.500946e+16 7.753919e+01  -1.349324e+02  1.063899e+02 1.513095e+02 -5.500474e+02 -8.498363e+02 -5.928623e+02 9.551964e+00 1.194978e+02
-1.400000e+02 9.118760e+01 3.573518e+00 7.935911e+01  -1.248255e+02  9.706903e+01 1.423132e+02 -1.694687e+01 1.310235e+02 -1.354065e+02 4.566819e-01 6.366797e-01 1.112017e+00 2.740630e+04 1.212654e+05 2.509836e+16 7.754118e+01  -1.287984e+02  1.026824e+02 1.487738e+02 -5.499225e+02 -8.508287e+02 -5.925972e+02 9.551915e+00 1.195113e+02
-1.325000e+02 9.118760e+01 4.233987e+00 7.936182e+01  -1.188276e+02  9.326251e+01 1.400082e+02 -1.668361e+01 1.301947e+02 -1.350200e+02 4.566931e-01 6.367449e-01 1.112018e+00 2.689811e+04 1.213406e+05 2.519736e+16 7.754375e+01  -1.225651e+02  9.851040e+01 1.466071e+02 -5.497196e+02 -8.518322e+02 -5.922619e+02 9.551866e+00 1.195247e+02
-1.250000e+02 9.118760e+01 5.061844e+00 7.936506e+01  -1.127400e+02  8.902943e+01 -1.377746e+02 -1.632149e+01 1.293728e+02 -1.345426e+02 4.567048e-01 6.368140e-01 1.112017e+00 2.637569e+04 1.213999e+05 2.530347e+16 7.754686e+01  -1.162445e+02  9.391330e+01 -1.395605e+02 -5.494252e+02 -8.528441e+02 -5.918445e+02 9.551817e+00 1.195379e+02
-1.175000e+02 9.118760e+01 5.864420e+00 7.936897e+01  -1.065732e+02  8.441182e+01 -1.308248e+02 -1.584477e+01 1.285594e+02 -1.339605e+02 4.567170e-01 6.368883e-01 1.112015e+00 2.583978e+04 1.214554e+05 2.542092e+16 7.755067e+01  -1.098471e+02  8.894215e+01 -1.324258e+02 -5.490259e+02 -8.538674e+02 -5.913327e+02 9.551769e+00 1.195508e+02
-1.100000e+02 9.118760e+01 6.642614e+00 7.937369e+01  -1.003367e+02  7.946004e+01 -1.238997e+02 -1.523367e+01 1.277563e+02 -1.332556e+02 4.567297e-01 6.369687e-01 1.112014e+00 2.529026e+04 1.215070e+05 2.555238e+16 7.755530e+01  -1.033824e+02  8.365201e+01 -1.253138e+02 -5.485039e+02 -8.549039e+02 -5.907106e+02 9.551720e+00 1.195635e+02
-1.025000e+02 9.118760e+01 7.397991e+00 7.937937e+01  -9.403908e+01  7.422557e+01 -1.170026e+02 -1.446271e+01 1.269654e+02 -1.324047e+02 4.567428e-01 6.370562e-01 1.112013e+00 2.472698e+04 1.215544e+05 2.570166e+16 7.756091e+01  -9.685901e+01  7.809563e+01 -1.182273e+02 -5.478364e+02 -8.559563e+02 -5.899576e+02 9.551673e+00 1.195758e+02
-9.500000e+01 9.118760e+01 8.133232e+00 7.938623e+01  -8.768794e+01  6.875672e+01 -1.101375e+02 -1.349781e+01 1.261887e+02 -1.313766e+02 4.567563e-01 6.371526e-01 1.112011e+00 2.414986e+04 1.215973e+05 2.587428e+16 7.756772e+01  -9.028448e+01  7.232040e+01 -1.111700e+02 -5.469931e+02 -8.570291e+02 -5.890467e+02 9.551626e+00 1.195879e+02
-8.750000e+01 9.118760e+01 8.852995e+00 7.939456e+01  -8.129027e+01  6.309686e+01 -1.033094e+02 -1.229121e+01 1.254286e+02 -1.301281e+02 4.567700e-01 6.372602e-01 1.112009e+00 2.355883e+04 1.216354e+05 2.607881e+16 7.757604e+01  -8.366559e+01  6.636759e+01 -1.041465e+02 -5.459323e+02 -8.581290e+02 -5.879409e+02 9.551580e+00 1.195997e+02
-8.000000e+01 9.118760e+01 9.565663e+00 7.940483e+01  -7.485232e+01  5.728430e+01 -9.652483e+01 -1.077142e+01 1.246877e+02 -1.285953e+02 4.567836e-01 6.373828e-01 1.112006e+00 2.295389e+04 1.216681e+05 2.632936e+16 7.758635e+01  -7.700847e+01  6.027296e+01 -9.716253e+01 -5.445927e+02 -8.592671e+02 -5.865861e+02 9.551535e+00 1.196111e+02
-7.250000e+01 9.118760e+01 1.028752e+01 7.941782e+01  -6.837980e+01  5.135332e+01 -8.979265e+01 -8.820117e+00 1.239698e+02 -1.266741e+02 4.567963e-01 6.375264e-01 1.112003e+00 2.233516e+04 1.216941e+05 2.665171e+16 7.759945e+01  -7.031864e+01  5.406800e+01 -9.022613e+01 -5.428762e+02 -8.604634e+02 -5.848975e+02 9.551492e+00 1.196221e+02
-6.500000e+01 9.118760e+01 1.105861e+01 7.943520e+01  -6.187787e+01  4.533549e+01 -8.312521e+01 -6.188378e+00 1.232810e+02 -1.241711e+02 4.568060e-01 6.377044e-01 1.111998e+00 2.170295e+04 1.217111e+05 2.710610e+16 7.761704e+01  -6.360108e+01  4.778148e+01 -8.334846e+01 -5.406032e+02 -8.617624e+02 -5.827258e+02 9.551451e+00 1.196341e+02
-5.750000e+01 9.118760e+01 1.194516e+01 7.945967e+01  -5.535145e+01  3.926236e+01 -7.654028e+01 -2.476775e+00 1.226301e+02 -1.206015e+02 4.568088e-01 6.379385e-01 1.111991e+00 2.105782e+04 1.217148e+05 2.779655e+16 7.764188e+01  -5.686051e+01  4.144195e+01 -7.654569e+01 -5.373469e+02 -8.632370e+02 -5.797243e+02 9.551413e+00 1.196432e+02
-5.000000e+01 9.118760e+01 1.313042e+01 7.949807e+01  -4.880517e+01  3.316739e+01 -7.006640e+01 3.312837e+00 1.220385e+02 -1.131277e+02 4.567942e-01 6.382841e-01 1.111978e+00 2.040120e+04 1.216944e+05 2.900998e+16 7.768096e+01  -5.010136e+01  3.507947e+01 -6.984392e+01 -5.324250e+02 -8.650745e+02 -5.745211e+02 9.551383e+00 1.196730e+02
# m0=3.100000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-4.900000e+01 9.118760e+01 1.336994e+01 7.950599e+01  -4.793100e+01  3.235450e+01 -6.921478e+01 4.490664e+00 1.219697e+02 -1.086131e+02 4.567878e-01 6.383536e-01 1.111975e+00 2.031308e+04 1.216866e+05 2.929076e+16 7.768904e+01  -4.919890e+01  3.423061e+01 -6.896091e+01 -5.315025e+02 -8.653965e+02 -5.733726e+02 9.551379e+00 1.196785e+02
-4.867500e+01 9.118760e+01 1.345016e+01 7.950886e+01  -4.764685e+01  3.209033e+01 -6.893876e+01 4.920020e+00 1.219482e+02 -1.087897e+02 4.567853e-01 6.383781e-01 1.111974e+00 2.028446e+04 1.216837e+05 2.939190e+16 7.769196e+01  -4.890554e+01  3.395472e+01 -6.867463e+01 -5.311769e+02 -8.655079e+02 -5.728426e+02 9.551379e+00 1.196804e+02
-4.835000e+01 9.118760e+01 1.353587e+01 7.951194e+01  -4.736265e+01  3.182614e+01 -6.866318e+01 5.379461e+00 1.219273e+02 -1.089645e+02 4.567825e-01 6.384041e-01 1.111973e+00 2.025586e+04 1.216805e+05 2.950178e+16 7.769510e+01  -4.861215e+01  3.367879e+01 -6.838874e+01 -5.308369e+02 -8.656249e+02 -5.722353e+02 9.551378e+00 1.196824e+02
-4.802500e+01 9.118760e+01 1.362837e+01 7.951526e+01  -4.707843e+01  3.156190e+01 -6.838808e+01 5.875869e+00 1.219073e+02 -1.091380e+02 4.567793e-01 6.384322e-01 1.111972e+00 2.022729e+04 1.216769e+05 2.962245e+16 7.769850e+01  -4.831873e+01  3.340281e+01 -6.810330e+01 -5.304808e+02 -8.657487e+02 -5.715103e+02 9.551378e+00 1.196846e+02
-4.770000e+01 9.118760e+01 1.372964e+01 7.951891e+01  -4.679416e+01  3.129760e+01 -6.811352e+01 6.419466e+00 1.218883e+02 -1.093107e+02 4.567755e-01 6.384629e-01 1.111971e+00 2.019874e+04 1.216727e+05 2.975700e+16 7.770222e+01  -4.802527e+01  3.312674e+01 -6.781836e+01 -5.301068e+02 -8.658812e+02 -5.705732e+02 9.551378e+00 1.196869e+02
-4.737500e+01 9.118760e+01 1.384287e+01 7.952300e+01  -4.650985e+01  3.103317e+01 -6.783960e+01 7.026794e+00 1.218707e+02 -1.094836e+02 4.567710e-01 6.384971e-01 1.111969e+00 2.017026e+04 1.216678e+05 2.991039e+16 7.770640e+01  -4.773176e+01  3.285053e+01 -6.753401e+01 -5.297126e+02 -8.660255e+02 -5.690323e+02 9.551378e+00 1.196895e+02
-4.705000e+01 9.118760e+01 1.397396e+01 7.952774e+01  -4.622549e+01  3.076853e+01 -6.756650e+01 7.728427e+00 1.218551e+02 -1.096583e+02 4.567653e-01 6.385365e-01 1.111967e+00 2.014188e+04 1.216618e+05 3.009180e+16 7.771124e+01  -4.743820e+01  3.257408e+01 -6.725041e+01 -5.292964e+02 -8.661872e+02 -5.675804e+02 9.551379e+00 1.196924e+02
-4.672500e+01 9.118760e+01 1.413637e+01 7.953362e+01  -4.594106e+01  3.050343e+01 -6.729464e+01 8.596251e+00 1.218431e+02 -1.098388e+02 4.567577e-01 6.385850e-01 1.111965e+00 2.011369e+04 1.216538e+05 3.032281e+16 7.771724e+01  -4.714456e+01  3.229714e+01 -6.696796e+01 -5.288583e+02 -8.663797e+02 -5.677961e+02 9.551380e+00 1.196960e+02
-4.640000e+01 9.118760e+01 1.439678e+01 7.954293e+01  -4.565643e+01  3.023677e+01 -6.702591e+01 9.963443e+00 1.218417e+02 -1.100436e+02 4.567442e-01 6.386609e-01 1.111961e+00 2.008612e+04 1.216400e+05 3.070335e+16 7.772676e+01  -4.685070e+01  3.201856e+01 -6.668842e+01 -5.284208e+02 -8.666648e+02 -5.680489e+02 9.551383e+00 1.197015e+02
-4.607500e+01 9.118760e+01 1.458055e+01 7.955003e+01  -4.537192e+01  2.997136e+01 -6.675567e+01 1.100650e+01 1.218335e+02 -1.102270e+02 4.567345e-01 6.387190e-01 1.111958e+00 2.005817e+04 1.216306e+05 3.099105e+16 7.773401e+01  -4.655699e+01  3.174127e+01 -6.640747e+01 -5.278871e+02 -8.668901e+02 -5.682717e+02 9.551385e+00 1.197058e+02
-4.575000e+01 9.118760e+01 1.460220e+01 7.955086e+01  -4.508773e+01  2.970915e+01 -6.648056e+01 1.114165e+01 1.218059e+02 -1.103563e+02 4.567358e-01 6.387272e-01 1.111958e+00 2.002893e+04 1.216312e+05 3.100739e+16 7.773486e+01  -4.626364e+01  3.146727e+01 -6.612200e+01 -5.271709e+02 -8.669467e+02 -5.684170e+02 9.551383e+00 1.197065e+02
-4.542500e+01 9.118760e+01 1.462760e+01 7.955184e+01  -4.480351e+01  2.944698e+01 -6.620587e+01 1.129808e+01 1.217787e+02 -1.104833e+02 4.567368e-01 6.387365e-01 1.111958e+00 1.999969e+04 1.216316e+05 3.102988e+16 7.773585e+01  -4.597025e+01  3.119330e+01 -6.583691e+01 -5.262973e+02 -8.670072e+02 -5.685603e+02 9.551382e+00 1.197073e+02
-4.510000e+01 9.118760e+01 1.465750e+01 7.955299e+01  -4.451925e+01  2.918484e+01 -6.593163e+01 1.147973e+01 1.217521e+02 -1.106082e+02 4.567375e-01 6.387472e-01 1.111958e+00 1.997045e+04 1.216317e+05 3.105973e+16 7.773702e+01  -4.567684e+01  3.091934e+01 -6.555224e+01 -5.249887e+02 -8.670723e+02 -5.687021e+02 9.551380e+00 1.197082e+02
-4.477500e+01 9.118760e+01 1.469290e+01 7.955434e+01  -4.423496e+01  2.892272e+01 -6.565787e+01 1.169201e+01 1.217262e+02 -1.107312e+02 4.567379e-01 6.387596e-01 1.111957e+00 1.994123e+04 1.216314e+05 3.109858e+16 7.773840e+01  -4.538339e+01  3.064539e+01 -6.526800e+01 -5.238043e+02 -8.671430e+02 -5.688427e+02 9.551379e+00 1.197092e+02
-4.445000e+01 9.118760e+01 1.473526e+01 7.955597e+01  -4.395064e+01  2.866060e+01 -6.538464e+01 1.194257e+01 1.217011e+02 -1.108528e+02 4.567379e-01 6.387740e-01 1.111957e+00 1.991204e+04 1.216307e+05 3.114877e+16 7.774005e+01  -4.508991e+01  3.037142e+01 -6.498426e+01 -5.236154e+02 -8.672208e+02 -5.689828e+02 9.551377e+00 1.197103e+02
-4.412500e+01 9.118760e+01 1.478675e+01 7.955793e+01  -4.366628e+01  2.839846e+01 -6.511202e+01 1.224300e+01 1.216772e+02 -1.109737e+02 4.567373e-01 6.387912e-01 1.111956e+00 1.988288e+04 1.216294e+05 3.121384e+16 7.774205e+01  -4.479639e+01  3.009740e+01 -6.470107e+01 -5.233983e+02 -8.673077e+02 -5.691231e+02 9.551376e+00 1.197117e+02
-4.380000e+01 9.118760e+01 1.485092e+01 7.956036e+01  -4.338189e+01  2.813625e+01 -6.484012e+01 1.261217e+01 1.216547e+02 -1.110947e+02 4.567359e-01 6.388122e-01 1.111956e+00 1.985380e+04 1.216274e+05 3.129959e+16 7.774454e+01  -4.450284e+01  2.982328e+01 -6.441855e+01 -5.231466e+02 -8.674074e+02 -5.692653e+02 9.551376e+00 1.197133e+02
-4.347500e+01 9.118760e+01 1.493421e+01 7.956351e+01  -4.309745e+01  2.787385e+01 -6.456915e+01 1.308491e+01 1.216344e+02 -1.112178e+02 4.567332e-01 6.388389e-01 1.111954e+00 1.982483e+04 1.216242e+05 3.141676e+16 7.774775e+01  -4.420924e+01  2.954896e+01 -6.413689e+01 -5.228517e+02 -8.675263e+02 -5.694121e+02 9.551375e+00 1.197153e+02
-4.315000e+01 9.118760e+01 1.505182e+01 7.956791e+01  -4.281295e+01  2.761104e+01 -6.429959e+01 1.374078e+01 1.216180e+02 -1.113473e+02 4.567284e-01 6.388756e-01 1.111953e+00 1.979607e+04 1.216188e+05 3.158998e+16 7.775224e+01  -4.391557e+01  2.927418e+01 -6.385653e+01 -5.225019e+02 -8.676792e+02 -5.695699e+02 9.551375e+00 1.197180e+02
-4.282500e+01 9.118760e+01 1.526704e+01 7.957571e+01  -4.252832e+01  2.734686e+01 -6.403326e+01 1.489059e+01 1.216121e+02 -1.115005e+02 4.567177e-01 6.389394e-01 1.111950e+00 1.976793e+04 1.216076e+05 3.191581e+16 7.776021e+01  -4.362175e+01  2.899795e+01 -6.357918e+01 -5.220934e+02 -8.679237e+02 -5.697638e+02 9.551378e+00 1.197226e+02
-4.250000e+01 9.118760e+01 1.548226e+01 7.958407e+01  -4.224369e+01  2.708265e+01 -6.376775e+01 1.611896e+01 1.216080e+02 -1.116543e+02 4.567061e-01 6.390075e-01 1.111946e+00 1.973992e+04 1.215962e+05 3.226920e+16 7.776876e+01  -4.332792e+01  2.872166e+01 -6.330260e+01 -5.215084e+02 -8.681833e+02 -5.699602e+02 9.551380e+00 1.197275e+02
-4.217500e+01 9.118760e+01 1.541310e+01 7.958167e+01  -4.195938e+01  2.682347e+01 -6.349347e+01 1.578552e+01 1.215707e+02 -1.117179e+02 4.567132e-01 6.389898e-01 1.111948e+00 1.970976e+04 1.216022e+05 3.213745e+16 7.776629e+01  -4.303450e+01  2.845059e+01 -6.301783e+01 -5.203101e+02 -8.681522e+02 -5.700263e+02 9.551377e+00 1.197263e+02
-4.185000e+01 9.118760e+01 1.534420e+01 7.957928e+01  -4.167504e+01  2.656442e+01 -6.321953e+01 1.545527e+01 1.215335e+02 -1.117778e+02 4.567203e-01 6.389723e-01 1.111949e+00 1.967958e+04 1.216081e+05 3.200693e+16 7.776384e+01  -4.274105e+01  2.817963e+01 -6.273338e+01 -5.185647e+02 -8.681216e+02 -5.700886e+02 9.551373e+00 1.197251e+02
-4.152500e+01 9.118760e+01 1.527556e+01 7.957692e+01  -4.139067e+01  2.630552e+01 -6.294596e+01 1.512820e+01 1.214965e+02 -1.118340e+02 4.567274e-01 6.389549e-01 1.111950e+00 1.964938e+04 1.216141e+05 3.187762e+16 7.776142e+01  -4.244756e+01  2.790880e+01 -6.244926e+01 -5.188936e+02 -8.680916e+02 -5.701473e+02 9.551369e+00 1.197240e+02
-4.120000e+01 9.118760e+01 1.520717e+01 7.957457e+01  -4.110626e+01  2.604677e+01 -6.267275e+01 1.480429e+01 1.214596e+02 -1.118866e+02 4.567345e-01 6.389377e-01 1.111951e+00 1.961915e+04 1.216200e+05 3.174949e+16 7.775901e+01  -4.215404e+01  2.763811e+01 -6.216547e+01 -5.192191e+02 -8.680620e+02 -5.702022e+02 9.551366e+00 1.197228e+02
-4.087500e+01 9.118760e+01 1.513903e+01 7.957225e+01  -4.082182e+01  2.578818e+01 -6.239991e+01 1.448354e+01 1.214227e+02 -1.119354e+02 4.567416e-01 6.389206e-01 1.111953e+00 1.958891e+04 1.216258e+05 3.162255e+16 7.775662e+01  -4.186049e+01  2.736754e+01 -6.188202e+01 -5.195414e+02 -8.680330e+02 -5.702533e+02 9.551362e+00 1.197216e+02
-4.055000e+01 9.118760e+01 1.507113e+01 7.956994e+01  -4.053735e+01  2.552975e+01 -6.212745e+01 1.416593e+01 1.213860e+02 -1.119804e+02 4.567487e-01 6.389037e-01 1.111954e+00 1.955865e+04 1.216317e+05 3.149675e+16 7.775426e+01  -4.156691e+01  2.709713e+01 -6.159891e+01 -5.198604e+02 -8.680045e+02 -5.703006e+02 9.551358e+00 1.197205e+02
-4.022500e+01 9.118760e+01 1.500346e+01 7.956766e+01  -4.025284e+01  2.527149e+01 -6.185537e+01 1.385145e+01 1.213494e+02 -1.120215e+02 4.567557e-01 6.388870e-01 1.111955e+00 1.952837e+04 1.216375e+05 3.137210e+16 7.775191e+01  -4.127330e+01  2.682686e+01 -6.131615e+01 -5.201762e+02 -8.679765e+02 -5.703439e+02 9.551355e+00 1.197193e+02
-3.990000e+01 9.118760e+01 1.493603e+01 7.956539e+01  -3.996830e+01  2.501341e+01 -6.158367e+01 1.354007e+01 1.213129e+02 -1.120587e+02 4.567628e-01 6.388704e-01 1.111956e+00 1.949808e+04 1.216433e+05 3.124856e+16 7.774959e+01  -4.097965e+01  2.655675e+01 -6.103374e+01 -5.204887e+02 -8.679490e+02 -5.703833e+02 9.551351e+00 1.197181e+02
-3.957500e+01 9.118760e+01 1.486882e+01 7.956315e+01  -3.968373e+01  2.475551e+01 -6.131238e+01 1.323180e+01 1.212766e+02 -1.120919e+02 4.567698e-01 6.388540e-01 1.111957e+00 1.946776e+04 1.216491e+05 3.112613e+16 7.774728e+01  -4.068598e+01  2.628680e+01 -6.075170e+01 -5.207980e+02 -8.679220e+02 -5.704186e+02 9.551347e+00 1.197170e+02
-3.925000e+01 9.118760e+01 1.480184e+01 7.956092e+01  -3.939913e+01  2.449781e+01 -6.104148e+01 1.292661e+01 1.212403e+02 -1.121210e+02 4.567768e-01 6.388377e-01 1.111958e+00 1.943742e+04 1.216548e+05 3.100479e+16 7.774500e+01  -4.039228e+01  2.601703e+01 -6.047002e+01 -5.211041e+02 -8.678954e+02 -5.704497e+02 9.551344e+00 1.197158e+02
-3.892500e+01 9.118760e+01 1.473507e+01 7.955872e+01  -3.911450e+01  2.424030e+01 -6.077099e+01 1.262450e+01 1.212042e+02 -1.121459e+02 4.567839e-01 6.388216e-01 1.111960e+00 1.940706e+04 1.216605e+05 3.088452e+16 7.774274e+01  -4.009854e+01  2.574742e+01 -6.018871e+01 -5.214070e+02 -8.678694e+02 -5.704766e+02 9.551340e+00 1.197146e+02
-3.860000e+01 9.118760e+01 1.466851e+01 7.955653e+01  -3.882984e+01  2.398300e+01 -6.050091e+01 1.232544e+01 1.211681e+02 -1.121666e+02 4.567909e-01 6.388056e-01 1.111961e+00 1.937669e+04 1.216662e+05 3.076530e+16 7.774049e+01  -3.980478e+01  2.547801e+01 -5.990778e+01 -5.217067e+02 -8.678439e+02 -5.704992e+02 9.551336e+00 1.197135e+02
-3.827500e+01 9.118760e+01 1.460215e+01 7.955436e+01  -3.854515e+01  2.372591e+01 -6.023126e+01 1.202942e+01 1.211322e+02 -1.121829e+02 4.567979e-01 6.387898e-01 1.111962e+00 1.934629e+04 1.216719e+05 3.064711e+16 7.773827e+01  -3.951099e+01  2.520878e+01 -5.962724e+01 -5.220032e+02 -8.678188e+02 -5.705174e+02 9.551333e+00 1.197122e+02
-3.795000e+01 9.118760e+01 1.453599e+01 7.955222e+01  -3.826043e+01  2.346904e+01 -5.996203e+01 1.173644e+01 1.210964e+02 -1.121948e+02 4.568049e-01 6.387741e-01 1.111963e+00 1.931587e+04 1.216775e+05 3.052994e+16 7.773606e+01  -3.921718e+01  2.493975e+01 -5.934708e+01 -5.222966e+02 -8.677943e+02 -5.705311e+02 9.551329e+00 1.197110e+02
-3.762500e+01 9.118760e+01 1.447002e+01 7.955009e+01  -3.797568e+01  2.321241e+01 -5.969324e+01 1.144647e+01 1.210607e+02 -1.122021e+02 4.568119e-01 6.387586e-01 1.111964e+00 1.928544e+04 1.216832e+05 3.041378e+16 7.773387e+01  -3.892333e+01  2.467093e+01 -5.906733e+01 -5.225869e+02 -8.677702e+02 -5.705402e+02 9.551325e+00 1.197098e+02
-3.730000e+01 9.118760e+01 1.440424e+01 7.954798e+01  -3.769090e+01  2.295601e+01 -5.942489e+01 1.115951e+01 1.210251e+02 -1.122047e+02 4.568189e-01 6.387433e-01 1.111965e+00 1.925499e+04 1.216888e+05 3.029860e+16 7.773171e+01  -3.862946e+01  2.440232e+01 -5.878797e+01 -5.228740e+02 -8.677466e+02 -5.705444e+02 9.551322e+00 1.197087e+02
-3.697500e+01 9.118760e+01 1.433864e+01 7.954588e+01  -3.740609e+01  2.269985e+01 -5.915699e+01 1.087553e+01 1.209896e+02 -1.122024e+02 4.568258e-01 6.387281e-01 1.111967e+00 1.922451e+04 1.216943e+05 3.018439e+16 7.772956e+01  -3.833556e+01  2.413394e+01 -5.850903e+01 -5.231580e+02 -8.677235e+02 -5.705438e+02 9.551318e+00 1.197075e+02
-3.665000e+01 9.118760e+01 1.427321e+01 7.954381e+01  -3.712126e+01  2.244396e+01 -5.888954e+01 1.059453e+01 1.209543e+02 -1.121952e+02 4.568328e-01 6.387130e-01 1.111968e+00 1.919402e+04 1.216999e+05 3.007114e+16 7.772743e+01  -3.804163e+01  2.386578e+01 -5.823051e+01 -5.234389e+02 -8.677008e+02 -5.705380e+02 9.551315e+00 1.197063e+02
-3.632500e+01 9.118760e+01 1.420796e+01 7.954176e+01  -3.683640e+01  2.218832e+01 -5.862256e+01 1.031650e+01 1.209190e+02 -1.121827e+02 4.568398e-01 6.386981e-01 1.111969e+00 1.916351e+04 1.217054e+05 2.995882e+16 7.772532e+01  -3.774768e+01  2.359786e+01 -5.795242e+01 -5.237168e+02 -8.676786e+02 -5.705271e+02 9.551311e+00 1.197052e+02
-3.600000e+01 9.118760e+01 1.414286e+01 7.953972e+01  -3.655151e+01  2.193296e+01 -5.835605e+01 1.004141e+01 1.208839e+02 -1.121650e+02 4.568468e-01 6.386833e-01 1.111970e+00 1.913298e+04 1.217109e+05 2.984743e+16 7.772323e+01  -3.745370e+01  2.333018e+01 -5.767476e+01 -5.239916e+02 -8.676569e+02 -5.705106e+02 9.551307e+00 1.197040e+02
# m0=3.100000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-3.500000e+01 9.118760e+01 1.394351e+01 7.953357e+01  -3.567476e+01  2.114903e+01 -5.753908e+01 9.213338e+00 1.207765e+02 -1.120746e+02 4.568682e-01 6.386388e-01 1.111973e+00 1.903892e+04 1.217278e+05 2.951029e+16 7.771692e+01  -3.654900e+01  2.250820e+01 -5.682322e+01 -5.248180e+02 -8.675930e+02 -5.704237e+02 9.551296e+00 1.197006e+02
-3.325500e+01 9.118760e+01 1.359861e+01 7.952325e+01  -3.414426e+01  1.978827e+01 -5.612514e+01 7.833779e+00 1.205916e+02 -1.117667e+02 4.569057e-01 6.385642e-01 1.111979e+00 1.887435e+04 1.217567e+05 2.894121e+16 7.770631e+01  -3.496975e+01  2.108039e+01 -5.534802e+01 -5.261922e+02 -8.674916e+02 -5.701181e+02 9.551277e+00 1.196948e+02
-3.151000e+01 9.118760e+01 1.325661e+01 7.951342e+01  -3.261309e+01  1.843804e+01 -5.472731e+01 6.535770e+00 1.204101e+02 -1.112050e+02 4.569433e-01 6.384937e-01 1.111985e+00 1.870924e+04 1.217850e+05 2.839461e+16 7.769622e+01  -3.338986e+01  1.966224e+01 -5.388771e+01 -5.274818e+02 -8.674028e+02 -5.695494e+02 9.551258e+00 1.196893e+02
-2.976500e+01 9.118760e+01 1.291664e+01 7.950408e+01  -3.108130e+01  1.710016e+01 -5.334729e+01 5.317608e+00 1.202321e+02 -1.102270e+02 4.569811e-01 6.384271e-01 1.111991e+00 1.854359e+04 1.218130e+05 2.786848e+16 7.768662e+01  -3.180938e+01  1.825546e+01 -5.244391e+01 -5.286885e+02 -8.673262e+02 -5.685373e+02 9.551239e+00 1.196840e+02
-2.802000e+01 9.118760e+01 1.257857e+01 7.949522e+01  -2.954894e+01  1.577665e+01 -5.198705e+01 4.177909e+00 1.200578e+02 -1.082037e+02 4.570193e-01 6.383644e-01 1.111996e+00 1.837743e+04 1.218405e+05 2.736177e+16 7.767752e+01  -3.022838e+01  1.686204e+01 -5.101852e+01 -5.298139e+02 -8.672618e+02 -5.662887e+02 9.551220e+00 1.196790e+02
-2.627500e+01 9.118760e+01 1.224433e+01 7.948682e+01  -2.801608e+01  1.446985e+01 -5.064879e+01 3.115949e+00 1.198873e+02 -1.057757e+02 4.570579e-01 6.383055e-01 1.112002e+00 1.821071e+04 1.218674e+05 2.687085e+16 7.766888e+01  -2.864690e+01  1.548424e+01 -4.961370e+01 -5.308582e+02 -8.672084e+02 -5.645132e+02 9.551201e+00 1.196743e+02
-2.453000e+01 9.118760e+01 1.188968e+01 7.947880e+01  -2.648276e+01  1.318246e+01 -4.933497e+01 2.132207e+00 1.197206e+02 -1.071478e+02 4.570976e-01 6.382483e-01 1.112007e+00 1.804357e+04 1.218949e+05 2.638572e+16 7.766063e+01  -2.706498e+01  1.412472e+01 -4.823188e+01 -5.318179e+02 -8.671613e+02 -5.658686e+02 9.551183e+00 1.196697e+02
-2.278500e+01 9.118760e+01 1.152970e+01 7.947122e+01  -2.494903e+01  1.191747e+01 -4.804867e+01 1.227999e+00 1.195586e+02 -1.084091e+02 4.571383e-01 6.381945e-01 1.112013e+00 1.787595e+04 1.219223e+05 2.591223e+16 7.765285e+01  -2.548269e+01  1.278646e+01 -4.687614e+01 -5.326914e+02 -8.671239e+02 -5.671125e+02 9.551165e+00 1.196654e+02
-2.104000e+01 9.118760e+01 1.116275e+01 7.946411e+01  -2.341495e+01  1.067839e+01 -4.679334e+01 4.080286e-01 1.194020e+02 -1.095639e+02 4.571799e-01 6.381443e-01 1.112018e+00 1.770789e+04 1.219497e+05 2.544903e+16 7.764553e+01  -2.390007e+01  1.147301e+01 -4.554994e+01 -5.334630e+02 -8.670965e+02 -5.682496e+02 9.551147e+00 1.196614e+02
-1.929500e+01 9.118760e+01 1.078893e+01 7.945755e+01  -2.188058e+01  9.469237e+00 -4.557306e+01 -3.114864e-01 1.192517e+02 -1.106174e+02 4.572228e-01 6.380982e-01 1.112023e+00 1.753943e+04 1.219771e+05 2.499719e+16 7.763879e+01  -2.231718e+01  1.018843e+01 -4.425744e+01 -5.341254e+02 -8.670809e+02 -5.692858e+02 9.551129e+00 1.196577e+02
-1.755000e+01 9.118760e+01 1.040676e+01 7.945161e+01  -2.034597e+01  8.294643e+00 -4.439245e+01 -9.197914e-01 1.191088e+02 -1.115740e+02 4.572670e-01 6.380568e-01 1.112029e+00 1.737061e+04 1.220046e+05 2.455583e+16 7.763267e+01  -2.073408e+01  8.937528e+00 -4.300343e+01 -5.347269e+02 -8.670777e+02 -5.702261e+02 9.551112e+00 1.196543e+02
-1.580500e+01 9.118760e+01 1.000183e+01 7.944590e+01  -1.881112e+01  7.160004e+00 -4.325640e+01 -1.466185e+00 1.189735e+02 -1.124352e+02 4.573137e-01 6.380170e-01 1.112034e+00 1.720141e+04 1.220330e+05 2.410928e+16 7.762680e+01  -1.915076e+01  7.725975e+00 -4.179308e+01 -5.352651e+02 -8.670760e+02 -5.710708e+02 9.551094e+00 1.196511e+02
-1.406000e+01 9.118760e+01 9.567861e+00 7.944040e+01  -1.727608e+01  6.071419e+00 -4.217087e+01 -1.952855e+00 1.188471e+02 -1.132046e+02 4.573633e-01 6.379784e-01 1.112040e+00 1.703187e+04 1.220627e+05 2.365288e+16 7.762114e+01  -1.756727e+01  6.560284e+00 -4.063280e+01 -5.357424e+02 -8.670732e+02 -5.718236e+02 9.551076e+00 1.196481e+02
-1.231500e+01 9.118760e+01 9.096999e+00 7.943503e+01  -1.574087e+01  5.035824e+00 -4.114268e+01 -2.381824e+00 1.187310e+02 -1.138855e+02 4.574167e-01 6.379405e-01 1.112046e+00 1.686204e+04 1.220941e+05 2.318119e+16 7.761562e+01  -1.598363e+01  5.448011e+00 -3.952999e+01 -5.361606e+02 -8.670662e+02 -5.724882e+02 9.551058e+00 1.196452e+02
-1.057000e+01 9.118760e+01 8.579296e+00 7.942975e+01  -1.420551e+01  4.061046e+00 -4.017947e+01 -2.754900e+00 1.186270e+02 -1.144812e+02 4.574747e-01 6.379025e-01 1.112053e+00 1.669198e+04 1.221278e+05 2.268763e+16 7.761018e+01  -1.439985e+01  4.397847e+00 -3.849322e+01 -5.365216e+02 -8.670514e+02 -5.730678e+02 9.551040e+00 1.196424e+02
-8.825000e+00 9.118760e+01 8.001826e+00 7.942446e+01  -1.267000e+01  3.155793e+00 -3.928978e+01 -3.073622e+00 1.185370e+02 -1.149946e+02 4.575386e-01 6.378638e-01 1.112060e+00 1.652177e+04 1.221646e+05 2.216402e+16 7.760475e+01  -1.281595e+01  3.419678e+00 -3.753217e+01 -5.368267e+02 -8.670245e+02 -5.735653e+02 9.551022e+00 1.196397e+02
-7.080000e+00 9.118760e+01 7.347254e+00 7.941907e+01  -1.113435e+01  2.329583e+00 -3.848288e+01 -3.339186e+00 1.184631e+02 -1.154282e+02 4.576101e-01 6.378235e-01 1.112067e+00 1.635151e+04 1.222055e+05 2.159980e+16 7.759921e+01  -1.123193e+01  2.524549e+00 -3.665766e+01 -5.370770e+02 -8.669806e+02 -5.739834e+02 9.551002e+00 1.196371e+02
-5.335000e+00 9.118760e+01 6.591326e+00 7.941342e+01  -9.598532e+00  1.592557e+00 -3.776858e+01 -3.552338e+00 1.184073e+02 -1.157839e+02 4.576915e-01 6.377802e-01 1.112076e+00 1.618134e+04 1.222519e+05 2.098070e+16 7.759342e+01  -9.647746e+00  1.724500e+00 -3.588142e+01 -5.372728e+02 -8.669139e+02 -5.743241e+02 9.550982e+00 1.196346e+02
-3.590000e+00 9.118760e+01 5.698097e+00 7.940733e+01  -8.062481e+00  9.551621e-01 -3.715687e+01 -3.713206e+00 1.183713e+02 -1.160632e+02 4.577866e-01 6.377322e-01 1.112086e+00 1.601147e+04 1.223060e+05 2.028626e+16 7.758718e+01  -8.063354e+00  1.032204e+00 -3.521568e+01 -5.374138e+02 -8.668176e+02 -5.745887e+02 9.550960e+00 1.196322e+02
-1.845000e+00 9.118760e+01 4.609881e+00 7.940047e+01  -6.526078e+00  4.276751e-01 -3.665727e+01 -3.820948e+00 1.183561e+02 -1.162662e+02 4.579014e-01 6.376768e-01 1.112098e+00 1.584223e+04 1.223713e+05 1.948477e+16 7.758015e+01  -6.478630e+00  4.603773e-01 -3.467243e+01 -5.374983e+02 -8.666831e+02 -5.747774e+02 9.550935e+00 1.196298e+02
-1.000000e-01 9.118760e+01 3.223200e+00 7.939227e+01  -4.989076e+00  1.959237e-02 -3.627799e+01 -3.872932e+00 1.183618e+02 -1.163912e+02 4.580467e-01 6.376094e-01 1.112113e+00 1.567417e+04 1.224541e+05 1.852157e+16 7.757175e+01  -4.893333e+00  2.094838e-02 -3.426233e+01 -5.375223e+02 -8.664978e+02 -5.748885e+02 9.550905e+00 1.196276e+02
# m0=3.100000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.000000e-01 9.118760e+01 3.037464e+00 7.939120e+01  -4.812858e+00  -1.917195e-02 -3.624249e+01 -3.875092e+00 1.183638e+02 -1.164004e+02 4.580661e-01 6.376006e-01 1.112115e+00 1.565503e+04 1.224652e+05 1.839684e+16 7.757065e+01  -4.711581e+00  -2.047778e-02 -3.422422e+01 -5.375209e+02 -8.664725e+02 -5.748960e+02 9.550901e+00 1.196274e+02
3.475000e-01 9.118760e+01 2.797772e+00 7.938983e+01  -4.594766e+00  -6.480624e-02 -3.620085e+01 -3.876620e+00 1.183665e+02 -1.164101e+02 4.580912e-01 6.375892e-01 1.112118e+00 1.563139e+04 1.224795e+05 1.823739e+16 7.756925e+01  -4.486642e+00  -6.912600e-02 -3.417963e+01 -5.375178e+02 -8.664397e+02 -5.749039e+02 9.550896e+00 1.196271e+02
5.950000e-01 9.118760e+01 2.546373e+00 7.938840e+01  -4.376647e+00  -1.078380e-01 -3.616177e+01 -3.876846e+00 1.183696e+02 -1.164181e+02 4.581175e-01 6.375774e-01 1.112121e+00 1.560780e+04 1.224945e+05 1.807183e+16 7.756779e+01  -4.261677e+00  -1.148572e-01 -3.413791e+01 -5.375132e+02 -8.664054e+02 -5.749099e+02 9.550890e+00 1.196268e+02
8.425000e-01 9.118760e+01 2.282077e+00 7.938690e+01  -4.158499e+00  -1.482490e-01 -3.612523e+01 -3.875733e+00 1.183731e+02 -1.164244e+02 4.581451e-01 6.375650e-01 1.112124e+00 1.558428e+04 1.225103e+05 1.789958e+16 7.756626e+01  -4.036683e+00  -1.576483e-01 -3.409906e+01 -5.375071e+02 -8.663692e+02 -5.749143e+02 9.550885e+00 1.196265e+02
1.090000e+00 9.118760e+01 2.003495e+00 7.938534e+01  -3.940317e+00  -1.860218e-01 -3.609125e+01 -3.873233e+00 1.183770e+02 -1.164288e+02 4.581741e-01 6.375519e-01 1.112127e+00 1.556082e+04 1.225269e+05 1.771998e+16 7.756465e+01  -3.811657e+00  -1.974774e-01 -3.406309e+01 -5.374994e+02 -8.663312e+02 -5.749167e+02 9.550879e+00 1.196262e+02
1.337500e+00 9.118760e+01 1.709002e+00 7.938369e+01  -3.722098e+00  -2.211399e-01 -3.605982e+01 -3.869291e+00 1.183812e+02 -1.164313e+02 4.582049e-01 6.375382e-01 1.112130e+00 1.553745e+04 1.225445e+05 1.753225e+16 7.756297e+01  -3.586594e+00  -2.343240e-01 -3.403000e+01 -5.374901e+02 -8.662911e+02 -5.749174e+02 9.550872e+00 1.196259e+02
1.585000e+00 9.118760e+01 1.396673e+00 7.938195e+01  -3.503837e+00  -2.535877e-01 -3.603093e+01 -3.863843e+00 1.183857e+02 -1.164318e+02 4.582375e-01 6.375238e-01 1.112133e+00 1.551416e+04 1.225632e+05 1.733550e+16 7.756119e+01  -3.361490e+00  -2.681687e-01 -3.399978e+01 -5.374789e+02 -8.662487e+02 -5.749160e+02 9.550866e+00 1.196256e+02
1.832500e+00 9.118760e+01 1.064207e+00 7.938010e+01  -3.285527e+00  -2.833507e-01 -3.600456e+01 -3.856810e+00 1.183906e+02 -1.164303e+02 4.582722e-01 6.375084e-01 1.112137e+00 1.549097e+04 1.225831e+05 1.712865e+16 7.755930e+01  -3.136339e+00  -2.989934e-01 -3.397242e+01 -5.374659e+02 -8.662037e+02 -5.749126e+02 9.550859e+00 1.196254e+02
2.080000e+00 9.118760e+01 7.088205e-01 7.937814e+01  -3.067162e+00  -3.104152e-01 -3.598071e+01 -3.848097e+00 1.183957e+02 -1.164266e+02 4.583093e-01 6.374921e-01 1.112141e+00 1.546790e+04 1.226044e+05 1.691044e+16 7.755729e+01  -2.911133e+00  -3.267814e-01 -3.394791e+01 -5.374509e+02 -8.661560e+02 -5.749071e+02 9.550851e+00 1.196251e+02
2.327500e+00 9.118760e+01 3.271078e-01 7.937604e+01  -2.848732e+00  -3.347682e-01 -3.595932e+01 -3.837585e+00 1.184012e+02 -1.164207e+02 4.583491e-01 6.374746e-01 1.112145e+00 1.544496e+04 1.226273e+05 1.667931e+16 7.755513e+01  -2.685865e+00  -3.515171e-01 -3.392623e+01 -5.374337e+02 -8.661050e+02 -5.748993e+02 9.550843e+00 1.196248e+02
2.575000e+00 9.118760e+01 -8.516625e-02 7.937377e+01  -2.630227e+00  -3.563977e-01 -3.594038e+01 -3.825131e+00 1.184068e+02 -1.164123e+02 4.583921e-01 6.374558e-01 1.112149e+00 1.542219e+04 1.226521e+05 1.643339e+16 7.755282e+01  -2.460522e+00  -3.731860e-01 -3.390732e+01 -5.374142e+02 -8.660505e+02 -5.748891e+02 9.550834e+00 1.196246e+02
2.822500e+00 9.118760e+01 -5.333557e-01 7.937132e+01  -2.411633e+00  -3.752923e-01 -3.592381e+01 -3.810549e+00 1.184127e+02 -1.164013e+02 4.584389e-01 6.374355e-01 1.112154e+00 1.539960e+04 1.226790e+05 1.617032e+16 7.755030e+01  -2.235092e+00  -3.917746e-01 -3.389116e+01 -5.373920e+02 -8.659917e+02 -5.748762e+02 9.550825e+00 1.196244e+02
3.070000e+00 9.118760e+01 -1.024366e+00 7.936863e+01  -2.192932e+00  -3.914411e-01 -3.590955e+01 -3.793601e+00 1.184188e+02 -1.163874e+02 4.584902e-01 6.374132e-01 1.112159e+00 1.537723e+04 1.227086e+05 1.588711e+16 7.754755e+01  -2.009558e+00  -4.072705e-01 -3.387766e+01 -5.373668e+02 -8.659279e+02 -5.748604e+02 9.550814e+00 1.196241e+02
3.317500e+00 9.118760e+01 -1.567319e+00 7.936567e+01  -1.974101e+00  -4.048335e-01 -3.589750e+01 -3.773970e+00 1.184250e+02 -1.163702e+02 4.585469e-01 6.373887e-01 1.112165e+00 1.535514e+04 1.227413e+05 1.557989e+16 7.754452e+01  -1.783895e+00  -4.196616e-01 -3.386672e+01 -5.373382e+02 -8.658582e+02 -5.748414e+02 9.550803e+00 1.196239e+02
3.565000e+00 9.118760e+01 -2.174613e+00 7.936236e+01  -1.755107e+00  -4.154587e-01 -3.588751e+01 -3.751228e+00 1.184314e+02 -1.163493e+02 4.586103e-01 6.373613e-01 1.112172e+00 1.533339e+04 1.227780e+05 1.524348e+16 7.754113e+01  -1.558074e+00  -4.289359e-01 -3.385822e+01 -5.373056e+02 -8.657811e+02 -5.748187e+02 9.550789e+00 1.196238e+02
3.812500e+00 9.118760e+01 -2.863712e+00 7.935861e+01  -1.535908e+00  -4.233047e-01 -3.587938e+01 -3.724771e+00 1.184377e+02 -1.163240e+02 4.586823e-01 6.373303e-01 1.112179e+00 1.531208e+04 1.228197e+05 1.487077e+16 7.753730e+01  -1.332050e+00  -4.350808e-01 -3.385195e+01 -5.372681e+02 -8.656948e+02 -5.747915e+02 9.550774e+00 1.196236e+02
4.060000e+00 9.118760e+01 -3.660345e+00 7.935428e+01  -1.316436e+00  -4.283578e-01 -3.587280e+01 -3.693706e+00 1.184441e+02 -1.162933e+02 4.587655e-01 6.372946e-01 1.112188e+00 1.529136e+04 1.228679e+05 1.445151e+16 7.753286e+01  -1.105759e+00  -4.380814e-01 -3.384763e+01 -5.372245e+02 -8.655964e+02 -5.747589e+02 9.550757e+00 1.196235e+02
4.307500e+00 9.118760e+01 -4.604722e+00 7.934915e+01  -1.096592e+00  -4.305991e-01 -3.586731e+01 -3.656640e+00 1.184502e+02 -1.162556e+02 4.588641e-01 6.372523e-01 1.112198e+00 1.527143e+04 1.229253e+05 1.397010e+16 7.752760e+01  -8.791013e-01  -4.379178e-01 -3.384479e+01 -5.371729e+02 -8.654815e+02 -5.747194e+02 9.550736e+00 1.196234e+02
4.555000e+00 9.118760e+01 -5.764992e+00 7.934285e+01  -8.762025e-01  -4.300003e-01 -3.586208e+01 -3.611212e+00 1.184560e+02 -1.162083e+02 4.589854e-01 6.372004e-01 1.112211e+00 1.525267e+04 1.229958e+05 1.340098e+16 7.752115e+01  -6.519080e-01  -4.345596e-01 -3.384265e+01 -5.371097e+02 -8.653426e+02 -5.746702e+02 9.550711e+00 1.196234e+02
4.802500e+00 9.118760e+01 -7.271283e+00 7.933466e+01  -6.549418e-01  -4.265101e-01 -3.585558e+01 -3.552906e+00 1.184611e+02 -1.161463e+02 4.591427e-01 6.371332e-01 1.112227e+00 1.523581e+04 1.230876e+05 1.269716e+16 7.751276e+01  -4.238582e-01  -4.279511e-01 -3.383972e+01 -5.370288e+02 -8.651651e+02 -5.746063e+02 9.550677e+00 1.196235e+02
5.050000e+00 9.118760e+01 -9.426036e+00 7.932293e+01  -4.320532e-01  -4.200137e-01 -3.584418e+01 -3.471205e+00 1.184649e+02 -1.160579e+02 4.593680e-01 6.370372e-01 1.112250e+00 1.522253e+04 1.232193e+05 1.175478e+16 7.750074e+01  -1.942073e-01  -4.179662e-01 -3.383250e+01 -5.369153e+02 -8.649153e+02 -5.745158e+02 9.550629e+00 1.196238e+02
5.297500e+00 9.118760e+01 -1.334433e+01 7.930177e+01  -2.048913e-01  -4.101257e-01 -3.581526e+01 -3.329219e+00 1.184646e+02 -1.159014e+02 4.597729e-01 6.368644e-01 1.112292e+00 1.521904e+04 1.234595e+05 1.023542e+16 7.747906e+01  3.964770e-02  -4.041763e-01 -3.380882e+01 -5.367162e+02 -8.644732e+02 -5.743569e+02 9.550542e+00 1.196246e+02
5.545000e+00 9.118760e+01 -2.265926e+01 7.925164e+01  3.535663e-02  -3.954750e-01 -3.572659e+01 -3.003036e+00 1.184517e+02 -1.155380e+02 4.607312e-01 6.364552e-01 1.112391e+00 1.524586e+04 1.240319e+05 7.385026e+15 7.742770e+01  2.863767e-01  -3.850520e-01 -3.372794e+01 -5.362557e+02 -8.634426e+02 -5.739908e+02 9.550334e+00 1.196272e+02
5.792500e+00 9.118760e+01 -1.276376e+01 7.930502e+01  2.290605e-01  -3.845401e-01 -3.586553e+01 -3.331080e+00 1.184802e+02 -1.159082e+02 4.597123e-01 6.368903e-01 1.112286e+00 1.516558e+04 1.234227e+05 1.044935e+16 7.748240e+01  4.873087e-01  -3.700641e-01 -3.386712e+01 -5.367242e+02 -8.645256e+02 -5.743615e+02 9.550556e+00 1.196238e+02
6.040000e+00 9.118760e+01 -9.394844e+00 7.932352e+01  4.382553e-01  -3.689330e-01 -3.593162e+01 -3.437470e+00 1.184937e+02 -1.160297e+02 4.593602e-01 6.370404e-01 1.112249e+00 1.512191e+04 1.232150e+05 1.178588e+16 7.750136e+01  7.034845e-01  -3.498513e-01 -3.393638e+01 -5.368781e+02 -8.648980e+02 -5.744826e+02 9.550633e+00 1.196224e+02
6.287500e+00 9.118760e+01 -7.347555e+00 7.933475e+01  6.506601e-01  -3.502603e-01 -3.598460e+01 -3.497356e+00 1.185043e+02 -1.160984e+02 4.591462e-01 6.371316e-01 1.112227e+00 1.508558e+04 1.230888e+05 1.268182e+16 7.751286e+01  9.228201e-01  -3.262098e-01 -3.399340e+01 -5.369660e+02 -8.651221e+02 -5.745509e+02 9.550680e+00 1.196215e+02
6.535000e+00 9.118760e+01 -5.880273e+00 7.934282e+01  8.644483e-01  -3.287624e-01 -3.603344e+01 -3.536375e+00 1.185137e+02 -1.161435e+02 4.589926e-01 6.371972e-01 1.112211e+00 1.505247e+04 1.229983e+05 1.336757e+16 7.752114e+01  1.143517e+00  -2.994113e-01 -3.404682e+01 -5.370248e+02 -8.652818e+02 -5.745954e+02 9.550713e+00 1.196207e+02
6.782500e+00 9.118760e+01 -4.738662e+00 7.934914e+01  1.079004e+00  -3.045258e-01 -3.608115e+01 -3.563308e+00 1.185224e+02 -1.161748e+02 4.588728e-01 6.372484e-01 1.112199e+00 1.502115e+04 1.229277e+05 1.392838e+16 7.752761e+01  1.364969e+00  -2.695558e-01 -3.409955e+01 -5.370669e+02 -8.654052e+02 -5.746262e+02 9.550739e+00 1.196201e+02
7.030000e+00 9.118760e+01 -3.805292e+00 7.935432e+01  1.294043e+00  -2.775969e-01 -3.612910e+01 -3.582196e+00 1.185308e+02 -1.161968e+02 4.587746e-01 6.372904e-01 1.112189e+00 1.499098e+04 1.228699e+05 1.440569e+16 7.753293e+01  1.586898e+00  -2.366989e-01 -3.415290e+01 -5.370980e+02 -8.655053e+02 -5.746476e+02 9.550761e+00 1.196195e+02
7.277500e+00 9.118760e+01 -3.016429e+00 7.935873e+01  1.509413e+00  -2.480078e-01 -3.617804e+01 -3.595235e+00 1.185390e+02 -1.162121e+02 4.586915e-01 6.373260e-01 1.112180e+00 1.496161e+04 1.228210e+05 1.482292e+16 7.753745e+01  1.809152e+00  -2.008802e-01 -3.420759e+01 -5.371212e+02 -8.655893e+02 -5.746622e+02 9.550779e+00 1.196190e+02
7.525000e+00 9.118760e+01 -2.333665e+00 7.936257e+01  1.725022e+00  -2.157846e-01 -3.622842e+01 -3.603745e+00 1.185472e+02 -1.162221e+02 4.586195e-01 6.373570e-01 1.112173e+00 1.493281e+04 1.227786e+05 1.519470e+16 7.754138e+01  2.031640e+00  -1.621329e-01 -3.426405e+01 -5.371384e+02 -8.656613e+02 -5.746715e+02 9.550795e+00 1.196184e+02
7.772500e+00 9.118760e+01 -1.732085e+00 7.936597e+01  1.940809e+00  -1.809505e-01 -3.628050e+01 -3.608586e+00 1.185555e+02 -1.162277e+02 4.585559e-01 6.373844e-01 1.112166e+00 1.490446e+04 1.227411e+05 1.553079e+16 7.754487e+01  2.254304e+00  -1.204872e-01 -3.432253e+01 -5.371508e+02 -8.657241e+02 -5.746764e+02 9.550809e+00 1.196180e+02
8.020000e+00 9.118760e+01 -1.183993e+00 7.936898e+01  2.156734e+00  -1.435291e-01 -3.633450e+01 -3.610475e+00 1.185637e+02 -1.162294e+02 4.584990e-01 6.374089e-01 1.112160e+00 1.487647e+04 1.227073e+05 1.583800e+16 7.754796e+01  2.477105e+00  -7.597348e-02 -3.438321e+01 -5.371589e+02 -8.657790e+02 -5.746775e+02 9.550822e+00 1.196175e+02
8.267500e+00 9.118760e+01 -6.986865e-01 7.937176e+01  2.372767e+00  -1.035399e-01 -3.639051e+01 -3.609575e+00 1.185722e+02 -1.162281e+02 4.584475e-01 6.374312e-01 1.112155e+00 1.484875e+04 1.226769e+05 1.612147e+16 7.755081e+01  2.700010e+00  -2.861816e-02 -3.444621e+01 -5.371639e+02 -8.658285e+02 -5.746755e+02 9.550833e+00 1.196170e+02
8.515000e+00 9.118760e+01 -2.562267e-01 7.937432e+01  2.588886e+00  -6.100607e-02 -3.644863e+01 -3.606325e+00 1.185809e+02 -1.162239e+02 4.584005e-01 6.374516e-01 1.112150e+00 1.482126e+04 1.226492e+05 1.638493e+16 7.755343e+01  2.923001e+00  2.154843e-02 -3.451159e+01 -5.371659e+02 -8.658730e+02 -5.746706e+02 9.550844e+00 1.196166e+02
8.762500e+00 9.118760e+01 1.502395e-01 7.937668e+01  2.805076e+00  -1.595008e-02 -3.650893e+01 -3.600964e+00 1.185897e+02 -1.162171e+02 4.583573e-01 6.374705e-01 1.112146e+00 1.479397e+04 1.226236e+05 1.663130e+16 7.755585e+01  3.146062e+00  7.449671e-02 -3.457942e+01 -5.371654e+02 -8.659132e+02 -5.746631e+02 9.550853e+00 1.196161e+02
9.010000e+00 9.118760e+01 5.162781e-01 7.937892e+01  3.021323e+00  3.160690e-02 -3.657143e+01 -3.593545e+00 1.185990e+02 -1.162080e+02 4.583172e-01 6.374880e-01 1.112142e+00 1.476683e+04 1.226002e+05 1.686298e+16 7.755815e+01  3.369177e+00  1.301983e-01 -3.464971e+01 -5.371626e+02 -8.659502e+02 -5.746532e+02 9.550863e+00 1.196158e+02
9.257500e+00 9.118760e+01 8.657986e-01 7.938097e+01  3.237617e+00  8.163817e-02 -3.663619e+01 -3.584472e+00 1.186083e+02 -1.161964e+02 4.582799e-01 6.375044e-01 1.112138e+00 1.473985e+04 1.225782e+05 1.708169e+16 7.756026e+01  3.592340e+00  1.886189e-01 -3.472251e+01 -5.371575e+02 -8.659836e+02 -5.746409e+02 9.550871e+00 1.196153e+02
9.505000e+00 9.118760e+01 1.192273e+00 7.938291e+01  3.453951e+00  1.341213e-01 -3.670322e+01 -3.573732e+00 1.186180e+02 -1.161828e+02 4.582450e-01 6.375197e-01 1.112134e+00 1.471299e+04 1.225575e+05 1.728904e+16 7.756225e+01  3.815542e+00  2.497287e-01 -3.479781e+01 -5.371504e+02 -8.660141e+02 -5.746265e+02 9.550879e+00 1.196149e+02
9.752500e+00 9.118760e+01 1.498490e+00 7.938475e+01  3.670318e+00  1.890317e-01 -3.677252e+01 -3.561422e+00 1.186279e+02 -1.161671e+02 4.582122e-01 6.375342e-01 1.112131e+00 1.468624e+04 1.225380e+05 1.748629e+16 7.756413e+01  4.038776e+00  3.134956e-01 -3.487562e+01 -5.371414e+02 -8.660420e+02 -5.746101e+02 9.550887e+00 1.196146e+02
1.000000e+01 9.118760e+01 1.786760e+00 7.938649e+01  3.886712e+00  2.463443e-01 -3.684410e+01 -3.547621e+00 1.186382e+02 -1.161494e+02 4.581813e-01 6.375479e-01 1.112127e+00 1.465958e+04 1.225197e+05 1.767449e+16 7.756592e+01  4.262037e+00  3.798869e-01 -3.495593e+01 -5.371307e+02 -8.660677e+02 -5.745918e+02 9.550894e+00 1.196142e+02
# m0=3.100000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.020000e+01 9.118760e+01 2.007928e+00 7.938784e+01  4.061592e+00  2.943947e-01 -3.690361e+01 -3.535424e+00 1.186467e+02 -1.161338e+02 4.581575e-01 6.375585e-01 1.112125e+00 1.463810e+04 1.225055e+05 1.782059e+16 7.756730e+01  4.442466e+00  4.354307e-01 -3.502265e+01 -5.371208e+02 -8.660870e+02 -5.745755e+02 9.550900e+00 1.196139e+02
1.168000e+01 9.118760e+01 3.390964e+00 7.939653e+01  5.355989e+00  6.968185e-01 -3.738962e+01 -3.418644e+00 1.187165e+02 -1.159827e+02 4.580080e-01 6.376260e-01 1.112109e+00 1.448050e+04 1.224162e+05 1.877045e+16 7.757623e+01  5.777916e+00  8.972659e-01 -3.556602e+01 -5.370173e+02 -8.661952e+02 -5.744199e+02 9.550936e+00 1.196116e+02
1.316000e+01 9.118760e+01 4.462287e+00 7.940372e+01  6.650555e+00  1.177500e+00 -3.795353e+01 -3.259579e+00 1.187989e+02 -1.157736e+02 4.578907e-01 6.376806e-01 1.112097e+00 1.432453e+04 1.223455e+05 1.955502e+16 7.758361e+01  7.113528e+00  1.443188e+00 -3.619304e+01 -5.368665e+02 -8.662584e+02 -5.742061e+02 9.550966e+00 1.196096e+02
1.464000e+01 9.118760e+01 5.332829e+00 7.941001e+01  7.945010e+00  1.730152e+00 -3.859043e+01 -3.061658e+00 1.188941e+02 -1.155097e+02 4.577940e-01 6.377272e-01 1.112087e+00 1.416960e+04 1.222867e+05 2.023041e+16 7.759009e+01  8.449027e+00  2.065386e+00 -3.689725e+01 -5.366734e+02 -8.662897e+02 -5.739371e+02 9.550992e+00 1.196075e+02
1.612000e+01 9.118760e+01 6.063164e+00 7.941574e+01  9.239191e+00  2.348372e+00 -3.929470e+01 -2.826464e+00 1.190017e+02 -1.151921e+02 4.577116e-01 6.377685e-01 1.112078e+00 1.401541e+04 1.222359e+05 2.082860e+16 7.759599e+01  9.784253e+00  2.756104e+00 -3.767164e+01 -5.364404e+02 -8.662972e+02 -5.736141e+02 9.551016e+00 1.196056e+02
1.760000e+01 9.118760e+01 6.690333e+00 7.942112e+01  1.053299e+01  3.025859e+00 -4.006051e+01 -2.554659e+00 1.191206e+02 -1.148209e+02 4.576396e-01 6.378064e-01 1.112070e+00 1.386175e+04 1.221909e+05 2.136985e+16 7.760152e+01  1.111910e+01  3.507896e+00 -3.850924e+01 -5.361685e+02 -8.662864e+02 -5.732370e+02 9.551039e+00 1.196037e+02
1.908000e+01 9.118760e+01 7.238813e+00 7.942627e+01  1.182632e+01  3.756577e+00 -4.088217e+01 -2.246368e+00 1.192501e+02 -1.143955e+02 4.575756e-01 6.378419e-01 1.112063e+00 1.370851e+04 1.221504e+05 2.186795e+16 7.760684e+01  1.245348e+01  4.313803e+00 -3.940341e+01 -5.358582e+02 -8.662618e+02 -5.728052e+02 9.551060e+00 1.196019e+02
2.056000e+01 9.118760e+01 7.725746e+00 7.943130e+01  1.311911e+01  4.534865e+00 -4.175426e+01 -1.901365e+00 1.193888e+02 -1.139151e+02 4.575177e-01 6.378760e-01 1.112057e+00 1.355562e+04 1.221132e+05 2.233288e+16 7.761203e+01  1.378733e+01  5.167440e+00 -4.034800e+01 -5.355095e+02 -8.662269e+02 -5.723178e+02 9.551081e+00 1.196002e+02
2.204000e+01 9.118760e+01 8.163678e+00 7.943628e+01  1.441132e+01  5.355493e+00 -4.267174e+01 -1.519182e+00 1.195358e+02 -1.133784e+02 4.574648e-01 6.379093e-01 1.112051e+00 1.340303e+04 1.220786e+05 2.277213e+16 7.761717e+01  1.512059e+01  6.063043e+00 -4.133743e+01 -5.351219e+02 -8.661847e+02 -5.717733e+02 9.551101e+00 1.195986e+02
2.352000e+01 9.118760e+01 8.562112e+00 7.944128e+01  1.570288e+01  6.213696e+00 -4.362999e+01 -1.099167e+00 1.196900e+02 -1.127841e+02 4.574159e-01 6.379422e-01 1.112046e+00 1.325068e+04 1.220461e+05 2.319160e+16 7.762232e+01  1.645322e+01  6.995458e+00 -4.236669e+01 -5.346949e+02 -8.661376e+02 -5.711704e+02 9.551121e+00 1.195970e+02
2.500000e+01 9.118760e+01 8.928445e+00 7.944632e+01  1.699374e+01  7.105165e+00 -4.462485e+01 -6.405324e-01 1.198505e+02 -1.121306e+02 4.573703e-01 6.379753e-01 1.112040e+00 1.309857e+04 1.220151e+05 2.359600e+16 7.762753e+01  1.778517e+01  7.960111e+00 -4.343136e+01 -5.342277e+02 -8.660878e+02 -5.705073e+02 9.551140e+00 1.195955e+02
2.648000e+01 9.118760e+01 9.268674e+00 7.945146e+01  1.828387e+01  8.026033e+00 -4.565257e+01 -1.418179e-01 1.200165e+02 -1.114163e+02 4.573274e-01 6.380088e-01 1.112035e+00 1.294667e+04 1.219855e+05 2.398938e+16 7.763283e+01  1.911638e+01  8.952967e+00 -4.452749e+01 -5.337195e+02 -8.660371e+02 -5.697823e+02 9.551159e+00 1.195942e+02
2.796000e+01 9.118760e+01 9.595873e+00 7.945701e+01  1.957311e+01  8.972709e+00 -4.671006e+01 4.404499e-01 1.201882e+02 -1.106416e+02 4.572862e-01 6.380455e-01 1.112031e+00 1.279500e+04 1.219563e+05 2.438511e+16 7.763857e+01  2.044671e+01  9.970331e+00 -4.565190e+01 -5.331731e+02 -8.659950e+02 -5.689969e+02 9.551178e+00 1.195931e+02
2.944000e+01 9.118760e+01 9.910707e+00 7.946291e+01  2.086145e+01  9.942147e+00 -4.779422e+01 1.091209e+00 1.203647e+02 -1.098039e+02 4.572467e-01 6.380847e-01 1.112026e+00 1.264355e+04 1.219276e+05 2.478263e+16 7.764464e+01  2.177616e+01  1.100912e+01 -4.680144e+01 -5.325446e+02 -8.659597e+02 -5.681478e+02 9.551197e+00 1.195922e+02
3.092000e+01 9.118760e+01 1.021378e+01 7.946907e+01  2.214887e+01  1.093164e+01 -4.890234e+01 1.798005e+00 1.205451e+02 -1.089005e+02 4.572085e-01 6.381259e-01 1.112021e+00 1.249229e+04 1.218993e+05 2.518143e+16 7.765100e+01  2.310470e+01  1.206663e+01 -4.797339e+01 -5.318475e+02 -8.659298e+02 -5.672319e+02 9.551216e+00 1.195915e+02
3.240000e+01 9.118760e+01 1.050674e+01 7.947548e+01  2.343535e+01  1.193879e+01 -5.003202e+01 2.556182e+00 1.207289e+02 -1.079293e+02 4.571717e-01 6.381690e-01 1.112016e+00 1.234122e+04 1.218713e+05 2.558243e+16 7.765760e+01  2.443231e+01  1.314048e+01 -4.916541e+01 -5.310936e+02 -8.659053e+02 -5.662466e+02 9.551235e+00 1.195910e+02
3.388000e+01 9.118760e+01 1.079122e+01 7.948213e+01  2.472086e+01  1.296142e+01 -5.118118e+01 3.363396e+00 1.209157e+02 -1.068879e+02 4.571359e-01 6.382139e-01 1.112011e+00 1.219032e+04 1.218436e+05 2.598685e+16 7.766446e+01  2.575896e+01  1.422856e+01 -5.037544e+01 -5.302869e+02 -8.658863e+02 -5.651896e+02 9.551254e+00 1.195906e+02
3.536000e+01 9.118760e+01 1.106879e+01 7.948903e+01  2.600535e+01  1.399764e+01 -5.234798e+01 4.218471e+00 1.211051e+02 -1.057744e+02 4.571010e-01 6.382608e-01 1.112007e+00 1.203960e+04 1.218160e+05 2.639596e+16 7.767157e+01  2.708460e+01  1.532901e+01 -5.160169e+01 -5.294292e+02 -8.658730e+02 -5.640586e+02 9.551273e+00 1.195904e+02
3.684000e+01 9.118760e+01 1.132751e+01 7.949615e+01  2.728881e+01  1.504577e+01 -5.353073e+01 5.121139e+00 1.212968e+02 -1.068195e+02 4.570671e-01 6.383086e-01 1.112002e+00 1.188912e+04 1.217891e+05 2.680686e+16 7.767891e+01  2.840924e+01  1.644024e+01 -5.284255e+01 -5.285200e+02 -8.658637e+02 -5.659078e+02 9.551292e+00 1.195904e+02
3.832000e+01 9.118760e+01 1.158634e+01 7.950351e+01  2.857120e+01  1.610429e+01 -5.472801e+01 6.071296e+00 1.214904e+02 -1.091036e+02 4.570340e-01 6.383579e-01 1.111997e+00 1.173876e+04 1.217618e+05 2.722218e+16 7.768649e+01  2.973282e+01  1.756079e+01 -5.409666e+01 -5.275600e+02 -8.658593e+02 -5.677161e+02 9.551312e+00 1.195904e+02
3.980000e+01 9.118760e+01 1.184362e+01 7.951115e+01  2.985244e+01  1.717176e+01 -5.593859e+01 7.069018e+00 1.216863e+02 -1.100783e+02 4.570013e-01 6.384098e-01 1.111993e+00 1.158858e+04 1.217345e+05 2.764843e+16 7.769436e+01  3.105526e+01  1.868930e+01 -5.536284e+01 -5.265502e+02 -8.658630e+02 -5.685731e+02 9.551331e+00 1.195907e+02
# m0=3.100000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
4.000000e+01 9.118760e+01 1.187829e+01 7.951221e+01  3.002549e+01  1.731664e+01 -5.610314e+01 7.207525e+00 1.217129e+02 -1.101727e+02 4.569969e-01 6.384170e-01 1.111992e+00 1.156830e+04 1.217308e+05 2.770681e+16 7.769545e+01  3.123388e+01  1.884235e+01 -5.553481e+01 -5.264099e+02 -8.658641e+02 -5.686565e+02 9.551334e+00 1.195907e+02
4.057500e+01 9.118760e+01 1.197785e+01 7.951527e+01  3.052289e+01  1.773391e+01 -5.657742e+01 7.610645e+00 1.217896e+02 -1.104101e+02 4.569843e-01 6.384379e-01 1.111990e+00 1.151000e+04 1.217202e+05 2.787574e+16 7.769860e+01  3.174729e+01  1.928303e+01 -5.603033e+01 -5.260013e+02 -8.658680e+02 -5.688657e+02 9.551341e+00 1.195909e+02
4.115000e+01 9.118760e+01 1.207726e+01 7.951837e+01  3.102011e+01  1.815227e+01 -5.705344e+01 8.021083e+00 1.218666e+02 -1.106049e+02 4.569718e-01 6.384592e-01 1.111988e+00 1.145174e+04 1.217095e+05 2.804631e+16 7.770179e+01  3.226053e+01  1.972466e+01 -5.652742e+01 -5.255850e+02 -8.658729e+02 -5.690361e+02 9.551348e+00 1.195911e+02
4.172500e+01 9.118760e+01 1.217657e+01 7.952151e+01  3.151714e+01  1.857164e+01 -5.753116e+01 8.438881e+00 1.219439e+02 -1.107645e+02 4.569593e-01 6.384808e-01 1.111986e+00 1.139350e+04 1.216988e+05 2.821857e+16 7.770503e+01  3.277358e+01  2.016718e+01 -5.702604e+01 -5.251610e+02 -8.658791e+02 -5.691739e+02 9.551356e+00 1.195913e+02
4.230000e+01 9.118760e+01 1.227581e+01 7.952470e+01  3.201399e+01  1.899197e+01 -5.801051e+01 8.864082e+00 1.220214e+02 -1.108940e+02 4.569469e-01 6.385028e-01 1.111985e+00 1.133529e+04 1.216880e+05 2.839260e+16 7.770832e+01  3.328645e+01  2.061052e+01 -5.752613e+01 -5.247291e+02 -8.658864e+02 -5.692837e+02 9.551363e+00 1.195915e+02
4.287500e+01 9.118760e+01 1.237500e+01 7.952794e+01  3.251065e+01  1.941320e+01 -5.849145e+01 9.296728e+00 1.220992e+02 -1.109973e+02 4.569346e-01 6.385251e-01 1.111983e+00 1.127710e+04 1.216773e+05 2.856846e+16 7.771164e+01  3.379913e+01  2.105465e+01 -5.802764e+01 -5.242893e+02 -8.658948e+02 -5.693689e+02 9.551371e+00 1.195918e+02
4.345000e+01 9.118760e+01 1.247421e+01 7.953121e+01  3.300712e+01  1.983527e+01 -5.897391e+01 9.736867e+00 1.221773e+02 -1.110775e+02 4.569222e-01 6.385477e-01 1.111981e+00 1.121894e+04 1.216665e+05 2.874621e+16 7.771502e+01  3.431163e+01  2.149949e+01 -5.853053e+01 -5.238416e+02 -8.659044e+02 -5.694320e+02 9.551378e+00 1.195921e+02
4.402500e+01 9.118760e+01 1.257346e+01 7.953454e+01  3.350339e+01  2.025813e+01 -5.945785e+01 1.018455e+01 1.222557e+02 -1.111370e+02 4.569099e-01 6.385708e-01 1.111979e+00 1.116081e+04 1.216556e+05 2.892593e+16 7.771844e+01  3.482393e+01  2.194501e+01 -5.903476e+01 -5.233860e+02 -8.659153e+02 -5.694753e+02 9.551386e+00 1.195925e+02
4.460000e+01 9.118760e+01 1.267278e+01 7.953791e+01  3.399946e+01  2.068173e+01 -5.994323e+01 1.063981e+01 1.223343e+02 -1.111775e+02 4.568977e-01 6.385942e-01 1.111977e+00 1.110270e+04 1.216447e+05 2.910769e+16 7.772190e+01  3.533604e+01  2.239115e+01 -5.954027e+01 -5.229224e+02 -8.659273e+02 -5.695005e+02 9.551393e+00 1.195928e+02
4.517500e+01 9.118760e+01 1.277223e+01 7.954132e+01  3.449534e+01  2.110601e+01 -6.043000e+01 1.110271e+01 1.224131e+02 -1.112006e+02 4.568854e-01 6.386179e-01 1.111975e+00 1.104462e+04 1.216338e+05 2.929155e+16 7.772542e+01  3.584795e+01  2.283787e+01 -6.004703e+01 -5.224506e+02 -8.659406e+02 -5.695088e+02 9.551401e+00 1.195932e+02
4.575000e+01 9.118760e+01 1.287183e+01 7.954478e+01  3.499101e+01  2.153093e+01 -6.091812e+01 1.157329e+01 1.224923e+02 -1.112076e+02 4.568732e-01 6.386421e-01 1.111973e+00 1.098657e+04 1.216228e+05 2.947759e+16 7.772898e+01  3.635967e+01  2.328512e+01 -6.055499e+01 -5.219708e+02 -8.659551e+02 -5.695014e+02 9.551408e+00 1.195935e+02
4.632500e+01 9.118760e+01 1.297162e+01 7.954829e+01  3.548648e+01  2.195644e+01 -6.140754e+01 1.205160e+01 1.225716e+02 -1.111995e+02 4.568610e-01 6.386666e-01 1.111971e+00 1.092855e+04 1.216118e+05 2.966588e+16 7.773259e+01  3.687118e+01  2.373287e+01 -6.106413e+01 -5.214827e+02 -8.659708e+02 -5.694794e+02 9.551415e+00 1.195939e+02
4.690000e+01 9.118760e+01 1.307163e+01 7.955185e+01  3.598174e+01  2.238250e+01 -6.189823e+01 1.253770e+01 1.226512e+02 -1.111773e+02 4.568488e-01 6.386914e-01 1.111969e+00 1.087055e+04 1.216007e+05 2.985650e+16 7.773625e+01  3.738249e+01  2.418106e+01 -6.157440e+01 -5.209865e+02 -8.659879e+02 -5.694434e+02 9.551423e+00 1.195943e+02
4.747500e+01 9.118760e+01 1.317190e+01 7.955545e+01  3.647680e+01  2.280906e+01 -6.239015e+01 1.303162e+01 1.227311e+02 -1.111415e+02 4.568366e-01 6.387167e-01 1.111967e+00 1.081258e+04 1.215896e+05 3.004950e+16 7.773995e+01  3.789359e+01  2.462966e+01 -6.208577e+01 -5.204819e+02 -8.660062e+02 -5.693943e+02 9.551430e+00 1.195946e+02
4.805000e+01 9.118760e+01 1.327246e+01 7.955910e+01  3.697163e+01  2.323608e+01 -6.288326e+01 1.353342e+01 1.228112e+02 -1.110930e+02 4.568245e-01 6.387424e-01 1.111965e+00 1.075464e+04 1.215784e+05 3.024498e+16 7.774371e+01  3.840448e+01  2.507862e+01 -6.259820e+01 -5.199690e+02 -8.660257e+02 -5.693324e+02 9.551438e+00 1.195950e+02
4.862500e+01 9.118760e+01 1.337335e+01 7.956280e+01  3.746626e+01  2.366352e+01 -6.337753e+01 1.404314e+01 1.228916e+02 -1.110322e+02 4.568123e-01 6.387684e-01 1.111963e+00 1.069672e+04 1.215672e+05 3.044299e+16 7.774752e+01  3.891516e+01  2.552792e+01 -6.311167e+01 -5.194477e+02 -8.660466e+02 -5.692585e+02 9.551445e+00 1.195955e+02
4.920000e+01 9.118760e+01 1.347458e+01 7.956655e+01  3.796066e+01  2.409134e+01 -6.387292e+01 1.456083e+01 1.229722e+02 -1.109596e+02 4.568002e-01 6.387949e-01 1.111961e+00 1.063884e+04 1.215559e+05 3.064362e+16 7.775138e+01  3.942563e+01  2.597752e+01 -6.362614e+01 -5.189180e+02 -8.660689e+02 -5.691729e+02 9.551453e+00 1.195959e+02
4.977500e+01 9.118760e+01 1.357619e+01 7.957036e+01  3.845485e+01  2.451951e+01 -6.436941e+01 1.508655e+01 1.230530e+02 -1.108757e+02 4.567880e-01 6.388217e-01 1.111959e+00 1.058098e+04 1.215446e+05 3.084693e+16 7.775529e+01  3.993588e+01  2.642737e+01 -6.414158e+01 -5.183797e+02 -8.660924e+02 -5.690760e+02 9.551460e+00 1.195964e+02
5.035000e+01 9.118760e+01 1.367821e+01 7.957421e+01  3.894881e+01  2.494797e+01 -6.486695e+01 1.562033e+01 1.231341e+02 -1.107808e+02 4.567758e-01 6.388489e-01 1.111957e+00 1.052315e+04 1.215332e+05 3.105301e+16 7.775925e+01  4.044590e+01  2.687745e+01 -6.465797e+01 -5.199713e+02 -8.661173e+02 -5.689681e+02 9.551468e+00 1.195968e+02
5.092500e+01 9.118760e+01 1.378066e+01 7.957811e+01  3.944254e+01  2.537671e+01 -6.536553e+01 1.616221e+01 1.232155e+02 -1.106752e+02 4.567637e-01 6.388766e-01 1.111955e+00 1.046535e+04 1.215217e+05 3.126192e+16 7.776326e+01  4.095571e+01  2.732772e+01 -6.517528e+01 -5.214820e+02 -8.661435e+02 -5.688495e+02 9.551475e+00 1.195974e+02
5.150000e+01 9.118760e+01 1.346853e+01 7.956634e+01  3.994383e+01  2.581874e+01 -6.585495e+01 1.443132e+01 1.232475e+02 -1.104322e+02 4.567787e-01 6.387793e-01 1.111960e+00 1.040549e+04 1.215356e+05 3.078813e+16 7.775124e+01  4.147319e+01  2.779171e+01 -6.568439e+01 -5.220935e+02 -8.657483e+02 -5.685348e+02 9.551474e+00 1.195891e+02
5.207500e+01 9.118760e+01 1.325680e+01 7.955895e+01  4.044287e+01  2.625765e+01 -6.634821e+01 1.333122e+01 1.232933e+02 -1.102135e+02 4.567863e-01 6.387167e-01 1.111963e+00 1.034632e+04 1.215431e+05 3.050593e+16 7.774370e+01  4.198838e+01  2.825237e+01 -6.619695e+01 -5.225165e+02 -8.654704e+02 -5.682602e+02 9.551474e+00 1.195833e+02
5.265000e+01 9.118760e+01 1.313695e+01 7.955484e+01  4.094012e+01  2.669415e+01 -6.684458e+01 1.270994e+01 1.233495e+02 -1.100108e+02 4.567883e-01 6.386804e-01 1.111964e+00 1.028758e+04 1.215451e+05 3.036550e+16 7.773951e+01  4.250178e+01  2.871045e+01 -6.671228e+01 -5.228450e+02 -8.652811e+02 -5.680137e+02 9.551477e+00 1.195793e+02
5.322500e+01 9.118760e+01 1.305409e+01 7.955209e+01  4.143654e+01  2.712981e+01 -6.734276e+01 1.228667e+01 1.234099e+02 -1.098088e+02 4.567880e-01 6.386549e-01 1.111965e+00 1.022903e+04 1.215447e+05 3.028274e+16 7.773672e+01  4.301433e+01  2.916758e+01 -6.722923e+01 -5.230989e+02 -8.651284e+02 -5.677727e+02 9.551481e+00 1.195761e+02
5.380000e+01 9.118760e+01 1.299247e+01 7.955013e+01  4.193238e+01  2.756505e+01 -6.784235e+01 1.197952e+01 1.234729e+02 -1.096030e+02 4.567864e-01 6.386357e-01 1.111965e+00 1.017062e+04 1.215431e+05 3.023330e+16 7.773473e+01  4.352632e+01  2.962420e+01 -6.774745e+01 -5.232954e+02 -8.649970e+02 -5.675307e+02 9.551484e+00 1.195733e+02
5.437500e+01 9.118760e+01 1.294500e+01 7.954870e+01  4.242779e+01  2.800004e+01 -6.834317e+01 1.175128e+01 1.235376e+02 -1.093917e+02 4.567839e-01 6.386209e-01 1.111966e+00 1.011229e+04 1.215405e+05 3.020617e+16 7.773330e+01  4.403786e+01  3.008050e+01 -6.826676e+01 -5.234466e+02 -8.648802e+02 -5.672847e+02 9.551489e+00 1.195709e+02
5.495000e+01 9.118760e+01 1.290777e+01 7.954768e+01  4.292281e+01  2.843487e+01 -6.884509e+01 1.158143e+01 1.236036e+02 -1.091738e+02 4.567808e-01 6.386092e-01 1.111966e+00 1.005404e+04 1.215373e+05 3.019533e+16 7.773227e+01  4.454902e+01  3.053656e+01 -6.878705e+01 -5.235604e+02 -8.647740e+02 -5.670334e+02 9.551493e+00 1.195686e+02
5.552500e+01 9.118760e+01 1.287839e+01 7.954697e+01  4.341749e+01  2.886957e+01 -6.934803e+01 1.145727e+01 1.236706e+02 -1.089488e+02 4.567772e-01 6.386000e-01 1.111966e+00 9.995854e+03 1.215336e+05 3.019709e+16 7.773156e+01  4.505984e+01  3.099244e+01 -6.930825e+01 -5.236428e+02 -8.646763e+02 -5.667757e+02 9.551498e+00 1.195666e+02
5.610000e+01 9.118760e+01 1.285527e+01 7.954651e+01  4.391185e+01  2.930416e+01 -6.985193e+01 1.137038e+01 1.237384e+02 -1.087163e+02 4.567732e-01 6.385928e-01 1.111965e+00 9.937724e+03 1.215294e+05 3.020898e+16 7.773111e+01  4.557035e+01  3.144814e+01 -6.983031e+01 -5.236981e+02 -8.645853e+02 -5.665111e+02 9.551503e+00 1.195647e+02
5.667500e+01 9.118760e+01 1.283729e+01 7.954626e+01  4.440591e+01  2.973866e+01 -7.035675e+01 1.131480e+01 1.238069e+02 -1.084760e+02 4.567690e-01 6.385873e-01 1.111965e+00 9.879644e+03 1.215250e+05 3.022932e+16 7.773088e+01  4.608056e+01  3.190370e+01 -7.035318e+01 -5.263437e+02 -8.645000e+02 -5.662392e+02 9.551508e+00 1.195629e+02
5.725000e+01 9.118760e+01 1.282411e+01 7.954619e+01  4.489968e+01  3.017306e+01 -7.086244e+01 1.128621e+01 1.238761e+02 -1.082280e+02 4.567644e-01 6.385833e-01 1.111965e+00 9.821607e+03 1.215201e+05 3.025685e+16 7.773083e+01  4.659049e+01  3.235909e+01 -7.087683e+01 -5.275218e+02 -8.644197e+02 -5.659598e+02 9.551513e+00 1.195612e+02
5.782500e+01 9.118760e+01 1.281626e+01 7.954629e+01  4.539318e+01  3.060735e+01 -7.136897e+01 1.128132e+01 1.239458e+02 -1.079719e+02 4.567597e-01 6.385805e-01 1.111965e+00 9.763594e+03 1.215149e+05 3.029063e+16 7.773095e+01  4.710014e+01  3.281433e+01 -7.140122e+01 -5.284318e+02 -8.643436e+02 -5.656726e+02 9.551518e+00 1.195596e+02
5.840000e+01 9.118760e+01 1.241028e+01 7.953174e+01  4.589439e+01  3.105529e+01 -7.186733e+01 9.149812e+00 1.239686e+02 -1.075858e+02 4.567805e-01 6.384609e-01 1.111970e+00 9.703820e+03 1.215340e+05 2.970644e+16 7.771608e+01  4.761763e+01  3.328364e+01 -7.191838e+01 -5.290037e+02 -8.638747e+02 -5.680800e+02 9.551514e+00 1.195498e+02
5.897500e+01 9.118760e+01 1.213955e+01 7.952254e+01  4.639260e+01  3.149843e+01 -7.236971e+01 7.795731e+00 1.240084e+02 -1.072345e+02 4.567920e-01 6.383840e-01 1.111974e+00 9.644812e+03 1.215448e+05 2.935267e+16 7.770669e+01  4.813208e+01  3.374794e+01 -7.243912e+01 -5.295539e+02 -8.635497e+02 -5.697915e+02 9.551513e+00 1.195430e+02
5.955000e+01 9.118760e+01 1.194457e+01 7.951604e+01  4.688920e+01  3.193914e+01 -7.287446e+01 6.834158e+00 1.240569e+02 -1.068961e+02 4.567989e-01 6.383286e-01 1.111976e+00 9.586143e+03 1.215509e+05 2.911273e+16 7.770006e+01  4.864491e+01  3.420968e+01 -7.296196e+01 -5.300736e+02 -8.632971e+02 -5.709048e+02 9.551514e+00 1.195378e+02
6.012500e+01 9.118760e+01 1.178225e+01 7.951073e+01  4.738498e+01  3.237876e+01 -7.338063e+01 6.046051e+00 1.241091e+02 -1.065585e+02 4.568038e-01 6.382827e-01 1.111978e+00 9.527642e+03 1.215550e+05 2.892261e+16 7.769464e+01  4.915692e+01  3.467026e+01 -7.348606e+01 -5.305582e+02 -8.630765e+02 -5.717774e+02 9.551516e+00 1.195332e+02
6.070000e+01 9.118760e+01 1.162839e+01 7.950611e+01  4.788026e+01  3.281779e+01 -7.388788e+01 5.363272e+00 1.241634e+02 -1.085648e+02 4.568077e-01 6.382416e-01 1.111980e+00 9.469309e+03 1.215584e+05 2.875749e+16 7.768994e+01  4.966842e+01  3.513018e+01 -7.401113e+01 -5.310101e+02 -8.628729e+02 -5.724240e+02 9.551519e+00 1.195290e+02
6.127500e+01 9.118760e+01 1.149306e+01 7.950198e+01  4.837508e+01  3.325631e+01 -7.439609e+01 4.753553e+00 1.242193e+02 -1.105461e+02 4.568108e-01 6.382045e-01 1.111982e+00 9.411018e+03 1.215606e+05 2.861295e+16 7.768574e+01  5.017946e+01  3.558954e+01 -7.453704e+01 -5.314348e+02 -8.626826e+02 -5.729815e+02 9.551522e+00 1.195251e+02
6.185000e+01 9.118760e+01 1.136859e+01 7.949824e+01  4.886950e+01  3.369438e+01 -7.490518e+01 4.198624e+00 1.242765e+02 -1.117584e+02 4.568132e-01 6.381707e-01 1.111983e+00 9.352805e+03 1.215622e+05 2.848528e+16 7.768193e+01  5.069011e+01  3.604842e+01 -7.506374e+01 -5.318363e+02 -8.625033e+02 -5.735007e+02 9.551525e+00 1.195214e+02
6.242500e+01 9.118760e+01 1.125240e+01 7.949479e+01  4.936357e+01  3.413209e+01 -7.541507e+01 3.686907e+00 1.243346e+02 -1.126906e+02 4.568151e-01 6.381394e-01 1.111984e+00 9.294653e+03 1.215632e+05 2.837006e+16 7.767843e+01  5.120040e+01  3.650689e+01 -7.559116e+01 -5.322171e+02 -8.623321e+02 -5.739786e+02 9.551528e+00 1.195179e+02
6.300000e+01 9.118760e+01 1.114268e+01 7.949159e+01  4.985731e+01  3.456946e+01 -7.592572e+01 3.210474e+00 1.243935e+02 -1.134661e+02 4.568167e-01 6.381101e-01 1.111985e+00 9.236558e+03 1.215639e+05 2.826474e+16 7.767518e+01  5.171037e+01  3.696498e+01 -7.611925e+01 -5.325795e+02 -8.621677e+02 -5.744209e+02 9.551532e+00 1.195145e+02
# m0=3.100000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
6.400000e+01 9.118760e+01 1.096390e+01 7.948649e+01  5.071526e+01  3.532933e+01 -7.681549e+01 2.449747e+00 1.244976e+02 -1.145859e+02 4.568187e-01 6.380628e-01 1.111987e+00 9.135642e+03 1.215642e+05 2.810016e+16 7.767000e+01  5.259657e+01  3.776081e+01 -7.703916e+01 -5.331718e+02 -8.618942e+02 -5.751203e+02 9.551537e+00 1.195089e+02
7.760000e+01 9.118760e+01 9.103783e+00 7.944266e+01  6.230310e+01  4.554978e+01 -8.907805e+01 -4.095369e+00 1.259967e+02 -1.220065e+02 4.568131e-01 6.376260e-01 1.112000e+00 7.774605e+03 1.215241e+05 2.681385e+16 7.762564e+01  6.457010e+01  4.846532e+01 -8.969359e+01 -5.385918e+02 -8.588696e+02 -5.807882e+02 9.551628e+00 1.194717e+02
9.120000e+01 9.118760e+01 7.580541e+00 7.941940e+01  7.373226e+01  5.544418e+01 -1.015519e+02 -7.509796e+00 1.275676e+02 -1.255772e+02 4.567891e-01 6.373541e-01 1.112007e+00 6.431869e+03 1.214450e+05 2.620269e+16 7.760231e+01  7.638834e+01  5.884532e+01 -1.025355e+02 -5.414412e+02 -8.564007e+02 -5.838050e+02 9.551726e+00 1.194413e+02
1.048000e+02 9.118760e+01 6.104546e+00 7.940478e+01  8.497353e+01  6.484525e+01 -1.141641e+02 -9.564216e+00 1.291704e+02 -1.278561e+02 4.567624e-01 6.371514e-01 1.112011e+00 5.106282e+03 1.213450e+05 2.582411e+16 7.758783e+01  8.802231e+01  6.874394e+01 -1.155003e+02 -5.431685e+02 -8.541644e+02 -5.857615e+02 9.551826e+00 1.194135e+02
1.184000e+02 9.118760e+01 4.592917e+00 7.939484e+01  9.598908e+01  7.358292e+01 -1.268750e+02 -1.086393e+01 1.307889e+02 -1.294096e+02 4.567366e-01 6.369861e-01 1.112013e+00 3.797462e+03 1.212298e+05 2.554944e+16 7.757812e+01  9.943399e+01  7.799551e+01 -1.285529e+02 -5.442385e+02 -8.520561e+02 -5.870959e+02 9.551926e+00 1.193853e+02
1.320000e+02 9.118760e+01 3.019798e+00 7.938792e+01  1.067339e+02  8.148416e+01 -1.396604e+02 -1.166562e+01 1.324140e+02 -1.304855e+02 4.567125e-01 6.368453e-01 1.112015e+00 2.505110e+03 1.211014e+05 2.533356e+16 7.757150e+01  1.105775e+02  8.642332e+01 -1.416720e+02 -5.448674e+02 -8.500352e+02 -5.880131e+02 9.552026e+00 1.193575e+02
1.456000e+02 9.118760e+01 1.375002e+00 7.938316e+01  1.171559e+02  8.839510e+01 1.444841e+02 -1.211144e+01 1.340389e+02 -1.312208e+02 4.566902e-01 6.367221e-01 1.112017e+00 1.228884e+03 1.209612e+05 2.515534e+16 7.756707e+01  1.213991e+02  9.385805e+01 1.512878e+02 -5.451783e+02 -8.480819e+02 -5.886297e+02 9.552125e+00 1.193302e+02
1.592000e+02 9.118760e+01 -3.457758e-01 7.937999e+01  1.271964e+02  9.422099e+01 1.487232e+02 -1.229094e+01 1.356581e+02 -1.317014e+02 4.566696e-01 6.366122e-01 1.112018e+00 -3.161377e+01 1.208100e+05 2.500333e+16 7.756427e+01  1.318372e+02  1.001778e+02 1.554159e+02 -5.452505e+02 -8.461850e+02 -5.890206e+02 9.552223e+00 1.193035e+02
1.728000e+02 9.118760e+01 -2.144348e+00 7.937806e+01  1.367912e+02  9.896272e+01 1.536059e+02 -1.226520e+01 1.372672e+02 -1.319858e+02 4.566504e-01 6.365130e-01 1.112019e+00 -1.276822e+03 1.206483e+05 2.487066e+16 7.756273e+01  1.418229e+02  1.053533e+02 1.602367e+02 -5.451383e+02 -8.443380e+02 -5.892370e+02 9.552319e+00 1.192774e+02
1.864000e+02 9.118760e+01 -4.021411e+00 7.937711e+01  1.458729e+02  1.027194e+02 1.589667e+02 -1.207821e+01 1.388628e+02 -1.321157e+02 4.566325e-01 6.364225e-01 1.112020e+00 -2.507202e+03 1.204767e+05 2.475289e+16 7.756217e+01  1.512826e+02  1.094643e+02 1.655984e+02 -5.448812e+02 -8.425365e+02 -5.893157e+02 9.552414e+00 1.192517e+02
2.000000e+02 9.118760e+01 -5.977158e+00 7.937693e+01  1.543754e+02  1.056515e+02 1.645812e+02 -1.176284e+01 1.404420e+02 -1.321223e+02 4.566157e-01 6.363391e-01 1.112021e+00 -3.723229e+03 1.202957e+05 2.464698e+16 7.756240e+01  1.601425e+02  1.126692e+02 1.712722e+02 -5.445089e+02 -8.407777e+02 -5.892846e+02 9.552508e+00 1.192266e+02


# m0=3.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-2.000000e+02 9.118760e+01 -3.626232e+01 7.928208e+01  -1.679643e+02  1.133189e+02 1.705291e+02 -2.826619e+01 1.377420e+02 -1.465173e+02 4.564234e-01 6.357532e-01 1.109602e+00 3.715672e+04 1.620998e+05 2.444138e+16 7.741213e+01  -1.740140e+02  1.210960e+02 1.771835e+02 -5.851878e+02 -8.869049e+02 -6.237144e+02 9.535797e+00 1.203358e+02
-1.925000e+02 9.118760e+01 -3.508018e+01 7.928201e+01  -1.631834e+02  1.123211e+02 1.665780e+02 -2.846286e+01 1.369032e+02 -1.465503e+02 4.564319e-01 6.357962e-01 1.109602e+00 3.671599e+04 1.621933e+05 2.449729e+16 7.741185e+01  -1.690003e+02  1.199872e+02 1.731259e+02 -5.854079e+02 -8.878388e+02 -6.237600e+02 9.535746e+00 1.203498e+02
-1.850000e+02 9.118760e+01 -3.392290e+01 7.928216e+01  -1.581938e+02  1.111261e+02 1.626233e+02 -2.862274e+01 1.360630e+02 -1.465496e+02 4.564406e-01 6.358411e-01 1.109602e+00 3.626319e+04 1.622835e+05 2.455636e+16 7.741179e+01  -1.637707e+02  1.186514e+02 1.690873e+02 -5.855944e+02 -8.887812e+02 -6.237753e+02 9.535694e+00 1.203637e+02
-1.775000e+02 9.118760e+01 -3.279069e+01 7.928256e+01  -1.530121e+02  1.096893e+02 1.587262e+02 -2.874145e+01 1.352223e+02 -1.465113e+02 4.564496e-01 6.358880e-01 1.109601e+00 3.579812e+04 1.623704e+05 2.461895e+16 7.741198e+01  -1.583443e+02  1.170370e+02 1.651379e+02 -5.857433e+02 -8.897321e+02 -6.237566e+02 9.535642e+00 1.203776e+02
-1.700000e+02 9.118760e+01 -3.168370e+01 7.928322e+01  -1.476554e+02  1.079597e+02 1.549542e+02 -2.881401e+01 1.343818e+02 -1.464309e+02 4.564589e-01 6.359371e-01 1.109601e+00 3.532061e+04 1.624539e+05 2.468547e+16 7.741245e+01  -1.527400e+02  1.150871e+02 1.613531e+02 -5.858501e+02 -8.906915e+02 -6.237000e+02 9.535589e+00 1.203914e+02
-1.625000e+02 9.118760e+01 -3.060215e+01 7.928420e+01  -1.421402e+02  1.058835e+02 1.513776e+02 -2.883468e+01 1.335423e+02 -1.463031e+02 4.564686e-01 6.359887e-01 1.109600e+00 3.483044e+04 1.625339e+05 2.475641e+16 7.741323e+01  -1.469762e+02  1.127442e+02 1.578081e+02 -5.859094e+02 -8.916596e+02 -6.236007e+02 9.535537e+00 1.204051e+02
-1.550000e+02 9.118760e+01 -2.954616e+01 7.928552e+01  -1.364825e+02  1.034099e+02 1.480628e+02 -2.879690e+01 1.327050e+02 -1.461221e+02 4.564787e-01 6.360430e-01 1.109600e+00 3.432743e+04 1.626104e+05 2.483238e+16 7.741437e+01  -1.410701e+02  1.099586e+02 1.545693e+02 -5.859154e+02 -8.926364e+02 -6.234534e+02 9.535485e+00 1.204187e+02
-1.475000e+02 9.118760e+01 -2.824848e+01 7.928718e+01  -1.306974e+02  1.004998e+02 1.450642e+02 -2.869295e+01 1.318706e+02 -1.458800e+02 4.564892e-01 6.360999e-01 1.109598e+00 3.380978e+04 1.626658e+05 2.491183e+16 7.741585e+01  -1.350378e+02  1.066987e+02 1.516846e+02 -5.858598e+02 -8.936204e+02 -6.232511e+02 9.535432e+00 1.204322e+02
-1.400000e+02 9.118760e+01 -2.751127e+01 7.928938e+01  -1.247986e+02  9.713254e+01 1.424137e+02 -2.851404e+01 1.310409e+02 -1.455710e+02 4.564999e-01 6.361611e-01 1.109598e+00 3.328214e+04 1.627520e+05 2.500252e+16 7.741789e+01  -1.288936e+02  1.029565e+02 1.491736e+02 -5.857376e+02 -8.946175e+02 -6.229885e+02 9.535380e+00 1.204455e+02
-1.325000e+02 9.118760e+01 -2.653229e+01 7.929204e+01  -1.187992e+02  9.331350e+01 1.401210e+02 -2.824932e+01 1.302167e+02 -1.451829e+02 4.565112e-01 6.362256e-01 1.109597e+00 3.273949e+04 1.628171e+05 2.509875e+16 7.742039e+01  -1.226510e+02  9.875229e+01 -1.466654e+02 -5.855361e+02 -8.956228e+02 -6.226548e+02 9.535328e+00 1.204586e+02
-1.250000e+02 9.118760e+01 -2.557861e+01 7.929529e+01  -1.127104e+02  8.906905e+01 -1.376725e+02 -2.788603e+01 1.293994e+02 -1.447050e+02 4.565229e-01 6.362946e-01 1.109596e+00 3.218328e+04 1.628780e+05 2.520430e+16 7.742350e+01  -1.163217e+02  9.412583e+01 -1.395088e+02 -5.852446e+02 -8.966389e+02 -6.222403e+02 9.535277e+00 1.204714e+02
-1.175000e+02 9.118760e+01 -2.464955e+01 7.929921e+01  -1.065430e+02  8.444186e+01 -1.307261e+02 -2.740842e+01 1.285908e+02 -1.441226e+02 4.565351e-01 6.363687e-01 1.109595e+00 3.161334e+04 1.629348e+05 2.532113e+16 7.742730e+01  -1.099162e+02  8.912889e+01 -1.323723e+02 -5.848489e+02 -8.976672e+02 -6.217322e+02 9.535225e+00 1.204841e+02
-1.100000e+02 9.118760e+01 -2.374391e+01 7.930393e+01  -1.003062e+02  7.948234e+01 -1.238044e+02 -2.679677e+01 1.277925e+02 -1.434177e+02 4.565478e-01 6.364488e-01 1.109594e+00 3.102954e+04 1.629872e+05 2.545193e+16 7.743192e+01  -1.034441e+02  8.381653e+01 -1.252583e+02 -5.843312e+02 -8.987098e+02 -6.211145e+02 9.535174e+00 1.204964e+02
-1.025000e+02 9.118760e+01 -2.285958e+01 7.930961e+01  -9.400869e+01  7.424185e+01 -1.169106e+02 -2.602564e+01 1.270063e+02 -1.425672e+02 4.565609e-01 6.365361e-01 1.109593e+00 3.043175e+04 1.630349e+05 2.560048e+16 7.743752e+01  -9.691379e+01  7.824114e+01 -1.181697e+02 -5.836690e+02 -8.997695e+02 -6.203669e+02 9.535124e+00 1.205085e+02
-9.500000e+01 9.118760e+01 -2.199296e+01 7.931646e+01  -8.765796e+01  6.876848e+01 -1.100486e+02 -2.506106e+01 1.262343e+02 -1.415399e+02 4.565744e-01 6.366323e-01 1.109591e+00 2.981989e+04 1.630775e+05 2.577229e+16 7.744432e+01  -9.033276e+01  7.244963e+01 -1.111101e+02 -5.828323e+02 -9.008509e+02 -6.194626e+02 9.535075e+00 1.205203e+02
-8.750000e+01 9.118760e+01 -2.113777e+01 7.932479e+01  -8.126098e+01  6.310534e+01 -1.032236e+02 -2.385536e+01 1.254789e+02 -1.402930e+02 4.565881e-01 6.367396e-01 1.109589e+00 2.919390e+04 1.631145e+05 2.597591e+16 7.745263e+01  -8.370777e+01  6.648279e+01 -1.040840e+02 -5.817796e+02 -9.019613e+02 -6.183649e+02 9.535026e+00 1.205317e+02
-8.000000e+01 9.118760e+01 -2.028274e+01 7.933505e+01  -7.482396e+01  5.729054e+01 -9.644202e+01 -2.233717e+01 1.247428e+02 -1.387624e+02 4.566017e-01 6.368619e-01 1.109586e+00 2.855378e+04 1.631451e+05 2.622540e+16 7.746293e+01  -7.704490e+01  6.037593e+01 -9.709726e+01 -5.804501e+02 -9.031123e+02 -6.170204e+02 9.534978e+00 1.205427e+02
-7.250000e+01 9.118760e+01 -1.940594e+01 7.934803e+01  -6.835257e+01  5.135811e+01 -8.971262e+01 -2.038840e+01 1.240296e+02 -1.368445e+02 4.566144e-01 6.370052e-01 1.109583e+00 2.789963e+04 1.631676e+05 2.654650e+16 7.747601e+01  -7.034962e+01  5.416015e+01 -9.015775e+01 -5.787465e+02 -9.043250e+02 -6.153450e+02 9.534933e+00 1.205533e+02
-6.500000e+01 9.118760e+01 -1.845356e+01 7.936540e+01  -6.185196e+01  4.533945e+01 -8.304775e+01 -1.776068e+01 1.233456e+02 -1.343463e+02 4.566241e-01 6.371828e-01 1.109578e+00 2.723174e+04 1.631784e+05 2.699924e+16 7.749359e+01  -6.362688e+01  4.786386e+01 -8.327658e+01 -5.764916e+02 -9.056458e+02 -6.131916e+02 9.534889e+00 1.205649e+02
-5.750000e+01 9.118760e+01 -1.733623e+01 7.938985e+01  -5.532700e+01  3.926595e+01 -7.646517e+01 -1.405403e+01 1.226996e+02 -1.307835e+02 4.566269e-01 6.374166e-01 1.109571e+00 2.655062e+04 1.631717e+05 2.768772e+16 7.751843e+01  -5.688134e+01  4.151527e+01 -7.646982e+01 -5.732608e+02 -9.071513e+02 -6.102183e+02 9.534849e+00 1.205742e+02
-5.000000e+01 9.118760e+01 -1.580576e+01 7.942827e+01  -4.878231e+01  3.317087e+01 -6.999336e+01 -8.265039e+00 1.221132e+02 -1.233078e+02 4.566121e-01 6.377621e-01 1.109559e+00 2.585747e+04 1.631313e+05 2.890018e+16 7.755756e+01  -5.011741e+01  3.514415e+01 -6.976346e+01 -5.683748e+02 -9.090389e+02 -6.050825e+02 9.534816e+00 1.206035e+02
# m0=3.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-4.900000e+01 9.118760e+01 -1.549065e+01 7.943622e+01  -4.790837e+01  3.235798e+01 -6.914200e+01 -7.085192e+00 1.220453e+02 -1.188260e+02 4.566056e-01 6.378317e-01 1.109556e+00 2.576436e+04 1.631186e+05 2.918129e+16 7.756567e+01  -4.921433e+01  3.429415e+01 -6.887978e+01 -5.674603e+02 -9.093716e+02 -6.039631e+02 9.534812e+00 1.206089e+02
-4.867500e+01 9.118760e+01 -1.538489e+01 7.943910e+01  -4.762429e+01  3.209381e+01 -6.886607e+01 -6.654723e+00 1.220240e+02 -1.190037e+02 4.566031e-01 6.378562e-01 1.109555e+00 2.573412e+04 1.631140e+05 2.928268e+16 7.756861e+01  -4.892077e+01  3.401789e+01 -6.859328e+01 -5.671376e+02 -9.094869e+02 -6.034430e+02 9.534812e+00 1.206108e+02
-4.835000e+01 9.118760e+01 -1.527164e+01 7.944219e+01  -4.734017e+01  3.182961e+01 -6.859057e+01 -6.193810e+00 1.220035e+02 -1.191799e+02 4.566003e-01 6.378824e-01 1.109554e+00 2.570390e+04 1.631088e+05 2.939292e+16 7.757176e+01  -4.862718e+01  3.374159e+01 -6.830719e+01 -5.668009e+02 -9.096082e+02 -6.028495e+02 9.534811e+00 1.206128e+02
-4.802500e+01 9.118760e+01 -1.514908e+01 7.944553e+01  -4.705601e+01  3.156537e+01 -6.831556e+01 -5.695402e+00 1.219838e+02 -1.193550e+02 4.565970e-01 6.379106e-01 1.109553e+00 2.567369e+04 1.631031e+05 2.951410e+16 7.757518e+01  -4.833355e+01  3.346523e+01 -6.802153e+01 -5.664484e+02 -9.097367e+02 -6.021457e+02 9.534811e+00 1.206149e+02
-4.770000e+01 9.118760e+01 -1.501448e+01 7.944921e+01  -4.677182e+01  3.130106e+01 -6.804109e+01 -5.148969e+00 1.219651e+02 -1.195294e+02 4.565932e-01 6.379415e-01 1.109551e+00 2.564350e+04 1.630966e+05 2.964940e+16 7.757893e+01  -4.803989e+01  3.318878e+01 -6.773637e+01 -5.660784e+02 -9.098744e+02 -6.012491e+02 9.534811e+00 1.206172e+02
-4.737500e+01 9.118760e+01 -1.486339e+01 7.945333e+01  -4.648759e+01  3.103662e+01 -6.776727e+01 -4.537337e+00 1.219479e+02 -1.197044e+02 4.565886e-01 6.379759e-01 1.109550e+00 2.561335e+04 1.630890e+05 2.980396e+16 7.758315e+01  -4.774618e+01  3.291218e+01 -6.745182e+01 -5.656890e+02 -9.100248e+02 -5.998598e+02 9.534811e+00 1.206198e+02
-4.705000e+01 9.118760e+01 -1.468734e+01 7.945812e+01  -4.620330e+01  3.077196e+01 -6.749429e+01 -3.828339e+00 1.219328e+02 -1.198816e+02 4.565829e-01 6.380157e-01 1.109548e+00 2.558329e+04 1.630797e+05 2.998743e+16 7.758804e+01  -4.745242e+01  3.263534e+01 -6.716803e+01 -5.652787e+02 -9.101941e+02 -5.980900e+02 9.534812e+00 1.206227e+02
-4.672500e+01 9.118760e+01 -1.446676e+01 7.946412e+01  -4.591894e+01  3.050681e+01 -6.722260e+01 -2.944248e+00 1.219215e+02 -1.200658e+02 4.565751e-01 6.380651e-01 1.109546e+00 2.555339e+04 1.630675e+05 3.022313e+16 7.759418e+01  -4.715858e+01  3.235798e+01 -6.688543e+01 -5.648487e+02 -9.103973e+02 -5.983109e+02 9.534813e+00 1.206263e+02
-4.640000e+01 9.118760e+01 -1.408930e+01 7.947415e+01  -4.563435e+01  3.023980e+01 -6.695455e+01 -1.472066e+00 1.219228e+02 -1.202812e+02 4.565602e-01 6.381468e-01 1.109542e+00 2.552406e+04 1.630451e+05 3.063476e+16 7.760444e+01  -4.686448e+01  3.207867e+01 -6.660620e+01 -5.644321e+02 -9.107147e+02 -5.985786e+02 9.534816e+00 1.206321e+02
-4.607500e+01 9.118760e+01 -1.389359e+01 7.948001e+01  -4.535000e+01  2.997502e+01 -6.668334e+01 -6.110476e-01 1.219111e+02 -1.204571e+02 4.565527e-01 6.381949e-01 1.109540e+00 2.549418e+04 1.630343e+05 3.086813e+16 7.761043e+01  -4.657065e+01  3.180165e+01 -6.632404e+01 -5.638886e+02 -9.109138e+02 -5.987904e+02 9.534818e+00 1.206356e+02
-4.575000e+01 9.118760e+01 -1.386605e+01 7.948086e+01  -4.506587e+01  2.971280e+01 -6.640833e+01 -4.728402e-01 1.218837e+02 -1.205867e+02 4.565539e-01 6.382033e-01 1.109540e+00 2.546340e+04 1.630347e+05 3.088539e+16 7.761130e+01  -4.627709e+01  3.152727e+01 -6.603836e+01 -5.631781e+02 -9.109721e+02 -5.989366e+02 9.534816e+00 1.206363e+02
-4.542500e+01 9.118760e+01 -1.383333e+01 7.948186e+01  -4.478172e+01  2.945061e+01 -6.613373e+01 -3.129304e-01 1.218568e+02 -1.207141e+02 4.565549e-01 6.382128e-01 1.109539e+00 2.543261e+04 1.630348e+05 3.090894e+16 7.761232e+01  -4.598351e+01  3.125291e+01 -6.575305e+01 -5.623154e+02 -9.110346e+02 -5.990810e+02 9.534814e+00 1.206371e+02
-4.510000e+01 9.118760e+01 -1.379439e+01 7.948304e+01  -4.449754e+01  2.918846e+01 -6.585958e+01 -1.272184e-01 1.218305e+02 -1.208395e+02 4.565556e-01 6.382237e-01 1.109539e+00 2.540183e+04 1.630344e+05 3.094001e+16 7.761352e+01  -4.568989e+01  3.097857e+01 -6.546816e+01 -5.610498e+02 -9.111020e+02 -5.992239e+02 9.534812e+00 1.206380e+02
-4.477500e+01 9.118760e+01 -1.374780e+01 7.948444e+01  -4.421332e+01  2.892632e+01 -6.558592e+01 8.991766e-02 1.218049e+02 -1.209632e+02 4.565559e-01 6.382364e-01 1.109539e+00 2.537105e+04 1.630335e+05 3.098032e+16 7.761494e+01  -4.539624e+01  3.070422e+01 -6.518371e+01 -5.597920e+02 -9.111754e+02 -5.993659e+02 9.534811e+00 1.206390e+02
-4.445000e+01 9.118760e+01 -1.369153e+01 7.948610e+01  -4.392907e+01  2.866419e+01 -6.531279e+01 3.465325e-01 1.217802e+02 -1.210857e+02 4.565558e-01 6.382512e-01 1.109538e+00 2.534029e+04 1.630320e+05 3.103231e+16 7.761663e+01  -4.510255e+01  3.042986e+01 -6.489976e+01 -5.596015e+02 -9.112565e+02 -5.995076e+02 9.534810e+00 1.206402e+02
-4.412500e+01 9.118760e+01 -1.362246e+01 7.948812e+01  -4.364478e+01  2.840202e+01 -6.504028e+01 6.548690e-01 1.217566e+02 -1.212076e+02 4.565551e-01 6.382688e-01 1.109538e+00 2.530957e+04 1.630296e+05 3.109975e+16 7.761869e+01  -4.480884e+01  3.015544e+01 -6.461637e+01 -5.593827e+02 -9.113476e+02 -5.996499e+02 9.534808e+00 1.206415e+02
-4.380000e+01 9.118760e+01 -1.353550e+01 7.949063e+01  -4.336046e+01  2.813977e+01 -6.476851e+01 1.035166e+00 1.217346e+02 -1.213302e+02 4.565535e-01 6.382904e-01 1.109537e+00 2.527890e+04 1.630261e+05 3.118883e+16 7.762126e+01  -4.451508e+01  2.988092e+01 -6.433366e+01 -5.591293e+02 -9.114526e+02 -5.997946e+02 9.534808e+00 1.206431e+02
-4.347500e+01 9.118760e+01 -1.342115e+01 7.949390e+01  -4.307609e+01  2.787732e+01 -6.449771e+01 1.525518e+00 1.217150e+02 -1.214555e+02 4.565507e-01 6.383180e-01 1.109536e+00 2.524832e+04 1.630207e+05 3.131132e+16 7.762460e+01  -4.422127e+01  2.960616e+01 -6.405185e+01 -5.588329e+02 -9.115790e+02 -5.999449e+02 9.534807e+00 1.206451e+02
-4.315000e+01 9.118760e+01 -1.325544e+01 7.949855e+01  -4.279166e+01  2.761440e+01 -6.422842e+01 2.216555e+00 1.216997e+02 -1.215890e+02 4.565455e-01 6.383567e-01 1.109534e+00 2.521794e+04 1.630120e+05 3.149524e+16 7.762935e+01  -4.392740e+01  2.933090e+01 -6.377143e+01 -5.584828e+02 -9.117444e+02 -6.001086e+02 9.534808e+00 1.206479e+02
-4.282500e+01 9.118760e+01 -1.292630e+01 7.950742e+01  -4.250708e+01  2.734974e+01 -6.396306e+01 3.521202e+00 1.216975e+02 -1.217549e+02 4.565329e-01 6.384290e-01 1.109530e+00 2.518814e+04 1.629926e+05 3.186886e+16 7.763842e+01  -4.363335e+01  2.905379e+01 -6.349466e+01 -5.580864e+02 -9.120291e+02 -6.003206e+02 9.534810e+00 1.206530e+02
-4.250000e+01 9.118760e+01 -1.271900e+01 7.951370e+01  -4.222259e+01  2.708649e+01 -6.369585e+01 4.445939e+00 1.216873e+02 -1.218947e+02 4.565249e-01 6.384805e-01 1.109528e+00 2.515804e+04 1.629809e+05 3.212817e+16 7.764485e+01  -4.333941e+01  2.877812e+01 -6.321617e+01 -5.574573e+02 -9.122404e+02 -6.004964e+02 9.534812e+00 1.206567e+02
-4.217500e+01 9.118760e+01 -1.281398e+01 7.951130e+01  -4.193836e+01  2.682730e+01 -6.342163e+01 4.113785e+00 1.216501e+02 -1.219567e+02 4.565320e-01 6.384629e-01 1.109529e+00 2.512645e+04 1.629892e+05 3.199704e+16 7.764238e+01  -4.304578e+01  2.850667e+01 -6.293116e+01 -5.562003e+02 -9.122065e+02 -6.005611e+02 9.534808e+00 1.206555e+02
-4.185000e+01 9.118760e+01 -1.290860e+01 7.950892e+01  -4.165408e+01  2.656824e+01 -6.314776e+01 3.784814e+00 1.216131e+02 -1.220151e+02 4.565391e-01 6.384454e-01 1.109530e+00 2.509485e+04 1.629974e+05 3.186713e+16 7.763994e+01  -4.275212e+01  2.823533e+01 -6.264646e+01 -5.545625e+02 -9.121732e+02 -6.006221e+02 9.534804e+00 1.206544e+02
-4.152500e+01 9.118760e+01 -1.300286e+01 7.950657e+01  -4.136978e+01  2.630933e+01 -6.287425e+01 3.459015e+00 1.215762e+02 -1.220699e+02 4.565462e-01 6.384281e-01 1.109532e+00 2.506322e+04 1.630057e+05 3.173842e+16 7.763752e+01  -4.245843e+01  2.796412e+01 -6.236210e+01 -5.548899e+02 -9.121404e+02 -6.006794e+02 9.534800e+00 1.206532e+02
-4.120000e+01 9.118760e+01 -1.309676e+01 7.950423e+01  -4.108543e+01  2.605058e+01 -6.260111e+01 3.136372e+00 1.215394e+02 -1.221209e+02 4.565533e-01 6.384109e-01 1.109533e+00 2.503157e+04 1.630139e+05 3.161090e+16 7.763511e+01  -4.216471e+01  2.769303e+01 -6.207806e+01 -5.552141e+02 -9.121082e+02 -6.007329e+02 9.534797e+00 1.206520e+02
-4.087500e+01 9.118760e+01 -1.319031e+01 7.950191e+01  -4.080106e+01  2.579197e+01 -6.232833e+01 2.816873e+00 1.215027e+02 -1.221682e+02 4.565603e-01 6.383939e-01 1.109534e+00 2.499991e+04 1.630220e+05 3.148454e+16 7.763273e+01  -4.187095e+01  2.742209e+01 -6.179436e+01 -5.555351e+02 -9.120765e+02 -6.007827e+02 9.534793e+00 1.206509e+02
-4.055000e+01 9.118760e+01 -1.328352e+01 7.949961e+01  -4.051666e+01  2.553353e+01 -6.205593e+01 2.500505e+00 1.214661e+02 -1.222117e+02 4.565674e-01 6.383770e-01 1.109535e+00 2.496822e+04 1.630302e+05 3.135934e+16 7.763037e+01  -4.157717e+01  2.715129e+01 -6.151100e+01 -5.558527e+02 -9.120454e+02 -6.008286e+02 9.534789e+00 1.206497e+02
-4.022500e+01 9.118760e+01 -1.337639e+01 7.949733e+01  -4.023222e+01  2.527526e+01 -6.178392e+01 2.187254e+00 1.214296e+02 -1.222513e+02 4.565744e-01 6.383603e-01 1.109536e+00 2.493651e+04 1.630383e+05 3.123526e+16 7.762803e+01  -4.128335e+01  2.688064e+01 -6.122799e+01 -5.561671e+02 -9.120147e+02 -6.008705e+02 9.534785e+00 1.206486e+02
-3.990000e+01 9.118760e+01 -1.346894e+01 7.949507e+01  -3.994775e+01  2.501717e+01 -6.151228e+01 1.877106e+00 1.213933e+02 -1.222870e+02 4.565815e-01 6.383438e-01 1.109538e+00 2.490479e+04 1.630463e+05 3.111231e+16 7.762571e+01  -4.098951e+01  2.661014e+01 -6.094533e+01 -5.564783e+02 -9.119846e+02 -6.009085e+02 9.534781e+00 1.206474e+02
-3.957500e+01 9.118760e+01 -1.356117e+01 7.949284e+01  -3.966325e+01  2.475926e+01 -6.124105e+01 1.570047e+00 1.213570e+02 -1.223186e+02 4.565885e-01 6.383274e-01 1.109539e+00 2.487304e+04 1.630543e+05 3.099045e+16 7.762341e+01  -4.069563e+01  2.633981e+01 -6.066302e+01 -5.567862e+02 -9.119551e+02 -6.009424e+02 9.534778e+00 1.206462e+02
-3.925000e+01 9.118760e+01 -1.365308e+01 7.949062e+01  -3.937872e+01  2.450155e+01 -6.097021e+01 1.266065e+00 1.213209e+02 -1.223462e+02 4.565955e-01 6.383112e-01 1.109540e+00 2.484128e+04 1.630623e+05 3.086967e+16 7.762113e+01  -4.040172e+01  2.606964e+01 -6.038109e+01 -5.570910e+02 -9.119260e+02 -6.009722e+02 9.534774e+00 1.206450e+02
-3.892500e+01 9.118760e+01 -1.374469e+01 7.948842e+01  -3.909415e+01  2.424403e+01 -6.069978e+01 9.651449e-01 1.212849e+02 -1.223696e+02 4.566025e-01 6.382951e-01 1.109541e+00 2.480949e+04 1.630703e+05 3.074996e+16 7.761887e+01  -4.010779e+01  2.579965e+01 -6.009952e+01 -5.573926e+02 -9.118975e+02 -6.009977e+02 9.534770e+00 1.206438e+02
-3.860000e+01 9.118760e+01 -1.383600e+01 7.948624e+01  -3.880956e+01  2.398672e+01 -6.042976e+01 6.672736e-01 1.212490e+02 -1.223887e+02 4.566095e-01 6.382792e-01 1.109542e+00 2.477769e+04 1.630782e+05 3.063130e+16 7.761663e+01  -3.981383e+01  2.552985e+01 -5.981832e+01 -5.576909e+02 -9.118695e+02 -6.010190e+02 9.534766e+00 1.206426e+02
-3.827500e+01 9.118760e+01 -1.392702e+01 7.948407e+01  -3.852494e+01  2.372962e+01 -6.016016e+01 3.724372e-01 1.212132e+02 -1.224035e+02 4.566165e-01 6.382634e-01 1.109543e+00 2.474587e+04 1.630861e+05 3.051367e+16 7.761440e+01  -3.951984e+01  2.526023e+01 -5.953751e+01 -5.579862e+02 -9.118420e+02 -6.010358e+02 9.534763e+00 1.206414e+02
-3.795000e+01 9.118760e+01 -1.401775e+01 7.948193e+01  -3.824029e+01  2.347274e+01 -5.989099e+01 8.062212e-02 1.211775e+02 -1.224137e+02 4.566235e-01 6.382478e-01 1.109544e+00 2.471402e+04 1.630939e+05 3.039705e+16 7.761220e+01  -3.922582e+01  2.499082e+01 -5.925709e+01 -5.582783e+02 -9.118150e+02 -6.010480e+02 9.534759e+00 1.206403e+02
-3.762500e+01 9.118760e+01 -1.410821e+01 7.947981e+01  -3.795561e+01  2.321609e+01 -5.962225e+01 -2.081853e-01 1.211419e+02 -1.224194e+02 4.566305e-01 6.382323e-01 1.109545e+00 2.468216e+04 1.631018e+05 3.028143e+16 7.761002e+01  -3.893177e+01  2.472160e+01 -5.897706e+01 -5.585672e+02 -9.117885e+02 -6.010556e+02 9.534755e+00 1.206391e+02
-3.730000e+01 9.118760e+01 -1.419840e+01 7.947770e+01  -3.767090e+01  2.295968e+01 -5.935395e+01 -4.939987e-01 1.211064e+02 -1.224204e+02 4.566375e-01 6.382170e-01 1.109547e+00 2.465028e+04 1.631096e+05 3.016679e+16 7.760786e+01  -3.863770e+01  2.445260e+01 -5.869744e+01 -5.588531e+02 -9.117625e+02 -6.010585e+02 9.534752e+00 1.206379e+02
-3.697500e+01 9.118760e+01 -1.428834e+01 7.947562e+01  -3.738616e+01  2.270352e+01 -5.908610e+01 -7.768316e-01 1.210711e+02 -1.224165e+02 4.566444e-01 6.382018e-01 1.109548e+00 2.461838e+04 1.631173e+05 3.005312e+16 7.760571e+01  -3.834360e+01  2.418382e+01 -5.841822e+01 -5.591358e+02 -9.117370e+02 -6.010563e+02 9.534748e+00 1.206368e+02
-3.665000e+01 9.118760e+01 -1.437802e+01 7.947355e+01  -3.710140e+01  2.244761e+01 -5.881871e+01 -1.056698e+00 1.210358e+02 -1.224076e+02 4.566514e-01 6.381868e-01 1.109549e+00 2.458646e+04 1.631251e+05 2.994039e+16 7.760359e+01  -3.804947e+01  2.391527e+01 -5.813942e+01 -5.594155e+02 -9.117120e+02 -6.010491e+02 9.534744e+00 1.206357e+02
-3.632500e+01 9.118760e+01 -1.446746e+01 7.947150e+01  -3.681661e+01  2.219196e+01 -5.855178e+01 -1.333610e+00 1.210007e+02 -1.223935e+02 4.566584e-01 6.381719e-01 1.109550e+00 2.455452e+04 1.631328e+05 2.982860e+16 7.760148e+01  -3.775532e+01  2.364696e+01 -5.786105e+01 -5.596920e+02 -9.116875e+02 -6.010367e+02 9.534740e+00 1.206345e+02
-3.600000e+01 9.118760e+01 -1.455666e+01 7.946947e+01  -3.653179e+01  2.193659e+01 -5.828532e+01 -1.607583e+00 1.209657e+02 -1.223741e+02 4.566654e-01 6.381572e-01 1.109551e+00 2.452256e+04 1.631404e+05 2.971773e+16 7.759940e+01  -3.746114e+01  2.337889e+01 -5.758310e+01 -5.599656e+02 -9.116635e+02 -6.010187e+02 9.534737e+00 1.206334e+02
# m0=3.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-3.500000e+01 9.118760e+01 -1.482976e+01 7.946334e+01  -3.565526e+01  2.115262e+01 -5.746850e+01 -2.432276e+00 1.208587e+02 -1.222782e+02 4.566868e-01 6.381128e-01 1.109554e+00 2.442411e+04 1.631639e+05 2.938218e+16 7.759309e+01  -3.655583e+01  2.255569e+01 -5.673068e+01 -5.607882e+02 -9.115926e+02 -6.009268e+02 9.534725e+00 1.206300e+02
-3.325500e+01 9.118760e+01 -1.530193e+01 7.945304e+01  -3.412515e+01  1.979179e+01 -5.605477e+01 -3.806132e+00 1.206745e+02 -1.219597e+02 4.567242e-01 6.380385e-01 1.109560e+00 2.425188e+04 1.632042e+05 2.881576e+16 7.758250e+01  -3.497552e+01  2.112572e+01 -5.525388e+01 -5.621559e+02 -9.114797e+02 -6.006116e+02 9.534706e+00 1.206243e+02
-3.151000e+01 9.118760e+01 -1.576969e+01 7.944325e+01  -3.259438e+01  1.844149e+01 -5.465714e+01 -5.098672e+00 1.204936e+02 -1.213843e+02 4.567617e-01 6.379682e-01 1.109566e+00 2.407911e+04 1.632438e+05 2.827174e+16 7.757243e+01  -3.339457e+01  1.970538e+01 -5.379188e+01 -5.634391e+02 -9.113800e+02 -6.000299e+02 9.534686e+00 1.206189e+02
-2.976500e+01 9.118760e+01 -1.623420e+01 7.943393e+01  -3.106298e+01  1.710351e+01 -5.327728e+01 -6.311588e+00 1.203162e+02 -1.203845e+02 4.567995e-01 6.379017e-01 1.109571e+00 2.390582e+04 1.632829e+05 2.774810e+16 7.756285e+01  -3.181305e+01  1.829636e+01 -5.234632e+01 -5.646397e+02 -9.112932e+02 -5.989954e+02 9.534667e+00 1.206138e+02
-2.802000e+01 9.118760e+01 -1.669560e+01 7.942510e+01  -2.953104e+01  1.577988e+01 -5.191714e+01 -7.446252e+00 1.201425e+02 -1.182919e+02 4.568376e-01 6.378393e-01 1.109577e+00 2.373202e+04 1.633214e+05 2.724391e+16 7.755376e+01  -3.023101e+01  1.690065e+01 -5.091907e+01 -5.657593e+02 -9.112194e+02 -5.966524e+02 9.534647e+00 1.206089e+02
-2.627500e+01 9.118760e+01 -1.715180e+01 7.941672e+01  -2.799858e+01  1.447295e+01 -5.057895e+01 -8.503324e+00 1.199727e+02 -1.160049e+02 4.568762e-01 6.377805e-01 1.109582e+00 2.355768e+04 1.633592e+05 2.675502e+16 7.754514e+01  -2.864849e+01  1.552051e+01 -4.951230e+01 -5.667976e+02 -9.111569e+02 -5.950597e+02 9.534627e+00 1.206043e+02
-2.453000e+01 9.118760e+01 -1.763450e+01 7.940873e+01  -2.646568e+01  1.318540e+01 -4.926516e+01 -9.482261e+00 1.198066e+02 -1.173717e+02 4.569159e-01 6.377235e-01 1.109587e+00 2.338297e+04 1.633978e+05 2.627221e+16 7.753692e+01  -2.706555e+01  1.415858e+01 -4.812844e+01 -5.677513e+02 -9.111013e+02 -5.964086e+02 9.534609e+00 1.205998e+02
-2.278500e+01 9.118760e+01 -1.812380e+01 7.940118e+01  -2.493237e+01  1.192024e+01 -4.797884e+01 -1.038169e+01 1.196452e+02 -1.186279e+02 4.569564e-01 6.376699e-01 1.109593e+00 2.320783e+04 1.634363e+05 2.580103e+16 7.752915e+01  -2.548224e+01  1.281786e+01 -4.677054e+01 -5.686185e+02 -9.110562e+02 -5.976463e+02 9.534590e+00 1.205956e+02
-2.104000e+01 9.118760e+01 -1.862182e+01 7.939409e+01  -2.339872e+01  1.068095e+01 -4.672346e+01 -1.119667e+01 1.194890e+02 -1.197781e+02 4.569981e-01 6.376199e-01 1.109598e+00 2.303230e+04 1.634749e+05 2.534019e+16 7.752185e+01  -2.389860e+01  1.150185e+01 -4.544209e+01 -5.693807e+02 -9.110217e+02 -5.987778e+02 9.534572e+00 1.205917e+02
-1.929500e+01 9.118760e+01 -1.912789e+01 7.938758e+01  -2.186477e+01  9.471562e+00 -4.550308e+01 -1.190894e+01 1.193393e+02 -1.208274e+02 4.570408e-01 6.375742e-01 1.109603e+00 2.285641e+04 1.635135e+05 2.489126e+16 7.751515e+01  -2.231469e+01  1.021466e+01 -4.414725e+01 -5.700401e+02 -9.110004e+02 -5.998090e+02 9.534554e+00 1.205880e+02
-1.755000e+01 9.118760e+01 -1.964576e+01 7.938164e+01  -2.033058e+01  8.296712e+00 -4.432230e+01 -1.251451e+01 1.191969e+02 -1.217801e+02 4.570850e-01 6.375329e-01 1.109608e+00 2.268023e+04 1.635523e+05 2.445173e+16 7.750904e+01  -2.073058e+01  8.961074e+00 -4.289076e+01 -5.706386e+02 -9.109915e+02 -6.007444e+02 9.534536e+00 1.205847e+02
-1.580500e+01 9.118760e+01 -2.019368e+01 7.937595e+01  -1.879617e+01  7.161792e+00 -4.318604e+01 -1.305837e+01 1.190620e+02 -1.226375e+02 4.571316e-01 6.374932e-01 1.109614e+00 2.250376e+04 1.635926e+05 2.400699e+16 7.750318e+01  -1.914625e+01  7.746775e+00 -4.167785e+01 -5.711741e+02 -9.109845e+02 -6.015846e+02 9.534518e+00 1.205816e+02
-1.406000e+01 9.118760e+01 -2.078011e+01 7.937046e+01  -1.726157e+01  6.072904e+00 -4.210026e+01 -1.354272e+01 1.189358e+02 -1.234033e+02 4.571812e-01 6.374547e-01 1.109619e+00 2.232706e+04 1.636347e+05 2.355243e+16 7.749752e+01  -1.756176e+01  6.578290e+00 -4.051491e+01 -5.716489e+02 -9.109768e+02 -6.023332e+02 9.534500e+00 1.205787e+02
-1.231500e+01 9.118760e+01 -2.141558e+01 7.936511e+01  -1.572679e+01  5.036992e+00 -4.107178e+01 -1.396957e+01 1.188200e+02 -1.240809e+02 4.572346e-01 6.374168e-01 1.109625e+00 2.215021e+04 1.636793e+05 2.308261e+16 7.749201e+01  -1.597711e+01  5.463197e+00 -3.940940e+01 -5.720648e+02 -9.109652e+02 -6.029938e+02 9.534481e+00 1.205758e+02
-1.057000e+01 9.118760e+01 -2.211348e+01 7.935983e+01  -1.419186e+01  4.061894e+00 -4.010827e+01 -1.434072e+01 1.187161e+02 -1.246734e+02 4.572925e-01 6.373790e-01 1.109632e+00 2.197332e+04 1.637273e+05 2.259097e+16 7.748659e+01  -1.439234e+01  4.410225e+00 -3.836989e+01 -5.724237e+02 -9.109462e+02 -6.035697e+02 9.534463e+00 1.205731e+02
-8.825000e+00 9.118760e+01 -2.289118e+01 7.935455e+01  -1.265680e+01  3.156332e+00 -3.921826e+01 -1.465768e+01 1.186262e+02 -1.251837e+02 4.573564e-01 6.373404e-01 1.109638e+00 2.179651e+04 1.637797e+05 2.206935e+16 7.748116e+01  -1.280744e+01  3.429312e+00 -3.740615e+01 -5.727270e+02 -9.109153e+02 -6.040638e+02 9.534444e+00 1.205705e+02
-7.080000e+00 9.118760e+01 -2.377198e+01 7.934916e+01  -1.112159e+01  2.329843e+00 -3.841106e+01 -1.492165e+01 1.185523e+02 -1.256143e+02 4.574278e-01 6.373001e-01 1.109646e+00 2.161994e+04 1.638380e+05 2.150721e+16 7.747563e+01  -1.122242e+01  2.531575e+00 -3.652906e+01 -5.729755e+02 -9.108675e+02 -6.044785e+02 9.534424e+00 1.205679e+02
-5.335000e+00 9.118760e+01 -2.478855e+01 7.934353e+01  -9.586206e+00  1.592594e+00 -3.769650e+01 -1.513337e+01 1.184963e+02 -1.259670e+02 4.575092e-01 6.372569e-01 1.109655e+00 2.144386e+04 1.639041e+05 2.089032e+16 7.746984e+01  -9.637244e+00  1.729145e+00 -3.575043e+01 -5.731698e+02 -9.107969e+02 -6.048160e+02 9.534404e+00 1.205655e+02
-3.590000e+00 9.118760e+01 -2.598923e+01 7.933744e+01  -8.050597e+00  9.550597e-01 -3.708459e+01 -1.529294e+01 1.184600e+02 -1.262433e+02 4.576043e-01 6.372090e-01 1.109664e+00 2.126861e+04 1.639813e+05 2.019825e+16 7.746361e+01  -8.051860e+00  1.034807e+00 -3.508261e+01 -5.733094e+02 -9.106965e+02 -6.050774e+02 9.534381e+00 1.205631e+02
-1.845000e+00 9.118760e+01 -2.745177e+01 7.933058e+01  -6.514637e+00  4.275469e-01 -3.658490e+01 -1.539951e+01 1.184443e+02 -1.264431e+02 4.577191e-01 6.371537e-01 1.109676e+00 2.109475e+04 1.640743e+05 1.939931e+16 7.745658e+01  -6.466147e+00  4.614023e-01 -3.453772e+01 -5.733926e+02 -9.105575e+02 -6.052630e+02 9.534356e+00 1.205609e+02
-1.000000e-01 9.118760e+01 -2.931569e+01 7.932238e+01  -4.978080e+00  1.958084e-02 -3.620564e+01 -1.545043e+01 1.184493e+02 -1.265645e+02 4.578644e-01 6.370863e-01 1.109691e+00 2.092327e+04 1.641924e+05 1.843887e+16 7.744818e+01  -4.879862e+00  2.098477e-02 -3.412656e+01 -5.734154e+02 -9.103670e+02 -6.053707e+02 9.534326e+00 1.205588e+02
# m0=3.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.000000e-01 9.118760e+01 -2.956541e+01 7.932131e+01  -4.801913e+00  -1.915987e-02 -3.617015e+01 -1.545247e+01 1.184511e+02 -1.265732e+02 4.578839e-01 6.370775e-01 1.109693e+00 2.090384e+04 1.642082e+05 1.831447e+16 7.744709e+01  -4.697997e+00  -2.051185e-02 -3.408836e+01 -5.734138e+02 -9.103410e+02 -6.053778e+02 9.534322e+00 1.205585e+02
3.475000e-01 9.118760e+01 -2.988767e+01 7.931993e+01  -4.583884e+00  -6.476188e-02 -3.612853e+01 -1.545385e+01 1.184537e+02 -1.265824e+02 4.579090e-01 6.370661e-01 1.109696e+00 2.087989e+04 1.642285e+05 1.815542e+16 7.744568e+01  -4.472917e+00  -6.923430e-02 -3.404369e+01 -5.734106e+02 -9.103074e+02 -6.053851e+02 9.534317e+00 1.205582e+02
5.950000e-01 9.118760e+01 -3.022570e+01 7.931850e+01  -4.365828e+00  -1.077579e-01 -3.608947e+01 -1.545393e+01 1.184567e+02 -1.265898e+02 4.579352e-01 6.370543e-01 1.109698e+00 2.085603e+04 1.642499e+05 1.799027e+16 7.744422e+01  -4.247813e+00  -1.150251e-01 -3.400190e+01 -5.734058e+02 -9.102721e+02 -6.053907e+02 9.534312e+00 1.205580e+02
8.425000e-01 9.118760e+01 -3.058110e+01 7.931701e+01  -4.147743e+00  -1.481297e-01 -3.605296e+01 -1.545268e+01 1.184601e+02 -1.265954e+02 4.579629e-01 6.370419e-01 1.109701e+00 2.083229e+04 1.642724e+05 1.781843e+16 7.744269e+01  -4.022679e+00  -1.578610e-01 -3.396299e+01 -5.733996e+02 -9.102351e+02 -6.053945e+02 9.534306e+00 1.205577e+02
1.090000e+00 9.118760e+01 -3.095576e+01 7.931544e+01  -3.929625e+00  -1.858597e-01 -3.601900e+01 -1.545003e+01 1.184638e+02 -1.265991e+02 4.579920e-01 6.370288e-01 1.109704e+00 2.080868e+04 1.642961e+05 1.763924e+16 7.744108e+01  -3.797513e+00  -1.977199e-01 -3.392697e+01 -5.733917e+02 -9.101960e+02 -6.053964e+02 9.534300e+00 1.205574e+02
1.337500e+00 9.118760e+01 -3.135188e+01 7.931379e+01  -3.711469e+00  -2.209315e-01 -3.598760e+01 -1.544595e+01 1.184678e+02 -1.266010e+02 4.580228e-01 6.370151e-01 1.109707e+00 2.078521e+04 1.643212e+05 1.745192e+16 7.743940e+01  -3.572311e+00  -2.345810e-01 -3.389384e+01 -5.733822e+02 -9.101549e+02 -6.053964e+02 9.534294e+00 1.205572e+02
1.585000e+00 9.118760e+01 -3.177205e+01 7.931204e+01  -3.493271e+00  -2.533294e-01 -3.595874e+01 -1.544035e+01 1.184721e+02 -1.266008e+02 4.580554e-01 6.370007e-01 1.109710e+00 2.076190e+04 1.643478e+05 1.725556e+16 7.743761e+01  -3.347067e+00  -2.684248e-01 -3.386361e+01 -5.733709e+02 -9.101114e+02 -6.053945e+02 9.534287e+00 1.205569e+02
1.832500e+00 9.118760e+01 -3.221939e+01 7.931020e+01  -3.275024e+00  -2.830389e-01 -3.593241e+01 -1.543317e+01 1.184768e+02 -1.265986e+02 4.580901e-01 6.369853e-01 1.109714e+00 2.073877e+04 1.643761e+05 1.704910e+16 7.743572e+01  -3.121776e+00  -2.992330e-01 -3.383625e+01 -5.733577e+02 -9.100653e+02 -6.053904e+02 9.534280e+00 1.205567e+02
2.080000e+00 9.118760e+01 -3.269767e+01 7.930823e+01  -3.056722e+00  -3.100461e-01 -3.590859e+01 -1.542431e+01 1.184817e+02 -1.265941e+02 4.581273e-01 6.369690e-01 1.109718e+00 2.071585e+04 1.644064e+05 1.683127e+16 7.743371e+01  -2.896431e+00  -3.269888e-01 -3.381175e+01 -5.733426e+02 -9.100162e+02 -6.053843e+02 9.534273e+00 1.205564e+02
2.327500e+00 9.118760e+01 -3.321151e+01 7.930612e+01  -2.838355e+00  -3.343382e-01 -3.588725e+01 -1.541364e+01 1.184869e+02 -1.265874e+02 4.581672e-01 6.369515e-01 1.109722e+00 2.069318e+04 1.644390e+05 1.660050e+16 7.743155e+01  -2.671022e+00  -3.516763e-01 -3.379010e+01 -5.733252e+02 -9.099640e+02 -6.053758e+02 9.534265e+00 1.205562e+02
2.575000e+00 9.118760e+01 -3.376664e+01 7.930385e+01  -2.619912e+00  -3.559030e-01 -3.586834e+01 -1.540103e+01 1.184923e+02 -1.265781e+02 4.582103e-01 6.369327e-01 1.109726e+00 2.067079e+04 1.644743e+05 1.635490e+16 7.742923e+01  -2.445540e+00  -3.732810e-01 -3.377124e+01 -5.733055e+02 -9.099079e+02 -6.053648e+02 9.534256e+00 1.205560e+02
2.822500e+00 9.118760e+01 -3.437033e+01 7.930139e+01  -2.401381e+00  -3.747293e-01 -3.585182e+01 -1.538628e+01 1.184979e+02 -1.265662e+02 4.582572e-01 6.369122e-01 1.109731e+00 2.064873e+04 1.645126e+05 1.609211e+16 7.742671e+01  -2.219970e+00  -3.917894e-01 -3.375513e+01 -5.732831e+02 -9.098475e+02 -6.053511e+02 9.534246e+00 1.205558e+02
3.070000e+00 9.118760e+01 -3.503196e+01 7.929869e+01  -2.182741e+00  -3.908061e-01 -3.583761e+01 -1.536915e+01 1.185037e+02 -1.265512e+02 4.583087e-01 6.368899e-01 1.109736e+00 2.062707e+04 1.645547e+05 1.580912e+16 7.742395e+01  -1.994295e+00  -4.071889e-01 -3.374170e+01 -5.732577e+02 -9.097820e+02 -6.053345e+02 9.534236e+00 1.205556e+02
3.317500e+00 9.118760e+01 -3.576393e+01 7.929572e+01  -1.963972e+00  -4.041226e-01 -3.582560e+01 -1.534933e+01 1.185096e+02 -1.265329e+02 4.583655e-01 6.368653e-01 1.109742e+00 2.060590e+04 1.646013e+05 1.550202e+16 7.742091e+01  -1.768492e+00  -4.194674e-01 -3.373085e+01 -5.732289e+02 -9.097103e+02 -6.053145e+02 9.534224e+00 1.205554e+02
3.565000e+00 9.118760e+01 -3.658313e+01 7.929240e+01  -1.745039e+00  -4.146681e-01 -3.581565e+01 -1.532637e+01 1.185155e+02 -1.265107e+02 4.584292e-01 6.368379e-01 1.109748e+00 2.058534e+04 1.646536e+05 1.516560e+16 7.741751e+01  -1.542529e+00  -4.286129e-01 -3.372245e+01 -5.731960e+02 -9.096310e+02 -6.052907e+02 9.534211e+00 1.205553e+02
3.812500e+00 9.118760e+01 -3.751337e+01 7.928863e+01  -1.525898e+00  -4.224306e-01 -3.580756e+01 -1.529966e+01 1.185215e+02 -1.264839e+02 4.585015e-01 6.368068e-01 1.109755e+00 2.056555e+04 1.647129e+05 1.479265e+16 7.741366e+01  -1.316363e+00  -4.346124e-01 -3.371628e+01 -5.731583e+02 -9.095422e+02 -6.052624e+02 9.534196e+00 1.205552e+02
4.060000e+00 9.118760e+01 -3.858983e+01 7.928427e+01  -1.306484e+00  -4.273962e-01 -3.580101e+01 -1.526830e+01 1.185273e+02 -1.264514e+02 4.585852e-01 6.367709e-01 1.109764e+00 2.054678e+04 1.647817e+05 1.437280e+16 7.740920e+01  -1.089927e+00  -4.374511e-01 -3.371207e+01 -5.731143e+02 -9.094408e+02 -6.052284e+02 9.534178e+00 1.205551e+02
4.307500e+00 9.118760e+01 -3.986764e+01 7.927910e+01  -1.086693e+00  -4.295458e-01 -3.579553e+01 -1.523085e+01 1.185328e+02 -1.264117e+02 4.586845e-01 6.367283e-01 1.109774e+00 2.052944e+04 1.648635e+05 1.389022e+16 7.740391e+01  -8.631219e-01  -4.371089e-01 -3.370934e+01 -5.730621e+02 -9.093221e+02 -6.051871e+02 9.534158e+00 1.205551e+02
4.555000e+00 9.118760e+01 -4.144063e+01 7.927274e+01  -8.663488e-01  -4.288505e-01 -3.579028e+01 -1.518490e+01 1.185379e+02 -1.263618e+02 4.588068e-01 6.366761e-01 1.109786e+00 2.051417e+04 1.649644e+05 1.331883e+16 7.739739e+01  -6.357741e-01  -4.335545e-01 -3.370730e+01 -5.729983e+02 -9.091783e+02 -6.051358e+02 9.534132e+00 1.205551e+02
4.802500e+00 9.118760e+01 -4.348918e+01 7.926445e+01  -6.451175e-01  -4.252577e-01 -3.578367e+01 -1.512577e+01 1.185420e+02 -1.262963e+02 4.589660e-01 6.366081e-01 1.109802e+00 2.050227e+04 1.650959e+05 1.261044e+16 7.738891e+01  -4.075546e-01  -4.267309e-01 -3.370440e+01 -5.729163e+02 -9.089939e+02 -6.050690e+02 9.534098e+00 1.205553e+02
5.050000e+00 9.118760e+01 -4.643755e+01 7.925250e+01  -4.222124e-01  -4.186485e-01 -3.577194e+01 -1.504247e+01 1.185443e+02 -1.262023e+02 4.591953e-01 6.365104e-01 1.109825e+00 2.049678e+04 1.652856e+05 1.165736e+16 7.737668e+01  -1.776905e-01  -4.165066e-01 -3.369702e+01 -5.728006e+02 -9.087329e+02 -6.049739e+02 9.534049e+00 1.205558e+02
5.297500e+00 9.118760e+01 -5.188902e+01 7.923057e+01  -1.948038e-01  -4.086111e-01 -3.574156e+01 -1.489526e+01 1.185412e+02 -1.260330e+02 4.596147e-01 6.363316e-01 1.109868e+00 2.050908e+04 1.656369e+05 1.009902e+16 7.735422e+01  5.660008e-02  -4.024225e-01 -3.367214e+01 -5.725941e+02 -9.082623e+02 -6.048037e+02 9.533959e+00 1.205569e+02
5.545000e+00 9.118760e+01 -6.275583e+01 7.918708e+01  4.235480e-02  -3.942544e-01 -3.566745e+01 -1.461027e+01 1.185263e+02 -1.257021e+02 4.604457e-01 6.359770e-01 1.109952e+00 2.056023e+04 1.663381e+05 7.606368e+15 7.730969e+01  3.004724e-01  -3.834818e-01 -3.360561e+01 -5.721923e+02 -9.073418e+02 -6.044736e+02 9.533778e+00 1.205596e+02
5.792500e+00 9.118760e+01 -5.049194e+01 7.923633e+01  2.378982e-01  -3.829644e-01 -3.579744e+01 -1.491301e+01 1.185583e+02 -1.260594e+02 4.595062e-01 6.363778e-01 1.109857e+00 2.044631e+04 1.655455e+05 1.048050e+16 7.736012e+01  5.034368e-01  -3.679632e-01 -3.373612e+01 -5.726246e+02 -9.083695e+02 -6.048276e+02 9.533983e+00 1.205558e+02
6.040000e+00 9.118760e+01 -4.609339e+01 7.925433e+01  4.472891e-01  -3.672130e-01 -3.586240e+01 -1.501638e+01 1.185736e+02 -1.261832e+02 4.591641e-01 6.365236e-01 1.109822e+00 2.038866e+04 1.652604e+05 1.178274e+16 7.737856e+01  7.200150e-01  -3.474376e-01 -3.380439e+01 -5.727742e+02 -9.087419e+02 -6.049496e+02 9.534058e+00 1.205543e+02
6.287500e+00 9.118760e+01 -4.338960e+01 7.926536e+01  6.597369e-01  -3.484124e-01 -3.591498e+01 -1.507515e+01 1.185854e+02 -1.262540e+02 4.589539e-01 6.366132e-01 1.109801e+00 2.034312e+04 1.650853e+05 1.266303e+16 7.738985e+01  9.395996e-01  -3.234894e-01 -3.386115e+01 -5.728605e+02 -9.089685e+02 -6.050192e+02 9.534104e+00 1.205533e+02
6.535000e+00 9.118760e+01 -4.144296e+01 7.927333e+01  8.735223e-01  -3.267893e-01 -3.596364e+01 -1.511360e+01 1.185956e+02 -1.263010e+02 4.588023e-01 6.366779e-01 1.109786e+00 2.030298e+04 1.649591e+05 1.333932e+16 7.739802e+01  1.160499e+00  -2.963761e-01 -3.391456e+01 -5.729184e+02 -9.091306e+02 -6.050650e+02 9.534137e+00 1.205524e+02
6.782500e+00 9.118760e+01 -3.992443e+01 7.927958e+01  1.088055e+00  -3.024268e-01 -3.601126e+01 -1.514018e+01 1.186050e+02 -1.263338e+02 4.586838e-01 6.367285e-01 1.109774e+00 2.026588e+04 1.648605e+05 1.389355e+16 7.740442e+01  1.382134e+00  -2.661944e-01 -3.396737e+01 -5.729599e+02 -9.092563e+02 -6.050968e+02 9.534163e+00 1.205517e+02
7.030000e+00 9.118760e+01 -3.868077e+01 7.928473e+01  1.303061e+00  -2.753705e-01 -3.605919e+01 -1.515883e+01 1.186140e+02 -1.263572e+02 4.585865e-01 6.367701e-01 1.109764e+00 2.023073e+04 1.647796e+05 1.436591e+16 7.740969e+01  1.604234e+00  -2.329991e-01 -3.402089e+01 -5.729907e+02 -9.093585e+02 -6.051191e+02 9.534184e+00 1.205511e+02
7.277500e+00 9.118760e+01 -3.762839e+01 7.928910e+01  1.518391e+00  -2.456519e-01 -3.610813e+01 -1.517170e+01 1.186227e+02 -1.263737e+02 4.585041e-01 6.368054e-01 1.109756e+00 2.019693e+04 1.647111e+05 1.477921e+16 7.741418e+01  1.826652e+00  -1.968297e-01 -3.407578e+01 -5.730136e+02 -9.094443e+02 -6.051346e+02 9.534202e+00 1.205505e+02
7.525000e+00 9.118760e+01 -3.671673e+01 7.929292e+01  1.733955e+00  -2.132970e-01 -3.615853e+01 -1.518009e+01 1.186313e+02 -1.263847e+02 4.584325e-01 6.368361e-01 1.109749e+00 2.016413e+04 1.646516e+05 1.514774e+16 7.741808e+01  2.049301e+00  -1.577195e-01 -3.413247e+01 -5.730306e+02 -9.095179e+02 -6.051446e+02 9.534218e+00 1.205499e+02
7.772500e+00 9.118760e+01 -3.591289e+01 7.929630e+01  1.949695e+00  -1.783290e-01 -3.621066e+01 -1.518483e+01 1.186399e+02 -1.263912e+02 4.583693e-01 6.368633e-01 1.109742e+00 2.013209e+04 1.645991e+05 1.548109e+16 7.742155e+01  2.272122e+00  -1.156987e-01 -3.419121e+01 -5.730428e+02 -9.095823e+02 -6.051502e+02 9.534232e+00 1.205494e+02
8.020000e+00 9.118760e+01 -3.517945e+01 7.929930e+01  2.165571e+00  -1.407714e-01 -3.626471e+01 -1.518664e+01 1.186485e+02 -1.263938e+02 4.583128e-01 6.368877e-01 1.109736e+00 2.010065e+04 1.645515e+05 1.578590e+16 7.742462e+01  2.495078e+00  -7.079829e-02 -3.425219e+01 -5.730507e+02 -9.096386e+02 -6.051519e+02 9.534244e+00 1.205488e+02
8.267500e+00 9.118760e+01 -3.453030e+01 7.930207e+01  2.381553e+00  -1.006438e-01 -3.632078e+01 -1.518568e+01 1.186573e+02 -1.263932e+02 4.582616e-01 6.369099e-01 1.109731e+00 2.006970e+04 1.645089e+05 1.606727e+16 7.742746e+01  2.718138e+00  -2.304480e-02 -3.431548e+01 -5.730556e+02 -9.096893e+02 -6.051504e+02 9.534256e+00 1.205484e+02
8.515000e+00 9.118760e+01 -3.393822e+01 7.930461e+01  2.597620e+00  -5.796937e-02 -3.637897e+01 -1.518239e+01 1.186663e+02 -1.263897e+02 4.582148e-01 6.369302e-01 1.109726e+00 2.003916e+04 1.644700e+05 1.632885e+16 7.743006e+01  2.941281e+00  2.753104e-02 -3.438119e+01 -5.730575e+02 -9.097350e+02 -6.051460e+02 9.534266e+00 1.205479e+02
8.762500e+00 9.118760e+01 -3.339410e+01 7.930696e+01  2.813757e+00  -1.277073e-02 -3.643935e+01 -1.517699e+01 1.186754e+02 -1.263835e+02 4.581717e-01 6.369489e-01 1.109722e+00 2.000895e+04 1.644341e+05 1.657353e+16 7.743247e+01  3.164493e+00  8.089928e-02 -3.444935e+01 -5.730569e+02 -9.097764e+02 -6.051389e+02 9.534276e+00 1.205474e+02
9.010000e+00 9.118760e+01 -3.290452e+01 7.930919e+01  3.029950e+00  3.493089e-02 -3.650194e+01 -1.516954e+01 1.186848e+02 -1.263750e+02 4.581318e-01 6.369664e-01 1.109718e+00 1.997903e+04 1.644014e+05 1.680367e+16 7.743476e+01  3.387759e+00  1.370311e-01 -3.451999e+01 -5.730541e+02 -9.098145e+02 -6.051295e+02 9.534285e+00 1.205470e+02
9.257500e+00 9.118760e+01 -3.243633e+01 7.931124e+01  3.246191e+00  8.510869e-02 -3.656678e+01 -1.516045e+01 1.186944e+02 -1.263641e+02 4.580947e-01 6.369826e-01 1.109714e+00 1.994935e+04 1.643704e+05 1.702096e+16 7.743687e+01  3.611072e+00  1.958920e-01 -3.459315e+01 -5.730489e+02 -9.098489e+02 -6.051177e+02 9.534294e+00 1.205466e+02
9.505000e+00 9.118760e+01 -3.199890e+01 7.931318e+01  3.462470e+00  1.377402e-01 -3.663390e+01 -1.514969e+01 1.187043e+02 -1.263510e+02 4.580600e-01 6.369979e-01 1.109711e+00 1.991989e+04 1.643414e+05 1.722699e+16 7.743885e+01  3.834424e+00  2.574516e-01 -3.466883e+01 -5.730417e+02 -9.098803e+02 -6.051037e+02 9.534302e+00 1.205462e+02
9.752500e+00 9.118760e+01 -3.158850e+01 7.931500e+01  3.678782e+00  1.928006e-01 -3.670330e+01 -1.513737e+01 1.187145e+02 -1.263358e+02 4.580273e-01 6.370124e-01 1.109707e+00 1.989062e+04 1.643141e+05 1.742301e+16 7.744072e+01  4.057807e+00  3.216774e-01 -3.474703e+01 -5.730327e+02 -9.099092e+02 -6.050877e+02 9.534310e+00 1.205457e+02
1.000000e+01 9.118760e+01 -3.120207e+01 7.931674e+01  3.895120e+00  2.502648e-01 -3.677497e+01 -1.512356e+01 1.187249e+02 -1.263186e+02 4.579965e-01 6.370260e-01 1.109704e+00 1.986151e+04 1.642883e+05 1.761007e+16 7.744251e+01  4.281217e+00  3.885363e-01 -3.482773e+01 -5.730219e+02 -9.099358e+02 -6.050697e+02 9.534317e+00 1.205453e+02
# m0=3.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.020000e+01 9.118760e+01 -3.090553e+01 7.931808e+01  4.069955e+00  2.984388e-01 -3.683456e+01 -1.511137e+01 1.187335e+02 -1.263034e+02 4.579728e-01 6.370366e-01 1.109702e+00 1.983810e+04 1.642685e+05 1.775530e+16 7.744388e+01  4.461765e+00  4.444642e-01 -3.489478e+01 -5.730120e+02 -9.099557e+02 -6.050537e+02 9.534322e+00 1.205450e+02
1.168000e+01 9.118760e+01 -2.904992e+01 7.932676e+01  5.364016e+00  7.018023e-01 -3.732121e+01 -1.499466e+01 1.188042e+02 -1.261547e+02 4.578238e-01 6.371038e-01 1.109687e+00 1.966721e+04 1.641434e+05 1.869974e+16 7.745279e+01  5.798100e+00  9.092895e-01 -3.544072e+01 -5.729083e+02 -9.100684e+02 -6.049000e+02 9.534359e+00 1.205427e+02
1.316000e+01 9.118760e+01 -2.761083e+01 7.933393e+01  6.658242e+00  1.183451e+00 -3.788580e+01 -1.483578e+01 1.188874e+02 -1.259477e+02 4.577068e-01 6.371582e-01 1.109675e+00 1.949920e+04 1.640446e+05 1.948012e+16 7.746016e+01  7.134594e+00  1.458404e+00 -3.607053e+01 -5.727576e+02 -9.101354e+02 -6.046879e+02 9.534389e+00 1.205405e+02
1.464000e+01 9.118760e+01 -2.644018e+01 7.934022e+01  7.952357e+00  1.737079e+00 -3.852339e+01 -1.463815e+01 1.189831e+02 -1.256856e+02 4.576104e-01 6.372047e-01 1.109665e+00 1.933302e+04 1.639625e+05 2.015206e+16 7.746662e+01  8.470975e+00  2.083920e+00 -3.677765e+01 -5.725646e+02 -9.101703e+02 -6.044205e+02 9.534415e+00 1.205384e+02
1.612000e+01 9.118760e+01 -2.545695e+01 7.934594e+01  9.246198e+00  2.356266e+00 -3.922833e+01 -1.440334e+01 1.190910e+02 -1.253697e+02 4.575282e-01 6.372459e-01 1.109656e+00 1.916811e+04 1.638918e+05 2.074731e+16 7.747251e+01  9.807083e+00  2.778016e+00 -3.755500e+01 -5.723318e+02 -9.101810e+02 -6.040989e+02 9.534440e+00 1.205364e+02
1.760000e+01 9.118760e+01 -2.461150e+01 7.935131e+01  1.053966e+01  3.034696e+00 -3.999479e+01 -1.413202e+01 1.192103e+02 -1.250002e+02 4.574563e-01 6.372837e-01 1.109649e+00 1.900416e+04 1.638294e+05 2.128596e+16 7.747804e+01  1.114281e+01  3.533196e+00 -3.839556e+01 -5.720603e+02 -9.101736e+02 -6.037234e+02 9.534463e+00 1.205344e+02
1.908000e+01 9.118760e+01 -2.387109e+01 7.935645e+01  1.183265e+01  3.766323e+00 -4.081705e+01 -1.382432e+01 1.193399e+02 -1.245765e+02 4.573924e-01 6.373191e-01 1.109642e+00 1.884094e+04 1.637733e+05 2.178173e+16 7.748335e+01  1.247808e+01  4.342460e+00 -3.929263e+01 -5.717504e+02 -9.101523e+02 -6.032931e+02 9.534484e+00 1.205325e+02
2.056000e+01 9.118760e+01 -2.321279e+01 7.936148e+01  1.312511e+01  4.545478e+00 -4.168968e+01 -1.348000e+01 1.194787e+02 -1.240977e+02 4.573347e-01 6.373531e-01 1.109636e+00 1.867830e+04 1.637220e+05 2.224453e+16 7.748854e+01  1.381282e+01  5.199396e+00 -4.024004e+01 -5.714022e+02 -9.101209e+02 -6.028072e+02 9.534505e+00 1.205307e+02
2.204000e+01 9.118760e+01 -2.261975e+01 7.936646e+01  1.441698e+01  5.366929e+00 -4.260765e+01 -1.309860e+01 1.196257e+02 -1.235627e+02 4.572818e-01 6.373863e-01 1.109630e+00 1.851615e+04 1.636744e+05 2.268181e+16 7.749367e+01  1.514698e+01  6.098221e+00 -4.123221e+01 -5.710152e+02 -9.100824e+02 -6.022645e+02 9.534526e+00 1.205290e+02
2.352000e+01 9.118760e+01 -2.207926e+01 7.937144e+01  1.570822e+01  6.225906e+00 -4.356634e+01 -1.267948e+01 1.197799e+02 -1.229701e+02 4.572330e-01 6.374192e-01 1.109625e+00 1.835441e+04 1.636298e+05 2.309943e+16 7.749882e+01  1.648050e+01  7.033768e+00 -4.226409e+01 -5.705889e+02 -9.100392e+02 -6.016633e+02 9.534546e+00 1.205274e+02
2.500000e+01 9.118760e+01 -2.158141e+01 7.937648e+01  1.699876e+01  7.118101e+00 -4.456157e+01 -1.222185e+01 1.199403e+02 -1.223184e+02 4.571875e-01 6.374522e-01 1.109620e+00 1.819303e+04 1.635874e+05 2.350208e+16 7.750403e+01  1.781335e+01  8.001461e+00 -4.333126e+01 -5.701226e+02 -9.099934e+02 -6.010020e+02 9.534566e+00 1.205258e+02
2.648000e+01 9.118760e+01 -2.111834e+01 7.938161e+01  1.828857e+01  8.039650e+00 -4.558960e+01 -1.172481e+01 1.201062e+02 -1.216059e+02 4.571447e-01 6.374857e-01 1.109615e+00 1.803196e+04 1.635470e+05 2.389366e+16 7.750932e+01  1.914547e+01  8.997262e+00 -4.442978e+01 -5.696152e+02 -9.099470e+02 -6.002789e+02 9.534585e+00 1.205244e+02
2.796000e+01 9.118760e+01 -2.067296e+01 7.938713e+01  1.957750e+01  8.986972e+00 -4.664732e+01 -1.114710e+01 1.202776e+02 -1.208331e+02 4.571036e-01 6.375221e-01 1.109610e+00 1.787121e+04 1.635072e+05 2.428697e+16 7.751503e+01  2.047672e+01  1.001749e+01 -4.555644e+01 -5.690702e+02 -9.099092e+02 -5.994955e+02 9.534605e+00 1.205232e+02
2.944000e+01 9.118760e+01 -2.024330e+01 7.939301e+01  2.086553e+01  9.957008e+00 -4.773167e+01 -1.049926e+01 1.204538e+02 -1.199976e+02 4.570641e-01 6.375612e-01 1.109605e+00 1.771074e+04 1.634682e+05 2.468252e+16 7.752110e+01  2.180709e+01  1.105904e+01 -4.670812e+01 -5.684477e+02 -9.098792e+02 -5.986487e+02 9.534625e+00 1.205222e+02
3.092000e+01 9.118760e+01 -1.982892e+01 7.939916e+01  2.215265e+01  1.094706e+01 -4.883991e+01 -9.795148e+00 1.206339e+02 -1.190967e+02 4.570261e-01 6.376023e-01 1.109601e+00 1.755052e+04 1.634297e+05 2.507944e+16 7.752744e+01  2.313655e+01  1.211923e+01 -4.788211e+01 -5.677541e+02 -9.098551e+02 -5.977354e+02 9.534644e+00 1.205215e+02
3.240000e+01 9.118760e+01 -1.942766e+01 7.940555e+01  2.343883e+01  1.195473e+01 -4.996968e+01 -9.039587e+00 1.208174e+02 -1.181279e+02 4.569893e-01 6.376452e-01 1.109596e+00 1.739053e+04 1.633918e+05 2.547862e+16 7.753404e+01  2.446510e+01  1.319568e+01 -4.907606e+01 -5.670034e+02 -9.098368e+02 -5.967528e+02 9.534663e+00 1.205209e+02
3.388000e+01 9.118760e+01 -1.903733e+01 7.941219e+01  2.472404e+01  1.297785e+01 -5.111888e+01 -8.234991e+00 1.210039e+02 -1.170892e+02 4.569536e-01 6.376901e-01 1.109591e+00 1.723077e+04 1.633542e+05 2.588125e+16 7.754089e+01  2.579268e+01  1.428629e+01 -5.028792e+01 -5.661997e+02 -9.098244e+02 -5.956987e+02 9.534683e+00 1.205204e+02
3.536000e+01 9.118760e+01 -1.865587e+01 7.941908e+01  2.600824e+01  1.401452e+01 -5.228567e+01 -7.382572e+00 1.211931e+02 -1.159785e+02 4.569187e-01 6.377368e-01 1.109587e+00 1.707122e+04 1.633170e+05 2.628860e+16 7.754799e+01  2.711927e+01  1.538921e+01 -5.151592e+01 -5.653450e+02 -9.098182e+02 -5.945706e+02 9.534702e+00 1.205201e+02
3.684000e+01 9.118760e+01 -1.829954e+01 7.942619e+01  2.729142e+01  1.506309e+01 -5.346837e+01 -6.482611e+00 1.213844e+02 -1.168844e+02 4.568849e-01 6.377846e-01 1.109582e+00 1.691198e+04 1.632807e+05 2.669804e+16 7.755533e+01  2.844485e+01  1.650284e+01 -5.275843e+01 -5.644389e+02 -9.098163e+02 -5.963441e+02 9.534722e+00 1.205199e+02
3.832000e+01 9.118760e+01 -1.794210e+01 7.943353e+01  2.857354e+01  1.612201e+01 -5.466556e+01 -5.535190e+00 1.215776e+02 -1.192583e+02 4.568518e-01 6.378338e-01 1.109578e+00 1.675285e+04 1.632439e+05 2.711145e+16 7.756290e+01  2.976939e+01  1.762573e+01 -5.401411e+01 -5.634816e+02 -9.098194e+02 -5.981893e+02 9.534742e+00 1.205199e+02
3.980000e+01 9.118760e+01 -1.758673e+01 7.944116e+01  2.985451e+01  1.718988e+01 -5.587601e+01 -4.540310e+00 1.217731e+02 -1.202509e+02 4.568192e-01 6.378856e-01 1.109573e+00 1.659393e+04 1.632071e+05 2.753591e+16 7.757077e+01  3.109279e+01  1.875654e+01 -5.528180e+01 -5.624749e+02 -9.098311e+02 -5.990572e+02 9.534762e+00 1.205200e+02
# m0=3.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
4.000000e+01 9.118760e+01 -1.753881e+01 7.944222e+01  3.002752e+01  1.733481e+01 -5.604053e+01 -4.402195e+00 1.217997e+02 -1.203469e+02 4.568148e-01 6.378927e-01 1.109572e+00 1.657247e+04 1.632022e+05 2.759405e+16 7.757185e+01  3.127154e+01  1.890989e+01 -5.545397e+01 -5.623350e+02 -9.098333e+02 -5.991416e+02 9.534765e+00 1.205201e+02
4.057500e+01 9.118760e+01 -1.740114e+01 7.944527e+01  3.052482e+01  1.775223e+01 -5.651475e+01 -4.000209e+00 1.218762e+02 -1.205886e+02 4.568022e-01 6.379136e-01 1.109571e+00 1.651079e+04 1.631878e+05 2.776229e+16 7.757500e+01  3.178533e+01  1.935146e+01 -5.595004e+01 -5.619275e+02 -9.098404e+02 -5.993535e+02 9.534772e+00 1.205202e+02
4.115000e+01 9.118760e+01 -1.726360e+01 7.944837e+01  3.102193e+01  1.817073e+01 -5.699071e+01 -3.590919e+00 1.219531e+02 -1.207871e+02 4.567897e-01 6.379348e-01 1.109569e+00 1.644914e+04 1.631735e+05 2.793216e+16 7.757819e+01  3.229895e+01  1.979396e+01 -5.644768e+01 -5.615124e+02 -9.098487e+02 -5.995263e+02 9.534780e+00 1.205203e+02
4.172500e+01 9.118760e+01 -1.712616e+01 7.945151e+01  3.151886e+01  1.859024e+01 -5.746836e+01 -3.174284e+00 1.220302e+02 -1.209500e+02 4.567773e-01 6.379564e-01 1.109567e+00 1.638751e+04 1.631591e+05 2.810373e+16 7.758143e+01  3.281238e+01  2.023735e+01 -5.694683e+01 -5.610895e+02 -9.098583e+02 -5.996663e+02 9.534788e+00 1.205205e+02
4.230000e+01 9.118760e+01 -1.698875e+01 7.945469e+01  3.201561e+01  1.901071e+01 -5.794764e+01 -2.750262e+00 1.221076e+02 -1.210825e+02 4.567649e-01 6.379783e-01 1.109565e+00 1.632592e+04 1.631446e+05 2.827705e+16 7.758471e+01  3.332563e+01  2.068156e+01 -5.744745e+01 -5.606588e+02 -9.098690e+02 -5.997781e+02 9.534795e+00 1.205207e+02
4.287500e+01 9.118760e+01 -1.685133e+01 7.945792e+01  3.251217e+01  1.943208e+01 -5.842849e+01 -2.318807e+00 1.221853e+02 -1.211886e+02 4.567525e-01 6.380006e-01 1.109563e+00 1.626435e+04 1.631301e+05 2.845221e+16 7.758804e+01  3.383869e+01  2.112654e+01 -5.794949e+01 -5.602203e+02 -9.098809e+02 -5.998651e+02 9.534803e+00 1.205209e+02
4.345000e+01 9.118760e+01 -1.671384e+01 7.946119e+01  3.300854e+01  1.985428e+01 -5.891087e+01 -1.879876e+00 1.222632e+02 -1.212715e+02 4.567402e-01 6.380232e-01 1.109561e+00 1.620281e+04 1.631156e+05 2.862925e+16 7.759141e+01  3.435157e+01  2.157223e+01 -5.845289e+01 -5.597738e+02 -9.098941e+02 -5.999301e+02 9.534811e+00 1.205212e+02
4.402500e+01 9.118760e+01 -1.657624e+01 7.946451e+01  3.350471e+01  2.027728e+01 -5.939472e+01 -1.433421e+00 1.223414e+02 -1.213334e+02 4.567279e-01 6.380462e-01 1.109560e+00 1.614130e+04 1.631010e+05 2.880826e+16 7.759483e+01  3.486426e+01  2.201860e+01 -5.895761e+01 -5.593194e+02 -9.099086e+02 -5.999751e+02 9.534818e+00 1.205215e+02
4.460000e+01 9.118760e+01 -1.643848e+01 7.946787e+01  3.400069e+01  2.070101e+01 -5.988001e+01 -9.793944e-01 1.224199e+02 -1.213763e+02 4.567157e-01 6.380695e-01 1.109558e+00 1.607981e+04 1.630864e+05 2.898930e+16 7.759829e+01  3.537675e+01  2.246559e+01 -5.946361e+01 -5.588569e+02 -9.099243e+02 -6.000019e+02 9.534826e+00 1.205218e+02
4.517500e+01 9.118760e+01 -1.630049e+01 7.947128e+01  3.449647e+01  2.112542e+01 -6.036668e+01 -5.177490e-01 1.224986e+02 -1.214017e+02 4.567035e-01 6.380932e-01 1.109556e+00 1.601836e+04 1.630717e+05 2.917244e+16 7.760180e+01  3.588905e+01  2.291315e+01 -5.997085e+01 -5.583864e+02 -9.099413e+02 -6.000119e+02 9.534834e+00 1.205221e+02
4.575000e+01 9.118760e+01 -1.616225e+01 7.947474e+01  3.499205e+01  2.155047e+01 -6.085470e+01 -4.843610e-02 1.225775e+02 -1.214110e+02 4.566913e-01 6.381173e-01 1.109554e+00 1.595693e+04 1.630570e+05 2.935775e+16 7.760536e+01  3.640116e+01  2.336124e+01 -6.047929e+01 -5.579078e+02 -9.099597e+02 -6.000061e+02 9.534841e+00 1.205225e+02
4.632500e+01 9.118760e+01 -1.602369e+01 7.947824e+01  3.548742e+01  2.197611e+01 -6.134401e+01 4.285929e-01 1.226567e+02 -1.214051e+02 4.566791e-01 6.381418e-01 1.109552e+00 1.589553e+04 1.630422e+05 2.954531e+16 7.760897e+01  3.691306e+01  2.380982e+01 -6.098890e+01 -5.574210e+02 -9.099793e+02 -5.999856e+02 9.534849e+00 1.205228e+02
4.690000e+01 9.118760e+01 -1.588477e+01 7.948179e+01  3.598259e+01  2.240230e+01 -6.183459e+01 9.133866e-01 1.227362e+02 -1.213850e+02 4.566669e-01 6.381666e-01 1.109550e+00 1.583416e+04 1.630274e+05 2.973518e+16 7.761262e+01  3.742476e+01  2.425884e+01 -6.149962e+01 -5.569260e+02 -9.100003e+02 -5.999512e+02 9.534857e+00 1.205232e+02
4.747500e+01 9.118760e+01 -1.574545e+01 7.948539e+01  3.647756e+01  2.282898e+01 -6.232640e+01 1.405993e+00 1.228159e+02 -1.213513e+02 4.566548e-01 6.381918e-01 1.109548e+00 1.577282e+04 1.630124e+05 2.992745e+16 7.761633e+01  3.793625e+01  2.470826e+01 -6.201144e+01 -5.564227e+02 -9.100226e+02 -5.999036e+02 9.534864e+00 1.205235e+02
4.805000e+01 9.118760e+01 -1.560568e+01 7.948903e+01  3.697230e+01  2.325613e+01 -6.281940e+01 1.906462e+00 1.228958e+02 -1.213049e+02 4.566426e-01 6.382175e-01 1.109546e+00 1.571151e+04 1.629975e+05 3.012217e+16 7.762009e+01  3.844754e+01  2.515806e+01 -6.252432e+01 -5.559110e+02 -9.100462e+02 -5.998433e+02 9.534872e+00 1.205239e+02
4.862500e+01 9.118760e+01 -1.546543e+01 7.949273e+01  3.746684e+01  2.368370e+01 -6.331354e+01 2.414839e+00 1.229760e+02 -1.212462e+02 4.566305e-01 6.382435e-01 1.109545e+00 1.565022e+04 1.629824e+05 3.031942e+16 7.762389e+01  3.895861e+01  2.560818e+01 -6.303822e+01 -5.553910e+02 -9.100713e+02 -5.997709e+02 9.534880e+00 1.205243e+02
4.920000e+01 9.118760e+01 -1.532465e+01 7.949648e+01  3.796116e+01  2.411165e+01 -6.380881e+01 2.931172e+00 1.230565e+02 -1.211757e+02 4.566183e-01 6.382698e-01 1.109543e+00 1.558896e+04 1.629673e+05 3.051929e+16 7.762775e+01  3.946947e+01  2.605859e+01 -6.355312e+01 -5.548625e+02 -9.100977e+02 -5.996868e+02 9.534888e+00 1.205247e+02
4.977500e+01 9.118760e+01 -1.518330e+01 7.950027e+01  3.845525e+01  2.453993e+01 -6.430517e+01 3.455507e+00 1.231372e+02 -1.210938e+02 4.566062e-01 6.382966e-01 1.109541e+00 1.552773e+04 1.629520e+05 3.072183e+16 7.763165e+01  3.998012e+01  2.650927e+01 -6.406898e+01 -5.543255e+02 -9.101255e+02 -5.995914e+02 9.534895e+00 1.205251e+02
5.035000e+01 9.118760e+01 -1.504135e+01 7.950412e+01  3.894913e+01  2.496853e+01 -6.480259e+01 3.987891e+00 1.232181e+02 -1.210009e+02 4.565940e-01 6.383238e-01 1.109539e+00 1.546653e+04 1.629368e+05 3.092712e+16 7.763561e+01  4.049055e+01  2.696016e+01 -6.458579e+01 -5.559614e+02 -9.101547e+02 -5.994850e+02 9.534903e+00 1.205256e+02
5.092500e+01 9.118760e+01 -1.489877e+01 7.950801e+01  3.944278e+01  2.539739e+01 -6.530104e+01 4.528367e+00 1.232993e+02 -1.208973e+02 4.565819e-01 6.383514e-01 1.109537e+00 1.540536e+04 1.629214e+05 3.113525e+16 7.763962e+01  4.100075e+01  2.741125e+01 -6.510350e+01 -5.574703e+02 -9.101853e+02 -5.993680e+02 9.534911e+00 1.205261e+02
5.150000e+01 9.118760e+01 -1.528561e+01 7.949696e+01  3.994359e+01  2.583891e+01 -6.579079e+01 2.903491e+00 1.233331e+02 -1.206548e+02 4.565957e-01 6.382599e-01 1.109541e+00 1.534268e+04 1.629410e+05 3.069331e+16 7.762833e+01  4.151823e+01  2.787541e+01 -6.561347e+01 -5.580846e+02 -9.097953e+02 -5.990542e+02 9.534909e+00 1.205183e+02
5.207500e+01 9.118760e+01 -1.557760e+01 7.948926e+01  4.044266e+01  2.627816e+01 -6.628372e+01 1.759196e+00 1.233774e+02 -1.204299e+02 4.566039e-01 6.381949e-01 1.109544e+00 1.528050e+04 1.629540e+05 3.039801e+16 7.762046e+01  4.203396e+01  2.833712e+01 -6.612627e+01 -5.584993e+02 -9.094992e+02 -5.987704e+02 9.534910e+00 1.205124e+02
5.265000e+01 9.118760e+01 -1.573750e+01 7.948505e+01  4.093986e+01  2.671485e+01 -6.677988e+01 1.124053e+00 1.234329e+02 -1.202244e+02 4.566060e-01 6.381577e-01 1.109545e+00 1.521866e+04 1.629583e+05 3.025347e+16 7.761617e+01  4.254778e+01  2.879609e+01 -6.664196e+01 -5.588254e+02 -9.093016e+02 -5.985192e+02 9.534913e+00 1.205084e+02
5.322500e+01 9.118760e+01 -1.584587e+01 7.948224e+01  4.143620e+01  2.715066e+01 -6.727789e+01 6.930836e-01 1.234928e+02 -1.200205e+02 4.566058e-01 6.381318e-01 1.109546e+00 1.515697e+04 1.629593e+05 3.016839e+16 7.761331e+01  4.306075e+01  2.925406e+01 -6.715929e+01 -5.590785e+02 -9.091435e+02 -5.982749e+02 9.534917e+00 1.205051e+02
5.380000e+01 9.118760e+01 -1.592493e+01 7.948024e+01  4.193196e+01  2.758604e+01 -6.777731e+01 3.806750e-01 1.235554e+02 -1.198135e+02 4.566043e-01 6.381124e-01 1.109546e+00 1.509538e+04 1.629583e+05 3.011733e+16 7.761129e+01  4.357315e+01  2.971151e+01 -6.767787e+01 -5.592751e+02 -9.090084e+02 -5.980303e+02 9.534921e+00 1.205024e+02
5.437500e+01 9.118760e+01 -1.598455e+01 7.947879e+01  4.242728e+01  2.802116e+01 -6.827796e+01 1.484164e-01 1.236197e+02 -1.196012e+02 4.566019e-01 6.380973e-01 1.109547e+00 1.503387e+04 1.629559e+05 3.008894e+16 7.760982e+01  4.408509e+01  3.016863e+01 -6.819755e+01 -5.594268e+02 -9.088886e+02 -5.977822e+02 9.534925e+00 1.204999e+02
5.495000e+01 9.118760e+01 -1.603013e+01 7.947775e+01  4.292222e+01  2.845611e+01 -6.877971e+01 -2.473663e-02 1.236853e+02 -1.193826e+02 4.565988e-01 6.380854e-01 1.109547e+00 1.497241e+04 1.629526e+05 3.007703e+16 7.760877e+01  4.459666e+01  3.062550e+01 -6.871821e+01 -5.595414e+02 -9.087803e+02 -5.975289e+02 9.534930e+00 1.204976e+02
5.552500e+01 9.118760e+01 -1.606496e+01 7.947701e+01  4.341682e+01  2.889093e+01 -6.928249e+01 -1.517300e-01 1.237520e+02 -1.191570e+02 4.565952e-01 6.380761e-01 1.109547e+00 1.491102e+04 1.629486e+05 3.007784e+16 7.760804e+01  4.510789e+01  3.108219e+01 -6.923977e+01 -5.596249e+02 -9.086808e+02 -5.972696e+02 9.534935e+00 1.204956e+02
5.610000e+01 9.118760e+01 -1.609122e+01 7.947654e+01  4.391110e+01  2.932566e+01 -6.978623e+01 -2.411606e-01 1.238195e+02 -1.189241e+02 4.565913e-01 6.380688e-01 1.109546e+00 1.484967e+04 1.629440e+05 3.008888e+16 7.760757e+01  4.561880e+01  3.153871e+01 -6.976219e+01 -5.602648e+02 -9.085885e+02 -5.970035e+02 9.534940e+00 1.204936e+02
5.667500e+01 9.118760e+01 -1.611045e+01 7.947627e+01  4.440508e+01  2.976028e+01 -7.029088e+01 -2.990566e-01 1.238877e+02 -1.186835e+02 4.565871e-01 6.380632e-01 1.109546e+00 1.478837e+04 1.629388e+05 3.010841e+16 7.760732e+01  4.612942e+01  3.199507e+01 -7.028542e+01 -5.624445e+02 -9.085021e+02 -5.967302e+02 9.534945e+00 1.204918e+02
5.725000e+01 9.118760e+01 -1.612288e+01 7.947619e+01  4.489877e+01  3.019480e+01 -7.079640e+01 -3.298186e-01 1.239566e+02 -1.184352e+02 4.565826e-01 6.380591e-01 1.109546e+00 1.472709e+04 1.629332e+05 3.013517e+16 7.760726e+01  4.663975e+01  3.245128e+01 -7.080941e+01 -5.635835e+02 -9.084210e+02 -5.964494e+02 9.534950e+00 1.204901e+02
5.782500e+01 9.118760e+01 -1.612865e+01 7.947627e+01  4.539218e+01  3.062921e+01 -7.130276e+01 -3.367600e-01 1.240260e+02 -1.181790e+02 4.565779e-01 6.380562e-01 1.109546e+00 1.466584e+04 1.629271e+05 3.016822e+16 7.760737e+01  4.714981e+01  3.290733e+01 -7.133415e+01 -5.644758e+02 -9.083444e+02 -5.961610e+02 9.534955e+00 1.204885e+02
5.840000e+01 9.118760e+01 -1.666589e+01 7.946179e+01  4.589322e+01  3.107715e+01 -7.180100e+01 -2.455263e+00 1.240484e+02 -1.177862e+02 4.565986e-01 6.379372e-01 1.109551e+00 1.460331e+04 1.629560e+05 2.958828e+16 7.759256e+01  4.766763e+01  3.337733e+01 -7.185173e+01 -5.650253e+02 -9.078592e+02 -5.989525e+02 9.534952e+00 1.204789e+02
5.897500e+01 9.118760e+01 -1.702378e+01 7.945261e+01  4.639131e+01  3.152037e+01 -7.230322e+01 -3.805547e+00 1.240878e+02 -1.174304e+02 4.566101e-01 6.378605e-01 1.109555e+00 1.454140e+04 1.629729e+05 2.923586e+16 7.758318e+01  4.818245e+01  3.384240e+01 -7.237284e+01 -5.655603e+02 -9.075229e+02 -6.005115e+02 9.534951e+00 1.204722e+02
5.955000e+01 9.118760e+01 -1.727977e+01 7.944613e+01  4.688779e+01  3.196116e+01 -7.280781e+01 -4.764245e+00 1.241358e+02 -1.170888e+02 4.566170e-01 6.378052e-01 1.109557e+00 1.447974e+04 1.629832e+05 2.899687e+16 7.757656e+01  4.869566e+01  3.430491e+01 -7.289604e+01 -5.660691e+02 -9.072623e+02 -6.015737e+02 9.534953e+00 1.204670e+02
6.012500e+01 9.118760e+01 -1.749184e+01 7.944083e+01  4.738347e+01  3.240087e+01 -7.331381e+01 -5.550028e+00 1.241877e+02 -1.167485e+02 4.566219e-01 6.377594e-01 1.109559e+00 1.441819e+04 1.629905e+05 2.880750e+16 7.757115e+01  4.920805e+01  3.476626e+01 -7.342049e+01 -5.665449e+02 -9.070351e+02 -6.024183e+02 9.534955e+00 1.204625e+02
6.070000e+01 9.118760e+01 -1.769305e+01 7.943621e+01  4.787864e+01  3.283999e+01 -7.382089e+01 -6.230795e+00 1.242417e+02 -1.188310e+02 4.566258e-01 6.377184e-01 1.109561e+00 1.435682e+04 1.629967e+05 2.864287e+16 7.756645e+01  4.971994e+01  3.522696e+01 -7.394590e+01 -5.669893e+02 -9.068256e+02 -6.030385e+02 9.534958e+00 1.204583e+02
6.127500e+01 9.118760e+01 -1.786863e+01 7.943209e+01  4.837337e+01  3.327860e+01 -7.432893e+01 -6.838745e+00 1.242972e+02 -1.207737e+02 4.566289e-01 6.376814e-01 1.109562e+00 1.429546e+04 1.630013e+05 2.849896e+16 7.756226e+01  5.023138e+01  3.568711e+01 -7.447215e+01 -5.674076e+02 -9.066301e+02 -6.035790e+02 9.534961e+00 1.204544e+02
6.185000e+01 9.118760e+01 -1.802966e+01 7.942836e+01  4.886769e+01  3.371678e+01 -7.483784e+01 -7.392085e+00 1.243540e+02 -1.219749e+02 4.566313e-01 6.376477e-01 1.109563e+00 1.423416e+04 1.630049e+05 2.837180e+16 7.755845e+01  5.074242e+01  3.614677e+01 -7.499918e+01 -5.678033e+02 -9.064460e+02 -6.040849e+02 9.534964e+00 1.204507e+02
6.242500e+01 9.118760e+01 -1.817957e+01 7.942492e+01  4.936166e+01  3.415458e+01 -7.534755e+01 -7.902349e+00 1.244118e+02 -1.229010e+02 4.566332e-01 6.376164e-01 1.109565e+00 1.417290e+04 1.630079e+05 2.825703e+16 7.755496e+01  5.125311e+01  3.660603e+01 -7.552693e+01 -5.681790e+02 -9.062705e+02 -6.045520e+02 9.534968e+00 1.204472e+02
6.300000e+01 9.118760e+01 -1.832073e+01 7.942173e+01  4.985530e+01  3.459205e+01 -7.585802e+01 -8.377435e+00 1.244705e+02 -1.236721e+02 4.566347e-01 6.375872e-01 1.109566e+00 1.411170e+04 1.630102e+05 2.815211e+16 7.755171e+01  5.176348e+01  3.706491e+01 -7.605533e+01 -5.685368e+02 -9.061019e+02 -6.049851e+02 9.534971e+00 1.204439e+02
# m0=3.600000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=3.000000e+02 a0=0.000000e+00 tanb=1.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
6.400000e+01 9.118760e+01 -1.854996e+01 7.941664e+01  5.071309e+01  3.535210e+01 -7.674747e+01 -9.136016e+00 1.245739e+02 -1.247865e+02 4.566367e-01 6.375400e-01 1.109567e+00 1.400536e+04 1.630131e+05 2.798815e+16 7.754653e+01  5.265037e+01  3.786212e+01 -7.697579e+01 -5.691219e+02 -9.058219e+02 -6.056715e+02 9.534977e+00 1.204383e+02
7.760000e+01 9.118760e+01 -2.088346e+01 7.937290e+01  6.229916e+01  4.557564e+01 -8.900513e+01 -1.566184e+01 1.260661e+02 -1.321783e+02 4.566312e-01 6.371043e-01 1.109581e+00 1.256956e+04 1.629912e+05 2.670702e+16 7.750225e+01  6.463393e+01  4.858628e+01 -8.963658e+01 -5.744818e+02 -9.027396e+02 -6.112627e+02 9.535073e+00 1.204008e+02
9.120000e+01 9.118760e+01 -2.273324e+01 7.934971e+01  7.372730e+01  5.547475e+01 -1.014734e+02 -1.906396e+01 1.276303e+02 -1.357367e+02 4.566072e-01 6.368333e-01 1.109587e+00 1.115100e+04 1.629175e+05 2.609898e+16 7.747899e+01  7.646322e+01  5.898860e+01 -1.024834e+02 -5.772993e+02 -9.002386e+02 -6.142477e+02 9.535176e+00 1.203705e+02
1.048000e+02 9.118760e+01 -2.448906e+01 7.933513e+01  8.496847e+01  6.488286e+01 -1.140795e+02 -2.111102e+01 1.292267e+02 -1.380081e+02 4.565805e-01 6.366312e-01 1.109590e+00 9.748747e+03 1.628180e+05 2.572233e+16 7.746456e+01  8.810947e+01  6.891362e+01 -1.154522e+02 -5.790063e+02 -8.979809e+02 -6.161844e+02 9.535281e+00 1.203429e+02
1.184000e+02 9.118760e+01 -2.626206e+01 7.932522e+01  9.598500e+01  7.363043e+01 -1.267840e+02 -2.240564e+01 1.308390e+02 -1.395564e+02 4.565548e-01 6.364664e-01 1.109593e+00 8.362434e+03 1.627008e+05 2.544916e+16 7.745489e+01  9.953486e+01  7.819684e+01 -1.285081e+02 -5.800618e+02 -8.958569e+02 -6.175049e+02 9.535387e+00 1.203147e+02
1.320000e+02 9.118760e+01 -2.808696e+01 7.931833e+01  1.067320e+02  8.154470e+01 -1.395627e+02 -2.320366e+01 1.324580e+02 -1.406285e+02 4.565307e-01 6.363261e-01 1.109595e+00 6.991740e+03 1.625687e+05 2.523453e+16 7.744831e+01  1.106938e+02  8.666220e+01 -1.416301e+02 -5.806796e+02 -8.938242e+02 -6.184118e+02 9.535492e+00 1.202869e+02
1.456000e+02 9.118760e+01 -2.997745e+01 7.931359e+01  1.171578e+02  8.847134e+01 1.445998e+02 -2.364681e+01 1.340768e+02 -1.413609e+02 4.565084e-01 6.362033e-01 1.109596e+00 5.636295e+03 1.624232e+05 2.505739e+16 7.744392e+01  1.215327e+02  9.413975e+01 1.517148e+02 -5.809821e+02 -8.918616e+02 -6.190207e+02 9.535597e+00 1.202596e+02
1.592000e+02 9.118760e+01 -3.193930e+01 7.931044e+01  1.272037e+02  9.431435e+01 1.488266e+02 -2.382433e+01 1.356902e+02 -1.418394e+02 4.564878e-01 6.360938e-01 1.109598e+00 4.295677e+03 1.622655e+05 2.490633e+16 7.744116e+01  1.319902e+02  1.005051e+02 1.558155e+02 -5.810474e+02 -8.899576e+02 -6.194056e+02 9.535700e+00 1.202328e+02
1.728000e+02 9.118760e+01 -3.397495e+01 7.930852e+01  1.368056e+02  9.907284e+01 1.536990e+02 -2.379712e+01 1.372937e+02 -1.421220e+02 4.564686e-01 6.359950e-01 1.109599e+00 2.969433e+03 1.620962e+05 2.477452e+16 7.743965e+01  1.419974e+02  1.057251e+02 1.606120e+02 -5.809298e+02 -8.881049e+02 -6.196173e+02 9.535802e+00 1.202064e+02
1.864000e+02 9.118760e+01 -3.608531e+01 7.930758e+01  1.458962e+02  1.028443e+02 1.590531e+02 -2.360902e+01 1.388837e+02 -1.422506e+02 4.564507e-01 6.359047e-01 1.109600e+00 1.657087e+03 1.619158e+05 2.465753e+16 7.743913e+01  1.514809e+02  1.098755e+02 1.659562e+02 -5.806683e+02 -8.862989e+02 -6.196925e+02 9.535903e+00 1.201806e+02
2.000000e+02 9.118760e+01 -3.827065e+01 7.930741e+01  1.544094e+02  1.057887e+02 1.646652e+02 -2.329281e+01 1.404576e+02 -1.422562e+02 4.564340e-01 6.358217e-01 1.109600e+00 3.581545e+02 1.617250e+05 2.455235e+16 7.743940e+01  1.603663e+02  1.131129e+02 1.716210e+02 -5.802924e+02 -8.845366e+02 -6.196585e+02 9.536002e+00 1.201553e+02


# coordinates of intersection
2.2 -50
2.2 1


8.9 -50
8.9 1


150 -50
150 1


51 -8
51 15


58 -8
58 15


5.5 -8
5.5 15


0 -50
0  50


-162 -50
-162 1


-162 119.47
2.2   119.625
8.9   119.615
150   119.32


51 119.2
51 119.8


58 119.2
58 119.8


5.5 119.2
5.5 119.8


-48 119.2
-48 119.8


==> anc/m0scan-tb-40-a0-+0000-m12-0660.dat <==
# tanb  a0  m12  m0  mu  mh0  mneut0

40.0 0.0 660.0 100.0 792.0438 117.0271 274.6109
40.0 0.0 660.0 120.0 791.9819 117.0889 274.67
40.0 0.0 660.0 140.0 791.8645 117.1461 274.7369
40.0 0.0 660.0 160.0 791.7393 117.1978 274.8068
40.0 0.0 660.0 180.0 791.5663 117.2438 274.8834
40.0 0.0 660.0 200.0 791.4119 117.2843 274.968
40.0 0.0 660.0 220.0 791.2084 117.3199 275.061
40.0 0.0 660.0 240.0 790.9743 117.3512 275.162
40.0 0.0 660.0 260.0 790.7138 117.3786 275.2703
40.0 0.0 660.0 280.0 790.4073 117.4029 275.3839
40.0 0.0 660.0 300.0 790.1085 117.4244 275.4991
40.0 0.0 660.0 320.0 789.7671 117.4437 275.6061
40.0 0.0 660.0 340.0 789.3961 117.461 275.705
40.0 0.0 660.0 360.0 788.9735 117.4767 275.8
40.0 0.0 660.0 380.0 788.57 117.4911 275.8923
40.0 0.0 660.0 400.0 788.1188 117.5044 275.9824
40.0 0.0 660.0 420.0 787.6395 117.5169 276.071
40.0 0.0 660.0 440.0 787.1086 117.5286 276.158
40.0 0.0 660.0 460.0 786.621 117.5398 276.2439
40.0 0.0 660.0 480.0 786.022 117.5506 276.3286
40.0 0.0 660.0 500.0 785.4563 117.561 276.4124
40.0 0.0 660.0 520.0 784.8454 117.5711 276.4953
40.0 0.0 660.0 540.0 784.2086 117.5811 276.5772
40.0 0.0 660.0 560.0 783.5228 117.591 276.6584
40.0 0.0 660.0 580.0 782.8331 117.6008 276.7388
40.0 0.0 660.0 600.0 782.1449 117.6107 276.8185
40.0 0.0 660.0 620.0 781.4067 117.6205 276.8975
40.0 0.0 660.0 640.0 780.6677 117.6305 276.9759
40.0 0.0 660.0 660.0 779.8258 117.6405 277.0535
40.0 0.0 660.0 680.0 779.0387 117.6507 277.1305
40.0 0.0 660.0 700.0 778.1976 117.6611 277.207
40.0 0.0 660.0 720.0 777.3358 117.6716 277.2828
40.0 0.0 660.0 740.0 776.4656 117.6823 277.3581
40.0 0.0 660.0 760.0 775.5309 117.6933 277.4327
40.0 0.0 660.0 780.0 774.5907 117.7044 277.5068
40.0 0.0 660.0 800.0 773.6257 117.7158 277.5804
40.0 0.0 660.0 820.0 772.6157 117.7275 277.6534
40.0 0.0 660.0 840.0 771.6222 117.7394 277.7258
40.0 0.0 660.0 860.0 770.5821 117.7516 277.7977
40.0 0.0 660.0 880.0 769.5176 117.7641 277.8691
40.0 0.0 660.0 900.0 768.4273 117.7768 277.9399
40.0 0.0 660.0 920.0 767.3318 117.7899 278.0104
40.0 0.0 660.0 940.0 766.1231 117.8032 278.08
40.0 0.0 660.0 960.0 765.0075 117.8168 278.1494
40.0 0.0 660.0 980.0 763.8121 117.8308 278.2182
40.0 0.0 660.0 1000.0 762.596 117.845 278.2864
40.0 0.0 660.0 1020.0 761.3806 117.8596 278.3542
40.0 0.0 660.0 1040.0 760.0826 117.8745 278.4214
40.0 0.0 660.0 1060.0 758.7894 117.8897 278.4881
40.0 0.0 660.0 1080.0 757.4664 117.9052 278.5543
40.0 0.0 660.0 1100.0 756.0929 117.921 278.62
40.0 0.0 660.0 1120.0 754.7232 117.9372 278.6852
40.0 0.0 660.0 1140.0 753.3424 117.9536 278.7499
40.0 0.0 660.0 1160.0 751.9162 117.9704 278.814
40.0 0.0 660.0 1180.0 750.4602 117.9875 278.8776
40.0 0.0 660.0 1200.0 749.023 118.005 278.9407
40.0 0.0 660.0 1220.0 747.4915 118.0227 279.0033
40.0 0.0 660.0 1240.0 745.9288 118.0408 279.0653
40.0 0.0 660.0 1260.0 744.3637 118.0591 279.1268
40.0 0.0 660.0 1280.0 742.7645 118.0778 279.1877
40.0 0.0 660.0 1300.0 741.1667 118.0968 279.2481
40.0 0.0 660.0 1320.0 739.4882 118.1161 279.308
40.0 0.0 660.0 1340.0 737.783 118.1357 279.3672
40.0 0.0 660.0 1360.0 736.0924 118.1556 279.426
40.0 0.0 660.0 1380.0 734.3493 118.1758 279.4841
40.0 0.0 660.0 1400.0 732.5785 118.1962 279.5418
40.0 0.0 660.0 1420.0 730.774 118.217 279.5988
40.0 0.0 660.0 1440.0 728.9398 118.2381 279.6552
40.0 0.0 660.0 1460.0 727.0744 118.2594 279.7111
40.0 0.0 660.0 1480.0 725.1771 118.281 279.7663
40.0 0.0 660.0 1500.0 723.2472 118.3029 279.821
40.0 0.0 660.0 1520.0 721.2857 118.3251 279.875
40.0 0.0 660.0 1540.0 719.2911 118.3475 279.9285
40.0 0.0 660.0 1560.0 717.2527 118.3702 279.9813
40.0 0.0 660.0 1580.0 715.2 118.3931 280.0335
40.0 0.0 660.0 1600.0 713.104 118.4163 280.085
40.0 0.0 660.0 1620.0 710.966 118.4398 280.1359
40.0 0.0 660.0 1640.0 708.8118 118.4635 280.1861
40.0 0.0 660.0 1660.0 706.6038 118.4874 280.2356
40.0 0.0 660.0 1680.0 704.3655 118.5116 280.2845
40.0 0.0 660.0 1700.0 702.088 118.5359 280.3327
40.0 0.0 660.0 1720.0 699.7773 118.5606 280.3802
40.0 0.0 660.0 1740.0 697.4269 118.5854 280.4269
40.0 0.0 660.0 1760.0 695.0381 118.6104 280.4729
40.0 0.0 660.0 1780.0 692.6103 118.6357 280.5182
40.0 0.0 660.0 1800.0 690.1431 118.6611 280.5627
40.0 0.0 660.0 1820.0 687.6357 118.6868 280.6064
40.0 0.0 660.0 1840.0 685.0878 118.7127 280.6494
40.0 0.0 660.0 1860.0 682.4987 118.7387 280.6915
40.0 0.0 660.0 1880.0 679.8675 118.7649 280.7329
40.0 0.0 660.0 1900.0 677.1937 118.7914 280.7733
40.0 0.0 660.0 1920.0 674.4768 118.8179 280.8129
40.0 0.0 660.0 1940.0 671.7155 118.8447 280.8517
40.0 0.0 660.0 1960.0 668.9097 118.8717 280.8895
40.0 0.0 660.0 1980.0 666.0585 118.8988 280.9263
40.0 0.0 660.0 2000.0 663.1611 118.926 280.9623
40.0 0.0 660.0 2020.0 660.2168 118.9534 280.9972
40.0 0.0 660.0 2040.0 657.2247 118.981 281.0312
40.0 0.0 660.0 2060.0 654.184 119.0087 281.0641
40.0 0.0 660.0 2080.0 651.094 119.0366 281.0959
40.0 0.0 660.0 2100.0 647.9537 119.0646 281.1266
40.0 0.0 660.0 2120.0 644.7623 119.0927 281.1562
40.0 0.0 660.0 2140.0 641.5188 119.121 281.1846
40.0 0.0 660.0 2160.0 638.2224 119.1494 281.2117
40.0 0.0 660.0 2180.0 634.8721 119.1779 281.2377
40.0 0.0 660.0 2200.0 631.4667 119.2066 281.2622
40.0 0.0 660.0 2220.0 628.0056 119.2354 281.2855
40.0 0.0 660.0 2240.0 624.4874 119.2642 281.3073
40.0 0.0 660.0 2260.0 620.9114 119.2932 281.3276
40.0 0.0 660.0 2280.0 617.2757 119.3224 281.3464
40.0 0.0 660.0 2300.0 613.58 119.3516 281.3635
40.0 0.0 660.0 2320.0 609.8227 119.3809 281.3791
40.0 0.0 660.0 2340.0 606.0026 119.4103 281.3928
40.0 0.0 660.0 2360.0 602.1186 119.4399 281.4047
40.0 0.0 660.0 2380.0 598.1691 119.4695 281.4147
40.0 0.0 660.0 2400.0 594.1531 119.4992 281.4226
40.0 0.0 660.0 2420.0 590.0689 119.529 281.4284
40.0 0.0 660.0 2440.0 585.9151 119.5589 281.432
40.0 0.0 660.0 2460.0 581.6907 119.5889 281.4331
40.0 0.0 660.0 2480.0 577.393 119.619 281.4318
40.0 0.0 660.0 2500.0 573.0212 119.6492 281.4277
40.0 0.0 660.0 2520.0 568.5735 119.6794 281.4208
40.0 0.0 660.0 2540.0 564.1191 119.7098 281.411
40.0 0.0 660.0 2560.0 559.4438 119.7402 281.3978
40.0 0.0 660.0 2580.0 554.7572 119.7707 281.3811
40.0 0.0 660.0 2600.0 549.9876 119.8013 281.3608
40.0 0.0 660.0 2620.0 545.1324 119.8319 281.3366
40.0 0.0 660.0 2640.0 540.1894 119.8627 281.308
40.0 0.0 660.0 2660.0 535.1569 119.8935 281.2749
40.0 0.0 660.0 2680.0 530.1207 119.924 281.2387
40.0 0.0 660.0 2700.0 524.8868 119.955 281.1953
40.0 0.0 660.0 2720.0 519.6693 119.986 281.1461
40.0 0.0 660.0 2740.0 514.2536 120.0172 281.0904
40.0 0.0 660.0 2760.0 508.7343 120.0484 281.0276
40.0 0.0 660.0 2780.0 502.9729 120.0797 280.9571
40.0 0.0 660.0 2781.0 502.825 120.0812 280.9535
40.0 0.0 660.0 2782.0 502.5404 120.0828 280.9497
40.0 0.0 660.0 2783.0 502.2565 120.0847 280.9431
40.0 0.0 660.0 2784.0 501.9718 120.0863 280.9393
40.0 0.0 660.0 2785.0 501.6865 120.0879 280.9355
40.0 0.0 660.0 2786.0 501.2536 120.0894 280.9315
40.0 0.0 660.0 2787.0 500.9932 120.091 280.9276
40.0 0.0 660.0 2788.0 500.7735 120.0922 280.9267
40.0 0.0 660.0 2789.0 500.5427 120.0941 280.9199
40.0 0.0 660.0 2790.0 500.2567 120.0957 280.916
40.0 0.0 660.0 2791.0 499.9694 120.0973 280.912
40.0 0.0 660.0 2792.0 499.5662 120.0988 280.9079
40.0 0.0 660.0 2793.0 499.3953 120.1004 280.904
40.0 0.0 660.0 2794.0 499.0565 120.102 280.8999
40.0 0.0 660.0 2795.0 498.8192 120.1036 280.8959
40.0 0.0 660.0 2796.0 498.5314 120.1051 280.8918
40.0 0.0 660.0 2796.1 498.339 120.1053 280.8913
40.0 0.0 660.0 2796.2 498.4734 120.1054 280.891
40.0 0.0 660.0 2796.3 498.3476 120.1052 280.8935
40.0 0.0 660.0 2796.4 498.4156 120.1058 280.8902
40.0 0.0 660.0 2796.5 498.4181 120.1055 280.8927
40.0 0.0 660.0 2796.6 498.3894 120.1057 280.8923
40.0 0.0 660.0 2796.7 498.3291 120.1062 280.889
40.0 0.0 660.0 2796.8 498.3001 120.1064 280.8886
40.0 0.0 660.0 2796.9 498.2713 120.1065 280.8881
40.0 0.0 660.0 2797.0 498.1395 120.1063 280.8906
40.0 0.0 660.0 2798.0 497.8559 120.1079 280.8865
40.0 0.0 660.0 2799.0 497.6647 120.1098 280.8794
40.0 0.0 660.0 2800.0 497.216 120.1114 280.8752
40.0 0.0 660.0 2801.0 497.0855 120.113 280.8711
40.0 0.0 660.0 2802.0 496.6159 120.1145 280.8667
40.0 0.0 660.0 2803.0 496.3327 120.1161 280.8625
40.0 0.0 660.0 2804.0 496.2422 120.1173 280.8614
40.0 0.0 660.0 2805.0 495.9242 120.1193 280.8541
40.0 0.0 660.0 2806.0 495.4529 120.1208 280.8496
40.0 0.0 660.0 2807.0 495.1618 120.1224 280.8453
40.0 0.0 660.0 2808.0 494.912 120.124 280.8409
40.0 0.0 660.0 2809.0 494.5778 120.1255 280.8365
40.0 0.0 660.0 2810.0 494.4661 120.1271 280.8322
40.0 0.0 660.0 2811.0 493.993 120.1287 280.8276
40.0 0.0 660.0 2812.0 493.7007 120.1303 280.8232
40.0 0.0 660.0 2813.0 493.5878 120.1318 280.8188
40.0 0.0 660.0 2814.0 493.1137 120.1334 280.8142
40.0 0.0 660.0 2815.0 492.82 120.135 280.8096
40.0 0.0 660.0 2816.0 492.526 120.1366 280.8051
40.0 0.0 660.0 2817.0 492.2318 120.1381 280.8005
40.0 0.0 660.0 2818.0 491.9373 120.1397 280.7959
40.0 0.0 660.0 2819.0 491.6424 120.1413 280.7912
40.0 0.0 660.0 2820.0 491.3473 120.1429 280.7866
40.0 0.0 660.0 2840.0 485.565 120.1744 280.6876
40.0 0.0 660.0 2860.0 479.2979 120.206 280.5768
40.0 0.0 660.0 2880.0 473.0895 120.2377 280.4529
40.0 0.0 660.0 2900.0 466.7525 120.2696 280.3143
40.0 0.0 660.0 2920.0 460.2815 120.3015 280.159
40.0 0.0 660.0 2940.0 453.6741 120.3334 279.9846
40.0 0.0 660.0 2960.0 446.9228 120.3655 279.7885
40.0 0.0 660.0 2980.0 440.0236 120.3977 279.5673
40.0 0.0 660.0 3000.0 432.9701 120.43 279.3169
40.0 0.0 660.0 3020.0 425.7551 120.4625 279.0325
40.0 0.0 660.0 3040.0 418.3726 120.495 278.7078
40.0 0.0 660.0 3060.0 410.8776 120.5273 278.3472
40.0 0.0 660.0 3080.0 403.0724 120.5604 277.9053
40.0 0.0 660.0 3100.0 395.1378 120.5934 277.4056
40.0 0.0 660.0 3120.0 387.0006 120.6264 276.8202
40.0 0.0 660.0 3140.0 378.6504 120.6596 276.1286
40.0 0.0 660.0 3160.0 370.0751 120.693 275.3032
40.0 0.0 660.0 3180.0 361.2593 120.7266 274.3072
40.0 0.0 660.0 3200.0 352.1896 120.7603 273.0911
40.0 0.0 660.0 3220.0 342.8504 120.7942 271.5879
40.0 0.0 660.0 3240.0 333.2241 120.8284 269.7069
40.0 0.0 660.0 3260.0 323.2887 120.8628 267.3278
40.0 0.0 660.0 3280.0 313.0205 120.8974 264.2966
40.0 0.0 660.0 3300.0 302.3935 120.9323 260.4313
40.0 0.0 660.0 3320.0 291.3741 120.9675 255.5409
40.0 0.0 660.0 3340.0 279.9266 121.003 249.4629
40.0 0.0 660.0 3360.0 268.0066 121.0389 242.0974
40.0 0.0 660.0 3380.0 255.5616 121.0753 233.4186
40.0 0.0 660.0 3400.0 242.5277 121.1121 223.4522
40.0 0.0 660.0 3420.0 228.8301 121.1494 212.2332
40.0 0.0 660.0 3440.0 214.362 121.1874 199.7745
40.0 0.0 660.0 3460.0 198.9977 121.2262 186.0385
40.0 0.0 660.0 3461.0 198.2035 121.2243 185.3169
40.0 0.0 660.0 3462.0 197.4065 121.2302 184.5925
40.0 0.0 660.0 3463.0 196.6069 121.2283 183.8643
40.0 0.0 660.0 3464.0 195.8047 121.2341 183.1324
40.0 0.0 660.0 3465.0 194.9995 121.2322 182.3978
40.0 0.0 660.0 3466.0 194.1919 121.2342 181.6592
40.0 0.0 660.0 3467.0 193.3812 121.2361 180.9171
40.0 0.0 660.0 3468.0 192.5677 121.2381 180.1716
40.0 0.0 660.0 3469.0 191.7516 121.2401 179.4228
40.0 0.0 660.0 3470.0 190.9326 121.246 178.6702
40.0 0.0 660.0 3471.0 190.1106 121.248 177.9141
40.0 0.0 660.0 3472.0 189.2858 121.246 177.1544
40.0 0.0 660.0 3473.0 188.4581 121.248 176.3912
40.0 0.0 660.0 3474.0 187.6274 121.25 175.6241
40.0 0.0 660.0 3475.0 186.7936 121.252 174.8537
40.0 0.0 660.0 3476.0 185.9569 121.254 174.0796
40.0 0.0 660.0 3477.0 185.1172 121.256 173.3017
40.0 0.0 660.0 3478.0 184.2744 121.258 172.5199
40.0 0.0 660.0 3479.0 183.4285 121.26 171.7347
40.0 0.0 660.0 3480.0 182.5792 121.2621 170.9456
40.0 0.0 660.0 3500.0 164.889 121.303 154.3317
40.0 0.0 660.0 3520.0 145.647 121.3457 135.9545
40.0 0.0 660.0 3540.0 124.5357 121.3911 115.519
40.0 0.0 660.0 3560.0 101.519 121.4404 92.99482
40.0 0.0 660.0 3580.0 78.43747 121.4952 70.22132
40.0 0.0 660.0 3600.0 61.40999 121.5497 53.34255
40.0 0.0 660.0 3620.0 53.07744 121.6103 45.07116
40.0 0.0 660.0 3640.0 49.76596 121.6661 41.77583
40.0 0.0 660.0 3660.0 48.27938 121.7195 40.28253
40.0 0.0 660.0 3661.0 48.25302 121.7221 40.25601
40.0 0.0 660.0 3662.0 48.23225 121.7247 40.22747
40.0 0.0 660.0 3663.0 48.21578 121.7273 40.2154
40.0 0.0 660.0 3664.0 48.20429 121.7299 40.18577
40.0 0.0 660.0 3665.0 48.19747 121.7324 40.05985
40.0 0.0 660.0 3666.0 48.19408 121.7352 40.81323

40.0 0.0 660.0 2796.7 -540.3676 120.3289 281.8504
40.0 0.0 660.0 2796.8 -539.5777 120.3243 281.8483
40.0 0.0 660.0 2796.9 -539.1854 120.3222 281.8472
40.0 0.0 660.0 2797.0 -538.8794 120.3207 281.8462
40.0 0.0 660.0 2798.0 -537.0247 120.3124 281.8403
40.0 0.0 660.0 2799.0 -535.7969 120.3081 281.8358
40.0 0.0 660.0 2800.0 -534.7896 120.3051 281.8319
40.0 0.0 660.0 2801.0 -533.9379 120.3024 281.8296
40.0 0.0 660.0 2802.0 -533.1011 120.3011 281.8249
40.0 0.0 660.0 2803.0 -532.3538 120.2997 281.8216
40.0 0.0 660.0 2804.0 -531.6713 120.2986 281.8184
40.0 0.0 660.0 2805.0 -530.9854 120.2977 281.8152
40.0 0.0 660.0 2806.0 -530.3483 120.297 281.8121
40.0 0.0 660.0 2807.0 -529.8043 120.2966 281.8092
40.0 0.0 660.0 2808.0 -529.3088 120.2964 281.8064
40.0 0.0 660.0 2809.0 -528.5985 120.2958 281.8031
40.0 0.0 660.0 2810.0 -528.1257 120.2957 281.8003
40.0 0.0 660.0 2811.0 -527.5479 120.2955 281.7972
40.0 0.0 660.0 2812.0 -526.9761 120.2954 281.7942
40.0 0.0 660.0 2813.0 -526.4098 120.2954 281.7911
40.0 0.0 660.0 2814.0 -526.0649 120.2958 281.7885
40.0 0.0 660.0 2815.0 -525.3872 120.2956 281.7852
40.0 0.0 660.0 2816.0 -525.0611 120.2961 281.7826
40.0 0.0 660.0 2817.0 -524.4015 120.2961 281.7792
40.0 0.0 660.0 2818.0 -524.0711 120.2966 281.7766
40.0 0.0 660.0 2819.0 -523.443 120.2967 281.7733
40.0 0.0 660.0 2820.0 -522.9727 120.2971 281.7703
40.0 0.0 660.0 2840.0 -514.3525 120.3102 281.7078
40.0 0.0 660.0 2860.0 -506.5047 120.3293 281.6382
40.0 0.0 660.0 2880.0 -498.9816 120.3515 281.5597
40.0 0.0 660.0 2900.0 -491.6048 120.3757 281.4707
40.0 0.0 660.0 2920.0 -484.2815 120.4012 281.3699
40.0 0.0 660.0 2940.0 -476.9572 120.4277 281.2558
40.0 0.0 660.0 2960.0 -469.5905 120.4551 281.1264
40.0 0.0 660.0 2980.0 -462.2747 120.4832 280.9797
40.0 0.0 660.0 3000.0 -454.6307 120.5118 280.8126
40.0 0.0 660.0 3020.0 -446.9971 120.541 280.6224
40.0 0.0 660.0 3040.0 -439.2406 120.5705 280.4051
40.0 0.0 660.0 3060.0 -431.3451 120.6005 280.1559
40.0 0.0 660.0 3080.0 -423.2984 120.6308 279.8687
40.0 0.0 660.0 3100.0 -415.0863 120.6614 279.5361
40.0 0.0 660.0 3120.0 -406.6955 120.6923 279.1482
40.0 0.0 660.0 3140.0 -398.1122 120.7236 278.6925
40.0 0.0 660.0 3160.0 -389.3221 120.7551 278.1525
40.0 0.0 660.0 3180.0 -380.3099 120.7869 277.506
40.0 0.0 660.0 3200.0 -371.059 120.8189 276.723
40.0 0.0 660.0 3220.0 -361.5513 120.8513 275.762
40.0 0.0 660.0 3240.0 -351.7662 120.8839 274.5653
40.0 0.0 660.0 3260.0 -341.6828 120.9167 273.0512
40.0 0.0 660.0 3280.0 -331.2752 120.9499 271.1051
40.0 0.0 660.0 3300.0 -320.5152 120.9833 268.5672
40.0 0.0 660.0 3320.0 -309.3691 121.0171 265.2266
40.0 0.0 660.0 3340.0 -297.799 121.0511 260.8297
40.0 0.0 660.0 3360.0 -285.7588 121.0855 255.118
40.0 0.0 660.0 3380.0 -273.1943 121.1203 247.8992
40.0 0.0 660.0 3400.0 -260.0368 121.1554 239.0888
40.0 0.0 660.0 3420.0 -246.2075 121.191 228.7094
40.0 0.0 660.0 3440.0 -231.6021 121.2271 216.8087
40.0 0.0 660.0 3460.0 -216.0845 121.2638 203.416
40.0 0.0 660.0 3462.0 -214.4764 121.2675 201.9921
40.0 0.0 660.0 3464.0 -212.8568 121.2712 200.5541

40.0 0.0 660.0 3470.0 -5.750876 121.4004 2.232848
40.0 0.0 660.0 3471.0 -5.842555 121.4018 2.268764

40.0 0.0 660.0 3461.0 6.32708 121.3857 1.796406
40.0 0.0 660.0 3463.0 6.493449 121.3885 1.885208
40.0 0.0 660.0 3465.0 6.664487 121.3912 1.965123
40.0 0.0 660.0 3466.0 6.752036 121.3925 2.044416
40.0 0.0 660.0 3467.0 6.840639 121.3939 2.088831
40.0 0.0 660.0 3468.0 6.930406 121.3953 2.120895
40.0 0.0 660.0 3469.0 7.021719 121.3966 2.202704
40.0 0.0 660.0 3472.0 7.302881 121.4007 2.353249
40.0 0.0 660.0 3473.0 7.39949 121.4021 2.444028
40.0 0.0 660.0 3474.0 7.497106 121.4034 2.478897
40.0 0.0 660.0 3475.0 7.59631 121.4048 2.550927
40.0 0.0 660.0 3476.0 7.696842 121.4061 2.613287
40.0 0.0 660.0 3477.0 7.798804 121.4075 2.67812
40.0 0.0 660.0 3478.0 7.90209 121.4089 2.731802
40.0 0.0 660.0 3479.0 8.007049 121.4102 2.820987
40.0 0.0 660.0 3480.0 8.113312 121.4116 2.884884
40.0 0.0 660.0 3500.0 10.57488 121.439 4.679479
40.0 0.0 660.0 3520.0 13.76542 121.467 7.276098
40.0 0.0 660.0 3540.0 17.75588 121.4962 10.79431
40.0 0.0 660.0 3560.0 22.45818 121.5275 15.15719
40.0 0.0 660.0 3580.0 27.59233 121.5617 20.04083
40.0 0.0 660.0 3600.0 32.80267 121.599 25.09341
40.0 0.0 660.0 3620.0 37.83795 121.6392 30.01401
40.0 0.0 660.0 3640.0 42.60834 121.682 34.70092
40.0 0.0 660.0 3660.0 46.93778 121.7265 38.97026
40.0 0.0 660.0 3661.0 47.14463 121.7287 39.17664
40.0 0.0 660.0 3662.0 47.3505 121.731 39.38123
40.0 0.0 660.0 3663.0 47.55544 121.7333 39.58356
40.0 0.0 660.0 3664.0 47.75946 121.7355 39.78391
40.0 0.0 660.0 3665.0 47.96265 121.7378 39.98457
40.0 0.0 660.0 3666.0 48.16448 121.7401 40.17279

40.0 0.0 660.0 2796.7 -540.6745 120.3279 281.8512
40.0 0.0 660.0 2796.8 -541.4733 120.333 281.8532
40.0 0.0 660.0 2796.9 -541.8452 120.3356 281.854
40.0 0.0 660.0 2797.0 -542.1344 120.3377 281.8547
40.0 0.0 660.0 2798.0 -543.7942 120.3509 281.8579
40.0 0.0 660.0 2799.0 -544.8312 120.3602 281.8594
40.0 0.0 660.0 2800.0 -545.659 120.3684 281.8605
40.0 0.0 660.0 2801.0 -546.348 120.3755 281.8612
40.0 0.0 660.0 2802.0 -546.9664 120.3823 281.8617
40.0 0.0 660.0 2803.0 -547.5304 120.3888 281.862
40.0 0.0 660.0 2804.0 -548.053 120.3949 281.8623
40.0 0.0 660.0 2805.0 -548.538 120.4008 281.8625
40.0 0.0 660.0 2806.0 -548.9989 120.4065 281.8627
40.0 0.0 660.0 2807.0 -549.4452 120.4123 281.8628
40.0 0.0 660.0 2808.0 -549.8614 120.4175 281.8628
40.0 0.0 660.0 2809.0 -550.276 120.4233 281.8629
40.0 0.0 660.0 2810.0 -550.6708 120.4287 281.8629

40.0 0.0 660.0 3461.0 -215.2818 121.2657 202.705
40.0 0.0 660.0 3465.0 -212.0433 121.2731 199.8293
40.0 0.0 660.0 3467.0 -210.4069 121.2768 198.3681
40.0 0.0 660.0 3470.0 -207.9308 121.2784 196.1468
40.0 0.0 660.0 3471.0 -207.0996 121.2803 195.3981

40.0 0.0 660.0 3463.0 -5.142582 121.3906 1.747355
40.0 0.0 660.0 3466.0 -5.396177 121.3948 1.982582
40.0 0.0 660.0 3468.0 -5.570969 121.3976 2.070509
40.0 0.0 660.0 3469.0 -5.660333 121.399 2.161989
40.0 0.0 660.0 3472.0 -5.935621 121.4032 2.341476
40.0 0.0 660.0 3473.0 -6.02981 121.4046 2.373905
40.0 0.0 660.0 3474.0 -6.125481 121.406 2.452945
40.0 0.0 660.0 3475.0 -6.222396 121.4074 2.51241
40.0 0.0 660.0 3476.0 -6.320654 121.4088 2.579303
40.0 0.0 660.0 3477.0 -6.420268 121.4102 2.644987
40.0 0.0 660.0 3478.0 -6.52118 121.4116 2.696442
40.0 0.0 660.0 3479.0 -6.623593 121.413 2.776501
40.0 0.0 660.0 3480.0 -6.727318 121.4144 2.838106
40.0 0.0 660.0 3500.0 -9.122245 121.4426 4.525298
40.0 0.0 660.0 3520.0 -12.20943 121.4716 7.039479
40.0 0.0 660.0 3540.0 -16.05477 121.5021 10.42273
40.0 0.0 660.0 3560.0 -20.58419 121.5346 14.6059
40.0 0.0 660.0 3580.0 -25.55356 121.57 19.34727
40.0 0.0 660.0 3600.0 -30.63729 121.6083 24.27906
40.0 0.0 660.0 3620.0 -35.57051 121.6493 29.11016
40.0 0.0 660.0 3640.0 -40.3121 121.6929 33.77393
40.0 0.0 660.0 3660.0 -44.62922 121.7381 38.03838
40.0 0.0 660.0 3661.0 -44.8355 121.7403 38.23935
40.0 0.0 660.0 3662.0 -45.04081 121.7426 38.4383
40.0 0.0 660.0 3663.0 -45.24593 121.7449 38.65229
40.0 0.0 660.0 3664.0 -45.44974 121.7472 38.85423
40.0 0.0 660.0 3665.0 -45.65266 121.7496 39.05436
40.0 0.0 660.0 3666.0 -45.85471 121.7519 39.25264
40.0 0.0 660.0 3667.0 -46.05581 121.7542 39.44786
40.0 0.0 660.0 3668.0 -46.25626 121.7565 39.64704
40.0 0.0 660.0 3669.0 -46.45609 121.7588 39.84879
40.0 0.0 660.0 3670.0 -46.65477 121.7611 40.0436
40.0 0.0 660.0 3671.0 -46.85277 121.7634 40.24014
40.0 0.0 660.0 3672.0 -47.06006 121.7658 40.40963

40.0 0.0 660.0 3463.0 -213.6681 121.2654 201.275
40.0 0.0 660.0 3466.0 -211.2266 121.271 199.1005
40.0 0.0 660.0 3468.0 -209.5846 121.2747 197.6316
40.0 0.0 660.0 3469.0 -208.7592 121.2765 196.8911
40.0 0.0 660.0 3472.0 -206.2652 121.2821 194.6461
40.0 0.0 660.0 3473.0 -205.4278 121.284 193.8897
40.0 0.0 660.0 3474.0 -204.5875 121.2859 193.1292
40.0 0.0 660.0 3475.0 -203.7439 121.2878 192.3648
40.0 0.0 660.0 3476.0 -202.897 121.2896 191.5964
40.0 0.0 660.0 3477.0 -202.0473 121.2915 190.8237
40.0 0.0 660.0 3478.0 -201.1942 121.2934 190.0472
40.0 0.0 660.0 3479.0 -200.3377 121.2953 189.2664
40.0 0.0 660.0 3480.0 -199.4781 121.2972 188.4813
40.0 0.0 660.0 3500.0 -181.5432 121.3353 171.869
40.0 0.0 660.0 3520.0 -161.931 121.3747 153.2988
40.0 0.0 660.0 3540.0 -140.1722 121.4158 132.3455
40.0 0.0 660.0 3560.0 -115.7212 121.4597 108.4839
40.0 0.0 660.0 3580.0 -88.96302 121.5088 82.09724
40.0 0.0 660.0 3600.0 -65.89229 121.563 59.20065
40.0 0.0 660.0 3620.0 -54.0068 121.6196 47.36698
40.0 0.0 660.0 3640.0 -49.309 121.6759 42.68889
40.0 0.0 660.0 3660.0 -47.58388 121.7294 40.96256
40.0 0.0 660.0 3661.0 -47.51117 121.732 40.88768
40.0 0.0 660.0 3662.0 -47.44728 121.7347 40.82326
40.0 0.0 660.0 3663.0 -47.3915 121.7373 40.76861
40.0 0.0 660.0 3664.0 -47.34322 121.7399 40.72256
40.0 0.0 660.0 3665.0 -47.30197 121.7425 40.67431
40.0 0.0 660.0 3666.0 -47.26711 121.7451 40.63642
40.0 0.0 660.0 3667.0 -47.23824 121.7477 40.60575
40.0 0.0 660.0 3668.0 -47.21497 121.7503 40.58089
40.0 0.0 660.0 3669.0 -47.19693 121.7529 40.56122
40.0 0.0 660.0 3670.0 -47.18377 121.7555 40.55712
40.0 0.0 660.0 3671.0 -47.17532 121.7581 40.51161
40.0 0.0 660.0 3672.0 -47.17117 121.7606 40.41153



==> anc/m0scan-tb-40-a0--5000-m12-1000.dat <==
# tanb  a0  m12  m0  mu  mh0  mneut0
#
40.0 -5000.0 1000.0 1730.0 2352.22 121.0278 437.5273
40.0 -5000.0 1000.0 1735.0 2352.027 121.1757 437.4998
40.0 -5000.0 1000.0 1740.0 2351.752 121.3175 437.4989
40.0 -5000.0 1000.0 1745.0 2351.44 121.4543 437.5094
40.0 -5000.0 1000.0 1750.0 2351.093 121.5868 437.525
40.0 -5000.0 1000.0 1755.0 2350.738 121.7154 437.5429
40.0 -5000.0 1000.0 1760.0 2350.365 121.84 437.5646
40.0 -5000.0 1000.0 1765.0 2349.98 121.9609 437.5886
40.0 -5000.0 1000.0 1770.0 2349.58 122.0785 437.613
40.0 -5000.0 1000.0 1775.0 2349.187 122.1928 437.6382
40.0 -5000.0 1000.0 1780.0 2348.773 122.304 437.664
40.0 -5000.0 1000.0 1785.0 2348.362 122.412 437.6903
40.0 -5000.0 1000.0 1790.0 2347.938 122.5171 437.7168
40.0 -5000.0 1000.0 1795.0 2347.523 122.6192 437.7435
40.0 -5000.0 1000.0 1800.0 2347.102 122.7186 437.7704
40.0 -5000.0 1000.0 1805.0 2346.68 122.8153 437.7972
40.0 -5000.0 1000.0 1810.0 2346.263 122.9094 437.8241
40.0 -5000.0 1000.0 1815.0 2345.833 123.001 437.851
40.0 -5000.0 1000.0 1820.0 2345.388 123.0901 437.8778
40.0 -5000.0 1000.0 1825.0 2344.972 123.1769 437.9046
40.0 -5000.0 1000.0 1830.0 2344.536 123.2613 437.9313
40.0 -5000.0 1000.0 1835.0 2344.092 123.3435 437.9579
40.0 -5000.0 1000.0 1840.0 2343.649 123.4236 437.9844
40.0 -5000.0 1000.0 1845.0 2343.224 123.5015 438.0108
40.0 -5000.0 1000.0 1850.0 2342.779 123.5774 438.0371
40.0 -5000.0 1000.0 1855.0 2342.342 123.6513 438.0633
40.0 -5000.0 1000.0 1860.0 2341.891 123.7233 438.0894
40.0 -5000.0 1000.0 1865.0 2341.449 123.7934 438.1154
40.0 -5000.0 1000.0 1870.0 2341.003 123.8616 438.1413
40.0 -5000.0 1000.0 1875.0 2340.559 123.9281 438.167
40.0 -5000.0 1000.0 1880.0 2340.112 123.9928 438.1927
40.0 -5000.0 1000.0 1885.0 2339.664 124.0559 438.2183
40.0 -5000.0 1000.0 1890.0 2339.2 124.1172 438.2437
40.0 -5000.0 1000.0 1895.0 2338.768 124.177 438.269
40.0 -5000.0 1000.0 1900.0 2338.317 124.2353 438.2942
40.0 -5000.0 1000.0 1905.0 2337.864 124.292 438.3194
40.0 -5000.0 1000.0 1910.0 2337.421 124.3472 438.3444
40.0 -5000.0 1000.0 1915.0 2336.959 124.401 438.3694
40.0 -5000.0 1000.0 1920.0 2336.505 124.4533 438.3941
40.0 -5000.0 1000.0 1925.0 2336.055 124.5043 438.4189
40.0 -5000.0 1000.0 1930.0 2335.613 124.554 438.4435
40.0 -5000.0 1000.0 1935.0 2335.142 124.6024 438.4681
40.0 -5000.0 1000.0 1940.0 2334.686 124.6494 438.4925
40.0 -5000.0 1000.0 1945.0 2334.228 124.6953 438.5169
40.0 -5000.0 1000.0 1950.0 2333.782 124.7399 438.5412
40.0 -5000.0 1000.0 1955.0 2333.313 124.7833 438.5653
40.0 -5000.0 1000.0 1960.0 2332.863 124.8256 438.5894
40.0 -5000.0 1000.0 1965.0 2332.403 124.8667 438.6134
40.0 -5000.0 1000.0 1970.0 2331.936 124.9068 438.6374
40.0 -5000.0 1000.0 1975.0 2331.482 124.9458 438.6612
40.0 -5000.0 1000.0 1980.0 2331.007 124.9837 438.6849
40.0 -5000.0 1000.0 1985.0 2330.551 125.0206 438.7086
40.0 -5000.0 1000.0 1990.0 2330.087 125.0565 438.7322
40.0 -5000.0 1000.0 1995.0 2329.618 125.0914 438.7558
40.0 -5000.0 1000.0 2000.0 2329.154 125.1254 438.7792
40.0 -5000.0 1000.0 2005.0 2328.698 125.1584 438.8026
40.0 -5000.0 1000.0 2010.0 2328.223 125.1906 438.8259
40.0 -5000.0 1000.0 2015.0 2327.758 125.2218 438.849
40.0 -5000.0 1000.0 2020.0 2327.297 125.2522 438.8722
40.0 -5000.0 1000.0 2025.0 2326.834 125.2817 438.8953
40.0 -5000.0 1000.0 2030.0 2326.355 125.3104 438.9183
40.0 -5000.0 1000.0 2035.0 2325.888 125.3383 438.9413
40.0 -5000.0 1000.0 2040.0 2325.429 125.3653 438.9642
40.0 -5000.0 1000.0 2045.0 2324.959 125.3917 438.987
40.0 -5000.0 1000.0 2050.0 2324.496 125.4172 439.0097
40.0 -5000.0 1000.0 2055.0 2324.019 125.442 439.0324
40.0 -5000.0 1000.0 2060.0 2323.547 125.4661 439.055
40.0 -5000.0 1000.0 2065.0 2323.088 125.4895 439.0776
40.0 -5000.0 1000.0 2070.0 2322.604 125.5122 439.1001
40.0 -5000.0 1000.0 2075.0 2322.125 125.5342 439.1225
40.0 -5000.0 1000.0 2080.0 2321.66 125.5556 439.1449
40.0 -5000.0 1000.0 2085.0 2321.183 125.5763 439.1672
40.0 -5000.0 1000.0 2090.0 2320.703 125.5964 439.1894
40.0 -5000.0 1000.0 2095.0 2320.234 125.6158 439.2116
40.0 -5000.0 1000.0 2100.0 2319.76 125.6347 439.2337
40.0 -5000.0 1000.0 2105.0 2319.283 125.653 439.2558
40.0 -5000.0 1000.0 2110.0 2318.815 125.6707 439.2779
40.0 -5000.0 1000.0 2115.0 2318.329 125.6878 439.2998
40.0 -5000.0 1000.0 2120.0 2317.85 125.7044 439.3217
40.0 -5000.0 1000.0 2125.0 2317.373 125.7204 439.3436
40.0 -5000.0 1000.0 2130.0 2316.914 125.7359 439.3654
40.0 -5000.0 1000.0 2135.0 2316.416 125.7509 439.3871
40.0 -5000.0 1000.0 2140.0 2315.935 125.7654 439.4088
40.0 -5000.0 1000.0 2145.0 2315.454 125.7794 439.4305
40.0 -5000.0 1000.0 2150.0 2314.973 125.7929 439.4521
40.0 -5000.0 1000.0 2155.0 2314.484 125.8059 439.4737
40.0 -5000.0 1000.0 2160.0 2313.998 125.8185 439.4951
40.0 -5000.0 1000.0 2165.0 2313.534 125.8306 439.5166
40.0 -5000.0 1000.0 2170.0 2313.043 125.8423 439.538
40.0 -5000.0 1000.0 2175.0 2312.558 125.8535 439.5593
40.0 -5000.0 1000.0 2180.0 2312.074 125.8643 439.5806
40.0 -5000.0 1000.0 2185.0 2311.588 125.8747 439.6018
40.0 -5000.0 1000.0 2190.0 2311.103 125.8847 439.6231
40.0 -5000.0 1000.0 2195.0 2310.607 125.8943 439.6442
40.0 -5000.0 1000.0 2200.0 2310.13 125.9035 439.6654
40.0 -5000.0 1000.0 2205.0 2309.642 125.9124 439.6864
40.0 -5000.0 1000.0 2210.0 2309.164 125.9208 439.7074
40.0 -5000.0 1000.0 2215.0 2308.671 125.9289 439.7284
40.0 -5000.0 1000.0 2220.0 2308.176 125.9367 439.7493
40.0 -5000.0 1000.0 2225.0 2307.686 125.9441 439.7703
40.0 -5000.0 1000.0 2230.0 2307.195 125.9511 439.791
40.0 -5000.0 1000.0 2235.0 2306.693 125.9579 439.8119
40.0 -5000.0 1000.0 2240.0 2306.202 125.9643 439.8326
40.0 -5000.0 1000.0 2245.0 2305.711 125.9704 439.8533
40.0 -5000.0 1000.0 2250.0 2305.219 125.9761 439.874
40.0 -5000.0 1000.0 2255.0 2304.734 125.9816 439.8946
40.0 -5000.0 1000.0 2260.0 2304.229 125.9868 439.9152
40.0 -5000.0 1000.0 2265.0 2303.726 125.9916 439.9357
40.0 -5000.0 1000.0 2270.0 2303.25 125.9962 439.9562
40.0 -5000.0 1000.0 2275.0 2302.766 126.0005 439.9767
40.0 -5000.0 1000.0 2280.0 2302.248 126.0046 439.9971
40.0 -5000.0 1000.0 2285.0 2301.773 126.0083 440.0175
40.0 -5000.0 1000.0 2290.0 2301.264 126.0119 440.0378
40.0 -5000.0 1000.0 2295.0 2300.767 126.0151 440.0582
40.0 -5000.0 1000.0 2300.0 2300.277 126.0181 440.0784
40.0 -5000.0 1000.0 2305.0 2299.778 126.0209 440.0986
40.0 -5000.0 1000.0 2310.0 2299.269 126.0234 440.1188
40.0 -5000.0 1000.0 2315.0 2298.758 126.0257 440.139
40.0 -5000.0 1000.0 2320.0 2298.268 126.0277 440.159
40.0 -5000.0 1000.0 2325.0 2297.765 126.0296 440.1791
40.0 -5000.0 1000.0 2330.0 2297.275 126.0312 440.1992
40.0 -5000.0 1000.0 2335.0 2296.76 126.0326 440.2192
40.0 -5000.0 1000.0 2340.0 2296.258 126.0338 440.2391
40.0 -5000.0 1000.0 2345.0 2295.755 126.0348 440.259
40.0 -5000.0 1000.0 2350.0 2295.257 126.0356 440.2789
40.0 -5000.0 1000.0 2355.0 2294.742 126.0362 440.2988
40.0 -5000.0 1000.0 2360.0 2294.237 126.0366 440.3186
40.0 -5000.0 1000.0 2365.0 2293.73 126.0368 440.3383
40.0 -5000.0 1000.0 2370.0 2293.224 126.0368 440.3581
40.0 -5000.0 1000.0 2375.0 2292.716 126.0367 440.3778
40.0 -5000.0 1000.0 2380.0 2292.206 126.0364 440.3975
40.0 -5000.0 1000.0 2385.0 2291.711 126.0359 440.4171
40.0 -5000.0 1000.0 2390.0 2291.188 126.0352 440.4367
40.0 -5000.0 1000.0 2395.0 2290.69 126.0344 440.4563
40.0 -5000.0 1000.0 2400.0 2290.179 126.0334 440.4758
40.0 -5000.0 1000.0 2405.0 2289.655 126.0323 440.4953
40.0 -5000.0 1000.0 2410.0 2289.296 126.031 440.5149
40.0 -5000.0 1000.0 2415.0 2288.782 126.0296 440.5342
40.0 -5000.0 1000.0 2420.0 2288.268 126.028 440.5536
40.0 -5000.0 1000.0 2425.0 2287.754 126.0263 440.573
40.0 -5000.0 1000.0 2430.0 2287.238 126.0244 440.5923
40.0 -5000.0 1000.0 2435.0 2286.723 126.0224 440.6116
40.0 -5000.0 1000.0 2440.0 2286.194 126.0203 440.6309
40.0 -5000.0 1000.0 2445.0 2285.54 126.018 440.65
40.0 -5000.0 1000.0 2450.0 2285.024 126.0156 440.6692
40.0 -5000.0 1000.0 2455.0 2284.507 126.0131 440.6884
40.0 -5000.0 1000.0 2460.0 2283.988 126.0105 440.7075
40.0 -5000.0 1000.0 2465.0 2283.482 126.0077 440.7266
40.0 -5000.0 1000.0 2470.0 2282.959 126.0049 440.7457
40.0 -5000.0 1000.0 2475.0 2282.415 126.0019 440.7647
40.0 -5000.0 1000.0 2480.0 2281.896 125.9988 440.7837
40.0 -5000.0 1000.0 2485.0 2281.386 125.9956 440.8027
40.0 -5000.0 1000.0 2490.0 2280.863 125.9923 440.8217
40.0 -5000.0 1000.0 2495.0 2280.339 125.989 440.8406
40.0 -5000.0 1000.0 2500.0 2279.826 125.9855 440.8595
40.0 -5000.0 1000.0 2505.0 2279.291 125.9819 440.8783
40.0 -5000.0 1000.0 2510.0 2278.766 125.9782 440.8972
40.0 -5000.0 1000.0 2515.0 2278.231 125.9744 440.9159
40.0 -5000.0 1000.0 2520.0 2277.705 125.9706 440.9347
40.0 -5000.0 1000.0 2525.0 2277.175 125.9666 440.9534
40.0 -5000.0 1000.0 2530.0 2276.66 125.9626 440.9721
40.0 -5000.0 1000.0 2535.0 2276.119 125.9585 440.9908
40.0 -5000.0 1000.0 2540.0 2275.59 125.9543 441.0094
40.0 -5000.0 1000.0 2545.0 2275.05 125.95 441.028
40.0 -5000.0 1000.0 2550.0 2274.543 125.9456 441.0466
40.0 -5000.0 1000.0 2555.0 2274.0 125.9412 441.0651
40.0 -5000.0 1000.0 2560.0 2273.48 125.9367 441.0837
40.0 -5000.0 1000.0 2565.0 2272.947 125.9321 441.1022
40.0 -5000.0 1000.0 2570.0 2272.414 125.9275 441.1206
40.0 -5000.0 1000.0 2575.0 2271.879 125.9228 441.1391
40.0 -5000.0 1000.0 2580.0 2271.346 125.918 441.1575
40.0 -5000.0 1000.0 2585.0 2270.81 125.9132 441.1758
40.0 -5000.0 1000.0 2590.0 2270.262 125.9083 441.1941
40.0 -5000.0 1000.0 2595.0 2269.738 125.9033 441.2125
40.0 -5000.0 1000.0 2600.0 2269.187 125.8983 441.2308
40.0 -5000.0 1000.0 2605.0 2268.652 125.8933 441.2491
40.0 -5000.0 1000.0 2610.0 2268.124 125.8881 441.2673
40.0 -5000.0 1000.0 2615.0 2267.582 125.883 441.2855
40.0 -5000.0 1000.0 2620.0 2267.044 125.8777 441.3037
40.0 -5000.0 1000.0 2625.0 2266.504 125.8724 441.3219
40.0 -5000.0 1000.0 2630.0 2265.962 125.8671 441.3399
40.0 -5000.0 1000.0 2635.0 2265.42 125.8617 441.358
40.0 -5000.0 1000.0 2640.0 2264.876 125.8563 441.3761
40.0 -5000.0 1000.0 2645.0 2264.335 125.8509 441.3941
40.0 -5000.0 1000.0 2650.0 2263.79 125.8454 441.4122
40.0 -5000.0 1000.0 2655.0 2263.245 125.8398 441.4302
40.0 -5000.0 1000.0 2660.0 2262.699 125.8342 441.4481
40.0 -5000.0 1000.0 2665.0 2262.153 125.8286 441.466
40.0 -5000.0 1000.0 2670.0 2261.616 125.8229 441.4839
40.0 -5000.0 1000.0 2675.0 2261.058 125.8172 441.5018
40.0 -5000.0 1000.0 2680.0 2260.496 125.8115 441.5197
40.0 -5000.0 1000.0 2685.0 2259.947 125.8057 441.5375
40.0 -5000.0 1000.0 2690.0 2259.411 125.7999 441.5553
40.0 -5000.0 1000.0 2695.0 2258.859 125.7941 441.5731
40.0 -5000.0 1000.0 2700.0 2258.294 125.7882 441.5908
40.0 -5000.0 1000.0 2705.0 2257.77 125.7823 441.6086
40.0 -5000.0 1000.0 2710.0 2257.202 125.7764 441.6262
40.0 -5000.0 1000.0 2715.0 2256.661 125.7704 441.6439
40.0 -5000.0 1000.0 2720.0 2256.095 125.7645 441.6615
40.0 -5000.0 1000.0 2725.0 2255.539 125.7585 441.6792
40.0 -5000.0 1000.0 2730.0 2254.983 125.7524 441.6968
40.0 -5000.0 1000.0 2735.0 2254.427 125.7464 441.7143
40.0 -5000.0 1000.0 2740.0 2253.868 125.7403 441.7319
40.0 -5000.0 1000.0 2745.0 2253.313 125.7342 441.7494
40.0 -5000.0 1000.0 2750.0 2252.741 125.7281 441.7669
40.0 -5000.0 1000.0 2755.0 2252.207 125.722 441.7843
40.0 -5000.0 1000.0 2760.0 2251.633 125.7158 441.8018
40.0 -5000.0 1000.0 2765.0 2251.072 125.7097 441.8192
40.0 -5000.0 1000.0 2770.0 2250.51 125.7035 441.8366
40.0 -5000.0 1000.0 2775.0 2249.948 125.6973 441.8539
40.0 -5000.0 1000.0 2780.0 2249.385 125.6911 441.8713
40.0 -5000.0 1000.0 2785.0 2248.819 125.6849 441.8886
40.0 -5000.0 1000.0 2790.0 2248.269 125.6786 441.9059
40.0 -5000.0 1000.0 2795.0 2247.689 125.6724 441.9231
40.0 -5000.0 1000.0 2800.0 2247.122 125.6661 441.9404
40.0 -5000.0 1000.0 2805.0 2246.541 125.6598 441.9576
40.0 -5000.0 1000.0 2810.0 2245.988 125.6535 441.9748
40.0 -5000.0 1000.0 2815.0 2245.42 125.6472 441.992
40.0 -5000.0 1000.0 2820.0 2244.835 125.6409 442.009
40.0 -5000.0 1000.0 2825.0 2244.279 125.6346 442.0262
40.0 -5000.0 1000.0 2830.0 2243.709 125.6283 442.0433
40.0 -5000.0 1000.0 2835.0 2243.122 125.622 442.0604
40.0 -5000.0 1000.0 2840.0 2242.552 125.6157 442.0774
40.0 -5000.0 1000.0 2845.0 2241.991 125.6093 442.0944
40.0 -5000.0 1000.0 2850.0 2241.416 125.603 442.1114
40.0 -5000.0 1000.0 2855.0 2240.841 125.5966 442.1284
40.0 -5000.0 1000.0 2860.0 2240.266 125.5903 442.1454
40.0 -5000.0 1000.0 2865.0 2239.689 125.584 442.1623
40.0 -5000.0 1000.0 2870.0 2239.124 125.5776 442.1792
40.0 -5000.0 1000.0 2875.0 2238.546 125.5712 442.1961
40.0 -5000.0 1000.0 2880.0 2237.966 125.5649 442.2129
40.0 -5000.0 1000.0 2885.0 2237.386 125.5585 442.2298
40.0 -5000.0 1000.0 2890.0 2236.819 125.5522 442.2466
40.0 -5000.0 1000.0 2895.0 2236.223 125.5458 442.2634
40.0 -5000.0 1000.0 2900.0 2235.641 125.5395 442.2801
40.0 -5000.0 1000.0 2905.0 2235.058 125.5331 442.2969
40.0 -5000.0 1000.0 2910.0 2234.473 125.5268 442.3136
40.0 -5000.0 1000.0 2915.0 2233.889 125.5204 442.3303
40.0 -5000.0 1000.0 2920.0 2233.304 125.5141 442.347
40.0 -5000.0 1000.0 2925.0 2232.716 125.5078 442.3636
40.0 -5000.0 1000.0 2930.0 2232.13 125.5014 442.3802
40.0 -5000.0 1000.0 2935.0 2231.553 125.4951 442.3968
40.0 -5000.0 1000.0 2940.0 2230.953 125.4888 442.4134
40.0 -5000.0 1000.0 2945.0 2230.355 125.4824 442.43
40.0 -5000.0 1000.0 2950.0 2229.781 125.4761 442.4465
40.0 -5000.0 1000.0 2955.0 2229.175 125.4698 442.463
40.0 -5000.0 1000.0 2960.0 2228.597 125.4635 442.4795
40.0 -5000.0 1000.0 2965.0 2227.988 125.4572 442.4959
40.0 -5000.0 1000.0 2970.0 2227.396 125.4509 442.5124
40.0 -5000.0 1000.0 2975.0 2226.785 125.4447 442.5288
40.0 -5000.0 1000.0 2980.0 2226.216 125.4384 442.5452
40.0 -5000.0 1000.0 2985.0 2225.619 125.4321 442.5616
40.0 -5000.0 1000.0 2990.0 2225.027 125.4259 442.5779
40.0 -5000.0 1000.0 2995.0 2224.428 125.4196 442.5943
40.0 -5000.0 1000.0 3000.0 2223.814 125.4134 442.6106
40.0 -5000.0 1000.0 3005.0 2223.2 125.4072 442.6269
40.0 -5000.0 1000.0 3010.0 2222.599 125.4009 442.6432
40.0 -5000.0 1000.0 3015.0 2221.997 125.3947 442.6594
40.0 -5000.0 1000.0 3020.0 2221.411 125.3886 442.6756
40.0 -5000.0 1000.0 3025.0 2220.818 125.3824 442.6919
40.0 -5000.0 1000.0 3030.0 2220.204 125.3762 442.7081
40.0 -5000.0 1000.0 3035.0 2219.598 125.37 442.7242
40.0 -5000.0 1000.0 3040.0 2218.993 125.3639 442.7403
40.0 -5000.0 1000.0 3045.0 2218.387 125.3578 442.7564
40.0 -5000.0 1000.0 3050.0 2217.793 125.3516 442.7725
40.0 -5000.0 1000.0 3055.0 2217.169 125.3455 442.7886
40.0 -5000.0 1000.0 3060.0 2216.56 125.3394 442.8046
40.0 -5000.0 1000.0 3065.0 2215.961 125.3334 442.8207
40.0 -5000.0 1000.0 3070.0 2215.339 125.3273 442.8367
40.0 -5000.0 1000.0 3075.0 2214.727 125.3212 442.8527
40.0 -5000.0 1000.0 3080.0 2214.13 125.3152 442.8687
40.0 -5000.0 1000.0 3085.0 2213.502 125.3092 442.8846
40.0 -5000.0 1000.0 3090.0 2212.901 125.3032 442.9005
40.0 -5000.0 1000.0 3095.0 2212.271 125.2972 442.9164
40.0 -5000.0 1000.0 3100.0 2211.656 125.2912 442.9323
40.0 -5000.0 1000.0 3105.0 2211.036 125.2852 442.9482
40.0 -5000.0 1000.0 3110.0 2210.419 125.2793 442.964
40.0 -5000.0 1000.0 3115.0 2209.785 125.2733 442.9798
40.0 -5000.0 1000.0 3120.0 2209.18 125.2674 442.9956
40.0 -5000.0 1000.0 3125.0 2208.559 125.2615 443.0114
40.0 -5000.0 1000.0 3130.0 2207.95 125.2556 443.0272
40.0 -5000.0 1000.0 3135.0 2207.314 125.2498 443.0429
40.0 -5000.0 1000.0 3140.0 2206.68 125.2439 443.0586
40.0 -5000.0 1000.0 3145.0 2206.067 125.2381 443.0743
40.0 -5000.0 1000.0 3165.0 2203.683 125.2149 443.1369
40.0 -5000.0 1000.0 3170.0 2203.053 125.2092 443.1525
40.0 -5000.0 1000.0 3175.0 2202.423 125.2035 443.1681
40.0 -5000.0 1000.0 3185.0 2201.16 125.1921 443.1992
40.0 -5000.0 1000.0 3195.0 2199.909 125.1807 443.2302
40.0 -5000.0 1000.0 3200.0 2199.26 125.1751 443.2457
40.0 -5000.0 1000.0 3205.0 2198.624 125.1695 443.2611
40.0 -5000.0 1000.0 3210.0 2197.986 125.1639 443.2765
40.0 -5000.0 1000.0 3215.0 2197.35 125.1583 443.292
40.0 -5000.0 1000.0 3220.0 2196.71 125.1527 443.3073
40.0 -5000.0 1000.0 3225.0 2196.072 125.1472 443.3227
40.0 -5000.0 1000.0 3230.0 2195.431 125.1417 443.3381
40.0 -5000.0 1000.0 3235.0 2194.791 125.1362 443.3534
40.0 -5000.0 1000.0 3240.0 2194.148 125.1307 443.3687
40.0 -5000.0 1000.0 3245.0 2193.504 125.1252 443.3839
40.0 -5000.0 1000.0 3250.0 2192.861 125.1198 443.3993
40.0 -5000.0 1000.0 3255.0 2192.186 125.1141 443.4329
40.0 -5000.0 1000.0 3260.0 2191.529 125.1087 443.448
40.0 -5000.0 1000.0 3265.0 2190.866 125.1033 443.463
40.0 -5000.0 1000.0 3270.0 2190.244 125.0979 443.4782
40.0 -5000.0 1000.0 3275.0 2189.596 125.0926 443.4934
40.0 -5000.0 1000.0 3280.0 2188.947 125.0873 443.5085
40.0 -5000.0 1000.0 3285.0 2188.296 125.082 443.5235
40.0 -5000.0 1000.0 3290.0 2187.66 125.0769 443.5207
40.0 -5000.0 1000.0 3295.0 2187.019 125.0717 443.5358
40.0 -5000.0 1000.0 3300.0 2186.365 125.0664 443.5509
40.0 -5000.0 1000.0 3305.0 2185.723 125.0612 443.566
40.0 -5000.0 1000.0 3310.0 2185.039 125.056 443.581
40.0 -5000.0 1000.0 3315.0 2184.41 125.0508 443.596
40.0 -5000.0 1000.0 3320.0 2183.74 125.0457 443.611
40.0 -5000.0 1000.0 3325.0 2183.082 125.0405 443.626
40.0 -5000.0 1000.0 3330.0 2182.421 125.0354 443.6409
40.0 -5000.0 1000.0 3335.0 2181.748 125.0303 443.6559
40.0 -5000.0 1000.0 3340.0 2181.073 125.0252 443.6708
40.0 -5000.0 1000.0 3345.0 2180.437 125.0202 443.6856
40.0 -5000.0 1000.0 3350.0 2179.773 125.0151 443.7006
40.0 -5000.0 1000.0 3355.0 2179.106 125.0101 443.7154
40.0 -5000.0 1000.0 3360.0 2178.443 125.0051 443.7302
40.0 -5000.0 1000.0 3365.0 2177.759 125.0002 443.7451
40.0 -5000.0 1000.0 3370.0 2177.108 124.9952 443.7599
40.0 -5000.0 1000.0 3375.0 2176.439 124.9903 443.7747
40.0 -5000.0 1000.0 3380.0 2175.768 124.9854 443.7895
40.0 -5000.0 1000.0 3385.0 2175.082 124.9805 443.8042
40.0 -5000.0 1000.0 3390.0 2174.426 124.9756 443.819
40.0 -5000.0 1000.0 3395.0 2173.755 124.9708 443.8337
40.0 -5000.0 1000.0 3400.0 2173.078 124.966 443.8484
40.0 -5000.0 1000.0 3405.0 2172.404 124.9612 443.863
40.0 -5000.0 1000.0 3410.0 2171.756 124.9564 443.8777
40.0 -5000.0 1000.0 3415.0 2171.052 124.9517 443.8923
40.0 -5000.0 1000.0 3420.0 2170.374 124.9469 443.907
40.0 -5000.0 1000.0 3425.0 2169.711 124.9422 443.9216
40.0 -5000.0 1000.0 3430.0 2169.015 124.9375 443.9361
40.0 -5000.0 1000.0 3435.0 2168.333 124.9329 443.9507
40.0 -5000.0 1000.0 3440.0 2167.666 124.9282 443.9653
40.0 -5000.0 1000.0 3445.0 2166.968 124.9236 443.9798
40.0 -5000.0 1000.0 3450.0 2166.282 124.919 443.9943
40.0 -5000.0 1000.0 3455.0 2165.596 124.9144 444.0087
40.0 -5000.0 1000.0 3460.0 2164.912 124.9098 444.0233
40.0 -5000.0 1000.0 3465.0 2164.224 124.9053 444.0377
40.0 -5000.0 1000.0 3470.0 2163.534 124.9008 444.0522
40.0 -5000.0 1000.0 3475.0 2162.857 124.8963 444.0666
40.0 -5000.0 1000.0 3480.0 2162.155 124.8918 444.081
40.0 -5000.0 1000.0 3485.0 2161.463 124.8874 444.0954
40.0 -5000.0 1000.0 3490.0 2160.661 124.8829 444.1096
40.0 -5000.0 1000.0 3500.0 2159.259 124.8741 444.1383
40.0 -5000.0 1000.0 3510.0 2157.867 124.8654 444.1669
40.0 -5000.0 1000.0 3525.0 2155.781 124.8525 444.2097
40.0 -5000.0 1000.0 3530.0 2155.068 124.8483 444.2239
40.0 -5000.0 1000.0 3535.0 2154.38 124.8441 444.2381
40.0 -5000.0 1000.0 3540.0 2153.678 124.8398 444.2523
40.0 -5000.0 1000.0 3545.0 2152.97 124.8357 444.2665
40.0 -5000.0 1000.0 3550.0 2152.25 124.8315 444.2806
40.0 -5000.0 1000.0 3555.0 2151.544 124.8273 444.2947
40.0 -5000.0 1000.0 3560.0 2150.836 124.8232 444.3088
40.0 -5000.0 1000.0 3565.0 2150.115 124.8191 444.3229
40.0 -5000.0 1000.0 3570.0 2149.401 124.815 444.337
40.0 -5000.0 1000.0 3575.0 2148.705 124.811 444.3511
40.0 -5000.0 1000.0 3580.0 2147.994 124.8069 444.3651
40.0 -5000.0 1000.0 3585.0 2147.282 124.8029 444.3792
40.0 -5000.0 1000.0 3590.0 2146.577 124.7989 444.3932
40.0 -5000.0 1000.0 3595.0 2145.859 124.795 444.4071
40.0 -5000.0 1000.0 3600.0 2145.117 124.791 444.4211
40.0 -5000.0 1000.0 3605.0 2144.414 124.7871 444.4351
40.0 -5000.0 1000.0 3610.0 2143.683 124.7832 444.449
40.0 -5000.0 1000.0 3615.0 2142.959 124.7793 444.4629
40.0 -5000.0 1000.0 3620.0 2142.268 124.7754 444.4768
40.0 -5000.0 1000.0 3625.0 2141.53 124.7716 444.4907
40.0 -5000.0 1000.0 3630.0 2140.805 124.7678 444.5046
40.0 -5000.0 1000.0 3635.0 2140.07 124.764 444.5184
40.0 -5000.0 1000.0 3640.0 2139.344 124.7602 444.5323
40.0 -5000.0 1000.0 3645.0 2138.629 124.7564 444.5461
40.0 -5000.0 1000.0 3650.0 2137.901 124.7527 444.5599
40.0 -5000.0 1000.0 3655.0 2137.17 124.749 444.5737
40.0 -5000.0 1000.0 3660.0 2136.44 124.7453 444.5874
40.0 -5000.0 1000.0 3665.0 2135.708 124.7416 444.6012
40.0 -5000.0 1000.0 3670.0 2134.975 124.7379 444.6149
40.0 -5000.0 1000.0 3675.0 2134.241 124.7343 444.6286
40.0 -5000.0 1000.0 3680.0 2133.507 124.7307 444.6423
40.0 -5000.0 1000.0 3685.0 2132.77 124.7271 444.656
40.0 -5000.0 1000.0 3690.0 2132.032 124.7235 444.6696
40.0 -5000.0 1000.0 3695.0 2131.294 124.72 444.6833
40.0 -5000.0 1000.0 3700.0 2130.554 124.7165 444.6969
40.0 -5000.0 1000.0 3705.0 2129.813 124.713 444.7105
40.0 -5000.0 1000.0 3710.0 2129.068 124.7095 444.7241
40.0 -5000.0 1000.0 3715.0 2128.315 124.706 444.7377
40.0 -5000.0 1000.0 3720.0 2127.582 124.7026 444.7513
40.0 -5000.0 1000.0 3725.0 2126.836 124.6992 444.7648
40.0 -5000.0 1000.0 3730.0 2126.09 124.6958 444.7783
40.0 -5000.0 1000.0 3735.0 2125.342 124.6924 444.7918
40.0 -5000.0 1000.0 3745.0 2123.842 124.6857 444.8188
40.0 -5000.0 1000.0 3750.0 2123.09 124.6824 444.8323
40.0 -5000.0 1000.0 3755.0 2122.324 124.6791 444.8457
40.0 -5000.0 1000.0 3760.0 2121.57 124.6758 444.8591
40.0 -5000.0 1000.0 3770.0 2120.184 124.6693 444.886
40.0 -5000.0 1000.0 3775.0 2119.427 124.6661 444.8994
40.0 -5000.0 1000.0 3780.0 2118.676 124.6629 444.9127
40.0 -5000.0 1000.0 3785.0 2117.909 124.6597 444.9261
40.0 -5000.0 1000.0 3790.0 2117.15 124.6566 444.9394
40.0 -5000.0 1000.0 3795.0 2116.387 124.6534 444.9527
40.0 -5000.0 1000.0 3800.0 2115.636 124.6503 444.966
40.0 -5000.0 1000.0 3805.0 2114.858 124.6472 444.9792
40.0 -5000.0 1000.0 3810.0 2114.09 124.6442 444.9925
40.0 -5000.0 1000.0 3815.0 2113.323 124.6411 445.0058
40.0 -5000.0 1000.0 3820.0 2112.555 124.6381 445.019
40.0 -5000.0 1000.0 3825.0 2111.785 124.6351 445.0322
40.0 -5000.0 1000.0 3830.0 2111.014 124.6321 445.0454
40.0 -5000.0 1000.0 3835.0 2110.241 124.6291 445.0586
40.0 -5000.0 1000.0 3840.0 2109.481 124.6261 445.0718
40.0 -5000.0 1000.0 3845.0 2108.692 124.6232 445.0849
40.0 -5000.0 1000.0 3850.0 2107.917 124.6203 445.098
40.0 -5000.0 1000.0 3855.0 2107.138 124.6174 445.1111
40.0 -5000.0 1000.0 3860.0 2106.361 124.6145 445.1242
40.0 -5000.0 1000.0 3865.0 2105.569 124.6117 445.1373
40.0 -5000.0 1000.0 3870.0 2104.786 124.6088 445.1504
40.0 -5000.0 1000.0 3875.0 2104.016 124.606 445.1634
40.0 -5000.0 1000.0 3880.0 2103.255 124.6032 445.1765
40.0 -5000.0 1000.0 3885.0 2102.447 124.6004 445.1895
40.0 -5000.0 1000.0 3890.0 2101.661 124.5977 445.2025
40.0 -5000.0 1000.0 3895.0 2100.873 124.5949 445.2154
40.0 -5000.0 1000.0 3900.0 2100.084 124.5922 445.2284
40.0 -5000.0 1000.0 3905.0 2099.281 124.5895 445.2413
40.0 -5000.0 1000.0 3910.0 2098.502 124.5868 445.2543
40.0 -5000.0 1000.0 3915.0 2097.716 124.5842 445.2672
40.0 -5000.0 1000.0 3920.0 2096.916 124.5815 445.2801
40.0 -5000.0 1000.0 3925.0 2096.121 124.5789 445.293
40.0 -5000.0 1000.0 3930.0 2095.323 124.5763 445.3058
40.0 -5000.0 1000.0 3935.0 2094.538 124.5737 445.3187
40.0 -5000.0 1000.0 3940.0 2093.726 124.5712 445.3316
40.0 -5000.0 1000.0 3945.0 2092.926 124.5686 445.3444
40.0 -5000.0 1000.0 3950.0 2092.113 124.5661 445.3571
40.0 -5000.0 1000.0 3955.0 2091.33 124.5636 445.37
40.0 -5000.0 1000.0 3960.0 2090.505 124.5611 445.3828
40.0 -5000.0 1000.0 3965.0 2089.711 124.5586 445.3955
40.0 -5000.0 1000.0 3970.0 2088.904 124.5561 445.4083
40.0 -5000.0 1000.0 3990.0 2085.661 124.5465 445.459
40.0 -5000.0 1000.0 3995.0 2084.848 124.5441 445.4717
40.0 -5000.0 1000.0 4000.0 2084.034 124.5418 445.4844
40.0 -5000.0 1000.0 4010.0 2082.4 124.5372 445.5096
40.0 -5000.0 1000.0 4015.0 2081.581 124.5349 445.5223
40.0 -5000.0 1000.0 4020.0 2080.772 124.5326 445.5348
40.0 -5000.0 1000.0 4025.0 2079.938 124.5303 445.5474
40.0 -5000.0 1000.0 4030.0 2079.116 124.5281 445.56
40.0 -5000.0 1000.0 4035.0 2078.289 124.5259 445.5725
40.0 -5000.0 1000.0 4040.0 2077.466 124.5237 445.585
40.0 -5000.0 1000.0 4045.0 2076.638 124.5215 445.5975
40.0 -5000.0 1000.0 4050.0 2075.81 124.5193 445.61
40.0 -5000.0 1000.0 4055.0 2074.98 124.5172 445.6225
40.0 -5000.0 1000.0 4085.0 2069.856 124.5047 445.697
40.0 -5000.0 1000.0 4090.0 2069.025 124.5026 445.7093
40.0 -5000.0 1000.0 4095.0 2068.168 124.5006 445.7216
40.0 -5000.0 1000.0 4100.0 2067.342 124.4986 445.734
40.0 -5000.0 1000.0 4105.0 2066.498 124.4967 445.7463
40.0 -5000.0 1000.0 4115.0 2064.799 124.4928 445.7709
40.0 -5000.0 1000.0 4120.0 2063.952 124.4908 445.7832
40.0 -5000.0 1000.0 4125.0 2063.103 124.4889 445.7955
40.0 -5000.0 1000.0 4135.0 2061.4 124.4852 445.8199
40.0 -5000.0 1000.0 4140.0 2060.547 124.4833 445.8322
40.0 -5000.0 1000.0 4145.0 2059.692 124.4815 445.8444
40.0 -5000.0 1000.0 4165.0 2056.258 124.4743 445.893
40.0 -5000.0 1000.0 4170.0 2055.387 124.4725 445.9051
40.0 -5000.0 1000.0 4175.0 2054.527 124.4708 445.9172
40.0 -5000.0 1000.0 4180.0 2053.663 124.4691 445.9293
40.0 -5000.0 1000.0 4185.0 2052.803 124.4674 445.9414
40.0 -5000.0 1000.0 4190.0 2051.934 124.4657 445.9535
40.0 -5000.0 1000.0 4195.0 2051.067 124.464 445.9655
40.0 -5000.0 1000.0 4200.0 2050.196 124.4624 445.9776
40.0 -5000.0 1000.0 4205.0 2049.324 124.4607 445.9896
40.0 -5000.0 1000.0 4210.0 2048.45 124.4591 446.0016
40.0 -5000.0 1000.0 4215.0 2047.57 124.4575 446.0136
40.0 -5000.0 1000.0 4225.0 2045.814 124.4543 446.0375
40.0 -5000.0 1000.0 4230.0 2044.948 124.4528 446.0495
40.0 -5000.0 1000.0 4235.0 2044.055 124.4512 446.0614
40.0 -5000.0 1000.0 4240.0 2043.178 124.4497 446.0733
40.0 -5000.0 1000.0 4245.0 2042.301 124.4482 446.0852
40.0 -5000.0 1000.0 4250.0 2041.411 124.4467 446.0971
40.0 -5000.0 1000.0 4255.0 2040.517 124.4452 446.109
40.0 -5000.0 1000.0 4260.0 2039.636 124.4437 446.1208
40.0 -5000.0 1000.0 4265.0 2038.747 124.4423 446.1327
40.0 -5000.0 1000.0 4270.0 2037.851 124.4408 446.1445
40.0 -5000.0 1000.0 4275.0 2036.968 124.4394 446.1563
40.0 -5000.0 1000.0 4280.0 2036.069 124.438 446.1681
40.0 -5000.0 1000.0 4285.0 2035.179 124.4366 446.1799
40.0 -5000.0 1000.0 4290.0 2034.276 124.4352 446.1916
40.0 -5000.0 1000.0 4295.0 2033.378 124.4339 446.2034
40.0 -5000.0 1000.0 4300.0 2032.478 124.4325 446.2151
40.0 -5000.0 1000.0 4305.0 2031.571 124.4312 446.2268
40.0 -5000.0 1000.0 4310.0 2030.679 124.4299 446.2386
40.0 -5000.0 1000.0 4315.0 2029.766 124.4286 446.2502
40.0 -5000.0 1000.0 4320.0 2028.863 124.4273 446.2619
40.0 -5000.0 1000.0 4325.0 2027.959 124.426 446.2735
40.0 -5000.0 1000.0 4330.0 2027.046 124.4248 446.2852
40.0 -5000.0 1000.0 4335.0 2026.136 124.4235 446.2969
40.0 -5000.0 1000.0 4340.0 2025.224 124.4223 446.3085
40.0 -5000.0 1000.0 4345.0 2024.31 124.4211 446.3201
40.0 -5000.0 1000.0 4350.0 2023.395 124.4199 446.3317
40.0 -5000.0 1000.0 4355.0 2022.481 124.4187 446.3433
40.0 -5000.0 1000.0 4360.0 2021.557 124.4176 446.3548
40.0 -5000.0 1000.0 4365.0 2020.64 124.4164 446.3664
40.0 -5000.0 1000.0 4370.0 2019.716 124.4153 446.3779
40.0 -5000.0 1000.0 4375.0 2018.796 124.4141 446.3894
40.0 -5000.0 1000.0 4380.0 2017.871 124.413 446.4009
40.0 -5000.0 1000.0 4385.0 2016.945 124.4119 446.4124
40.0 -5000.0 1000.0 4390.0 2016.017 124.4109 446.4239
40.0 -5000.0 1000.0 4395.0 2015.088 124.4098 446.4354
40.0 -5000.0 1000.0 4400.0 2014.155 124.4087 446.4468
40.0 -5000.0 1000.0 4405.0 2013.228 124.4077 446.4582
40.0 -5000.0 1000.0 4410.0 2012.294 124.4067 446.4697
40.0 -5000.0 1000.0 4415.0 2011.356 124.4057 446.481
40.0 -5000.0 1000.0 4420.0 2010.419 124.4047 446.4924
40.0 -5000.0 1000.0 4425.0 2009.481 124.4037 446.5037
40.0 -5000.0 1000.0 4430.0 2008.012 124.4027 446.5148
40.0 -5000.0 1000.0 4435.0 2007.597 124.4018 446.5265
40.0 -5000.0 1000.0 4440.0 2006.655 124.4008 446.5378
40.0 -5000.0 1000.0 4445.0 2005.712 124.3999 446.5491
40.0 -5000.0 1000.0 4450.0 2004.764 124.399 446.5604
40.0 -5000.0 1000.0 4455.0 2003.815 124.3981 446.5717
40.0 -5000.0 1000.0 4460.0 2002.866 124.3972 446.583
40.0 -5000.0 1000.0 4465.0 2001.802 124.3962 446.5935
40.0 -5000.0 1000.0 4470.0 2000.962 124.3955 446.6055
40.0 -5000.0 1000.0 4475.0 2000.009 124.3945 446.6159
40.0 -5000.0 1000.0 4480.0 1999.051 124.3938 446.6279
40.0 -5000.0 1000.0 4485.0 1998.093 124.393 446.6391
40.0 -5000.0 1000.0 4490.0 1997.134 124.3922 446.6503
40.0 -5000.0 1000.0 4495.0 1996.172 124.3914 446.6615
40.0 -5000.0 1000.0 4500.0 1995.303 124.3906 446.6726
40.0 -5000.0 1000.0 4505.0 1994.245 124.3899 446.6838
40.0 -5000.0 1000.0 4510.0 1993.279 124.3891 446.6949
40.0 -5000.0 1000.0 4515.0 1992.312 124.3884 446.706
40.0 -5000.0 1000.0 4520.0 1991.441 124.3876 446.7172
40.0 -5000.0 1000.0 4525.0 1990.372 124.3869 446.7282
40.0 -5000.0 1000.0 4530.0 1989.399 124.3862 446.7393
40.0 -5000.0 1000.0 4535.0 1988.428 124.3854 446.7494
40.0 -5000.0 1000.0 4540.0 1987.481 124.3849 446.7613
40.0 -5000.0 1000.0 4545.0 1986.472 124.3842 446.7724
40.0 -5000.0 1000.0 4550.0 1985.525 124.3834 446.7825
40.0 -5000.0 1000.0 4555.0 1984.512 124.3829 446.7944
40.0 -5000.0 1000.0 4560.0 1983.53 124.3823 446.8054
40.0 -5000.0 1000.0 4565.0 1982.552 124.3817 446.8164
40.0 -5000.0 1000.0 4570.0 1981.56 124.3811 446.8273
40.0 -5000.0 1000.0 4575.0 1980.575 124.3804 446.8373
40.0 -5000.0 1000.0 4580.0 1979.616 124.3799 446.8492
40.0 -5000.0 1000.0 4585.0 1978.592 124.3794 446.8601
40.0 -5000.0 1000.0 4590.0 1977.633 124.3788 446.8711
40.0 -5000.0 1000.0 4595.0 1976.671 124.3783 446.882
40.0 -5000.0 1000.0 4600.0 1975.609 124.3778 446.8927
40.0 -5000.0 1000.0 4605.0 1974.612 124.3773 446.9036
40.0 -5000.0 1000.0 4610.0 1973.613 124.3768 446.9145
40.0 -5000.0 1000.0 4615.0 1972.612 124.3763 446.9253
40.0 -5000.0 1000.0 4620.0 1971.609 124.3758 446.9361
40.0 -5000.0 1000.0 4625.0 1970.698 124.3753 446.947
40.0 -5000.0 1000.0 4630.0 1969.61 124.3749 446.9577
40.0 -5000.0 1000.0 4635.0 1968.62 124.3745 446.9685
40.0 -5000.0 1000.0 4640.0 1967.581 124.374 446.9793
40.0 -5000.0 1000.0 4645.0 1966.57 124.3736 446.99
40.0 -5000.0 1000.0 4650.0 1965.588 124.3732 447.0008
40.0 -5000.0 1000.0 4655.0 1964.546 124.3727 447.0105
40.0 -5000.0 1000.0 4660.0 1963.604 124.3724 447.0223
40.0 -5000.0 1000.0 4665.0 1962.508 124.3721 447.0328
40.0 -5000.0 1000.0 4670.0 1961.488 124.3717 447.0435
40.0 -5000.0 1000.0 4675.0 1960.47 124.3713 447.0534
40.0 -5000.0 1000.0 4680.0 1959.442 124.371 447.0648
40.0 -5000.0 1000.0 4685.0 1958.474 124.3707 447.0755
40.0 -5000.0 1000.0 4690.0 1957.43 124.3704 447.0861
40.0 -5000.0 1000.0 4695.0 1956.366 124.37 447.0959
40.0 -5000.0 1000.0 4700.0 1955.351 124.3698 447.1073
40.0 -5000.0 1000.0 4705.0 1954.303 124.3694 447.1169
40.0 -5000.0 1000.0 4710.0 1953.309 124.3693 447.1285
40.0 -5000.0 1000.0 4715.0 1952.23 124.369 447.139
40.0 -5000.0 1000.0 4720.0 1951.192 124.3688 447.1495
40.0 -5000.0 1000.0 4725.0 1950.19 124.3686 447.1601
40.0 -5000.0 1000.0 4730.0 1949.116 124.3682 447.1697
40.0 -5000.0 1000.0 4735.0 1948.145 124.368 447.1802
40.0 -5000.0 1000.0 4740.0 1947.024 124.368 447.1916
40.0 -5000.0 1000.0 4745.0 1946.056 124.3678 447.2021
40.0 -5000.0 1000.0 4750.0 1944.945 124.3676 447.2125
40.0 -5000.0 1000.0 4755.0 1943.947 124.3675 447.2229
40.0 -5000.0 1000.0 4760.0 1942.876 124.3673 447.2333
40.0 -5000.0 1000.0 4765.0 1941.779 124.367 447.2429
40.0 -5000.0 1000.0 4770.0 1940.756 124.367 447.2542
40.0 -5000.0 1000.0 4775.0 1939.743 124.3669 447.2646
40.0 -5000.0 1000.0 4780.0 1938.694 124.3668 447.2749
40.0 -5000.0 1000.0 4785.0 1937.589 124.3667 447.2853
40.0 -5000.0 1000.0 4790.0 1936.513 124.3666 447.2956
40.0 -5000.0 1000.0 4795.0 1935.466 124.3666 447.3059
40.0 -5000.0 1000.0 4800.0 1934.418 124.3665 447.3163
40.0 -5000.0 1000.0 4805.0 1933.346 124.3664 447.3266
40.0 -5000.0 1000.0 4810.0 1932.3 124.3664 447.3369
40.0 -5000.0 1000.0 4815.0 1931.142 124.3664 447.3471
40.0 -5000.0 1000.0 4820.0 1930.116 124.3663 447.3574
40.0 -5000.0 1000.0 4825.0 1929.012 124.3663 447.3676
40.0 -5000.0 1000.0 4830.0 1927.911 124.3663 447.3778
40.0 -5000.0 1000.0 4835.0 1926.832 124.3663 447.388
40.0 -5000.0 1000.0 4840.0 1925.867 124.3664 447.3983
40.0 -5000.0 1000.0 4845.0 1924.729 124.3664 447.4085
40.0 -5000.0 1000.0 4850.0 1923.582 124.3664 447.4186
40.0 -5000.0 1000.0 4855.0 1922.542 124.3665 447.4288
40.0 -5000.0 1000.0 4860.0 1921.503 124.3666 447.439
40.0 -5000.0 1000.0 4865.0 1920.362 124.3666 447.4491
40.0 -5000.0 1000.0 4870.0 1919.322 124.3667 447.4592
40.0 -5000.0 1000.0 4875.0 1918.16 124.3668 447.4693
40.0 -5000.0 1000.0 4880.0 1917.117 124.3669 447.4794
40.0 -5000.0 1000.0 4885.0 1916.042 124.367 447.4896
40.0 -5000.0 1000.0 4890.0 1914.91 124.367 447.4987
40.0 -5000.0 1000.0 4895.0 1913.804 124.3673 447.5097
40.0 -5000.0 1000.0 4900.0 1912.695 124.3674 447.5197
40.0 -5000.0 1000.0 4905.0 1911.548 124.3676 447.5296
40.0 -5000.0 1000.0 4910.0 1910.449 124.3677 447.5397
40.0 -5000.0 1000.0 4915.0 1909.327 124.3679 447.5497
40.0 -5000.0 1000.0 4920.0 1908.223 124.3681 447.5596
40.0 -5000.0 1000.0 4925.0 1907.164 124.3683 447.5697
40.0 -5000.0 1000.0 4930.0 1906.026 124.3685 447.5796
40.0 -5000.0 1000.0 4935.0 1904.952 124.3687 447.5896
40.0 -5000.0 1000.0 4940.0 1903.767 124.3689 447.5994
40.0 -5000.0 1000.0 4945.0 1902.667 124.3691 447.6094
40.0 -5000.0 1000.0 4950.0 1901.493 124.3694 447.6193
40.0 -5000.0 1000.0 4955.0 1900.443 124.3696 447.6292
40.0 -5000.0 1000.0 4960.0 1899.297 124.3699 447.6391
40.0 -5000.0 1000.0 4965.0 1898.136 124.3702 447.6489
40.0 -5000.0 1000.0 4970.0 1896.985 124.3704 447.6587
40.0 -5000.0 1000.0 4975.0 1895.952 124.3707 447.6686
40.0 -5000.0 1000.0 4980.0 1894.812 124.3709 447.6776
40.0 -5000.0 1000.0 4985.0 1893.626 124.3713 447.6882
40.0 -5000.0 1000.0 4990.0 1892.438 124.3717 447.6979
40.0 -5000.0 1000.0 4995.0 1891.406 124.372 447.7078
40.0 -5000.0 1000.0 5000.0 1890.153 124.3723 447.7175
40.0 -5000.0 1000.0 5005.0 1889.007 124.3727 447.7273
40.0 -5000.0 1000.0 5010.0 1887.971 124.373 447.7371
40.0 -5000.0 1000.0 5015.0 1886.734 124.3734 447.7467
40.0 -5000.0 1000.0 5020.0 1885.59 124.3736 447.7557
40.0 -5000.0 1000.0 5025.0 1884.445 124.3741 447.7662
40.0 -5000.0 1000.0 5030.0 1883.255 124.3745 447.7758
40.0 -5000.0 1000.0 5035.0 1882.135 124.3749 447.7855
40.0 -5000.0 1000.0 5040.0 1880.967 124.3753 447.7951
40.0 -5000.0 1000.0 5045.0 1879.876 124.3757 447.8048
40.0 -5000.0 1000.0 5050.0 1878.633 124.3761 447.8138
40.0 -5000.0 1000.0 5055.0 1877.541 124.3766 447.8241
40.0 -5000.0 1000.0 5060.0 1876.354 124.3771 447.8336
40.0 -5000.0 1000.0 5065.0 1875.125 124.3774 447.8426
40.0 -5000.0 1000.0 5070.0 1873.942 124.3779 447.8521
40.0 -5000.0 1000.0 5075.0 1872.816 124.3784 447.8623
40.0 -5000.0 1000.0 5080.0 1871.598 124.3789 447.8718
40.0 -5000.0 1000.0 5085.0 1870.437 124.3793 447.8808
40.0 -5000.0 1000.0 5090.0 1869.304 124.3799 447.891
40.0 -5000.0 1000.0 5095.0 1868.125 124.3804 447.9005
40.0 -5000.0 1000.0 5100.0 1866.964 124.3808 447.9092
40.0 -5000.0 1000.0 5105.0 1865.698 124.3814 447.9194
40.0 -5000.0 1000.0 5110.0 1864.587 124.382 447.9289
40.0 -5000.0 1000.0 5115.0 1863.419 124.3825 447.9384
40.0 -5000.0 1000.0 5120.0 1862.147 124.3831 447.9477
40.0 -5000.0 1000.0 5125.0 1860.98 124.3836 447.9571
40.0 -5000.0 1000.0 5130.0 1859.79 124.3842 447.9666
40.0 -5000.0 1000.0 5135.0 1858.539 124.3848 447.976
40.0 -5000.0 1000.0 5140.0 1857.425 124.3853 447.9854
40.0 -5000.0 1000.0 5145.0 1856.206 124.3859 447.9947
40.0 -5000.0 1000.0 5150.0 1854.982 124.3865 448.004
40.0 -5000.0 1000.0 5155.0 1853.75 124.3871 448.0133
40.0 -5000.0 1000.0 5160.0 1852.533 124.3878 448.0227
40.0 -5000.0 1000.0 5165.0 1851.389 124.3884 448.032
40.0 -5000.0 1000.0 5170.0 1850.107 124.3889 448.0407
40.0 -5000.0 1000.0 5175.0 1848.948 124.3897 448.0506
40.0 -5000.0 1000.0 5180.0 1847.645 124.3903 448.0598
40.0 -5000.0 1000.0 5185.0 1846.445 124.391 448.0691
40.0 -5000.0 1000.0 5190.0 1845.258 124.3916 448.0783
40.0 -5000.0 1000.0 5195.0 1844.088 124.3922 448.0868
40.0 -5000.0 1000.0 5200.0 1842.87 124.393 448.0968
40.0 -5000.0 1000.0 5205.0 1841.61 124.3937 448.106
40.0 -5000.0 1000.0 5210.0 1840.318 124.3944 448.1151
40.0 -5000.0 1000.0 5215.0 1839.179 124.3951 448.1244
40.0 -5000.0 1000.0 5220.0 1837.918 124.3958 448.1335
40.0 -5000.0 1000.0 5225.0 1836.653 124.3965 448.1426
40.0 -5000.0 1000.0 5230.0 1835.426 124.3971 448.1511
40.0 -5000.0 1000.0 5235.0 1834.196 124.398 448.1609
40.0 -5000.0 1000.0 5240.0 1832.867 124.3987 448.1699
40.0 -5000.0 1000.0 5245.0 1831.738 124.3995 448.1791
40.0 -5000.0 1000.0 5250.0 1830.407 124.4002 448.1881
40.0 -5000.0 1000.0 5255.0 1829.178 124.401 448.1972
40.0 -5000.0 1000.0 5260.0 1827.9 124.4018 448.2062
40.0 -5000.0 1000.0 5265.0 1826.672 124.4025 448.2147
40.0 -5000.0 1000.0 5270.0 1825.386 124.4034 448.2243
40.0 -5000.0 1000.0 5275.0 1824.203 124.4042 448.2333
40.0 -5000.0 1000.0 5280.0 1822.927 124.405 448.2423
40.0 -5000.0 1000.0 5285.0 1821.576 124.4058 448.2513
40.0 -5000.0 1000.0 5290.0 1820.412 124.4066 448.2603
40.0 -5000.0 1000.0 5295.0 1819.106 124.4073 448.2685
40.0 -5000.0 1000.0 5300.0 1817.847 124.4083 448.2781
40.0 -5000.0 1000.0 5305.0 1816.5 124.4091 448.287
40.0 -5000.0 1000.0 5310.0 1815.225 124.41 448.2959
40.0 -5000.0 1000.0 5315.0 1814.044 124.4108 448.3049
40.0 -5000.0 1000.0 5320.0 1812.675 124.4117 448.3137
40.0 -5000.0 1000.0 5325.0 1811.435 124.4126 448.3226
40.0 -5000.0 1000.0 5330.0 1810.174 124.4135 448.3315
40.0 -5000.0 1000.0 5335.0 1808.911 124.4143 448.3403
40.0 -5000.0 1000.0 5340.0 1807.595 124.4152 448.3491
40.0 -5000.0 1000.0 5345.0 1806.343 124.4162 448.3579
40.0 -5000.0 1000.0 5350.0 1805.061 124.4171 448.3667
40.0 -5000.0 1000.0 5355.0 1803.751 124.418 448.3755
40.0 -5000.0 1000.0 5360.0 1802.358 124.4189 448.3842
40.0 -5000.0 1000.0 5365.0 1801.083 124.4198 448.393
40.0 -5000.0 1000.0 5370.0 1799.76 124.4208 448.4017
40.0 -5000.0 1000.0 5375.0 1798.544 124.4217 448.4105
40.0 -5000.0 1000.0 5380.0 1797.191 124.4227 448.4191
40.0 -5000.0 1000.0 5385.0 1795.935 124.4237 448.4279
40.0 -5000.0 1000.0 5390.0 1794.582 124.4246 448.4365
40.0 -5000.0 1000.0 5395.0 1793.212 124.4256 448.4452
40.0 -5000.0 1000.0 5400.0 1791.97 124.4266 448.4539
40.0 -5000.0 1000.0 5405.0 1790.576 124.4276 448.4625
40.0 -5000.0 1000.0 5410.0 1789.283 124.4286 448.4711
40.0 -5000.0 1000.0 5415.0 1788.028 124.4296 448.4798
40.0 -5000.0 1000.0 5420.0 1786.651 124.4306 448.4883
40.0 -5000.0 1000.0 5425.0 1785.383 124.4316 448.4969
40.0 -5000.0 1000.0 5430.0 1784.045 124.4326 448.5055
40.0 -5000.0 1000.0 5435.0 1782.641 124.4337 448.514
40.0 -5000.0 1000.0 5440.0 1781.331 124.4347 448.5226
40.0 -5000.0 1000.0 5445.0 1779.993 124.4357 448.5311
40.0 -5000.0 1000.0 5450.0 1778.706 124.4368 448.5397
40.0 -5000.0 1000.0 5455.0 1777.324 124.4379 448.5481
40.0 -5000.0 1000.0 5460.0 1775.9 124.4389 448.5565
40.0 -5000.0 1000.0 5465.0 1774.653 124.44 448.5651
40.0 -5000.0 1000.0 5470.0 1773.231 124.4411 448.5735
40.0 -5000.0 1000.0 5475.0 1771.963 124.4422 448.582
40.0 -5000.0 1000.0 5480.0 1770.591 124.4433 448.5904
40.0 -5000.0 1000.0 5485.0 1769.17 124.4444 448.5988
40.0 -5000.0 1000.0 5490.0 1767.844 124.4455 448.6072
40.0 -5000.0 1000.0 5495.0 1766.413 124.4466 448.6155
40.0 -5000.0 1000.0 5500.0 1765.141 124.4477 448.6239
40.0 -5000.0 1000.0 5505.0 1763.797 124.4488 448.6323
40.0 -5000.0 1000.0 5510.0 1762.311 124.45 448.6406
40.0 -5000.0 1000.0 5515.0 1761.047 124.4511 448.649
40.0 -5000.0 1000.0 5520.0 1759.564 124.4523 448.6572
40.0 -5000.0 1000.0 5525.0 1758.249 124.4534 448.6655
40.0 -5000.0 1000.0 5530.0 1756.856 124.4546 448.6738
40.0 -5000.0 1000.0 5535.0 1755.428 124.4557 448.682
40.0 -5000.0 1000.0 5540.0 1754.132 124.4569 448.6904
40.0 -5000.0 1000.0 5545.0 1752.711 124.4581 448.6986
40.0 -5000.0 1000.0 5550.0 1751.281 124.4593 448.7068
40.0 -5000.0 1000.0 5555.0 1749.957 124.4605 448.715
40.0 -5000.0 1000.0 5560.0 1748.5 124.4617 448.7232
40.0 -5000.0 1000.0 5565.0 1747.179 124.4629 448.7314
40.0 -5000.0 1000.0 5570.0 1745.787 124.4641 448.7396
40.0 -5000.0 1000.0 5575.0 1744.346 124.4653 448.7477
40.0 -5000.0 1000.0 5580.0 1742.877 124.4665 448.7558
40.0 -5000.0 1000.0 5585.0 1741.461 124.4678 448.7639
40.0 -5000.0 1000.0 5590.0 1740.048 124.469 448.772
40.0 -5000.0 1000.0 5595.0 1738.707 124.4702 448.7802
40.0 -5000.0 1000.0 5600.0 1737.311 124.4715 448.7883
40.0 -5000.0 1000.0 5605.0 1735.863 124.4727 448.7963
40.0 -5000.0 1000.0 5610.0 1734.482 124.474 448.8043
40.0 -5000.0 1000.0 5615.0 1733.061 124.4753 448.8124
40.0 -5000.0 1000.0 5620.0 1731.53 124.4765 448.8203
40.0 -5000.0 1000.0 5625.0 1730.102 124.4778 448.8283
40.0 -5000.0 1000.0 5630.0 1728.67 124.4791 448.8363
40.0 -5000.0 1000.0 5635.0 1727.236 124.4804 448.8443
40.0 -5000.0 1000.0 5640.0 1725.918 124.4817 448.8523
40.0 -5000.0 1000.0 5645.0 1724.36 124.483 448.8602
40.0 -5000.0 1000.0 5650.0 1722.918 124.4843 448.8681
40.0 -5000.0 1000.0 5655.0 1721.474 124.4856 448.876
40.0 -5000.0 1000.0 5660.0 1720.026 124.487 448.8839
40.0 -5000.0 1000.0 5665.0 1718.576 124.4883 448.8918
40.0 -5000.0 1000.0 5670.0 1717.123 124.4896 448.8996
40.0 -5000.0 1000.0 5675.0 1715.725 124.491 448.9076
40.0 -5000.0 1000.0 5680.0 1714.21 124.4923 448.9153
40.0 -5000.0 1000.0 5685.0 1712.749 124.4937 448.9232
40.0 -5000.0 1000.0 5690.0 1711.285 124.495 448.931
40.0 -5000.0 1000.0 5695.0 1709.903 124.4964 448.9388
40.0 -5000.0 1000.0 5700.0 1708.35 124.4978 448.9466
40.0 -5000.0 1000.0 5705.0 1706.922 124.4991 448.9543
40.0 -5000.0 1000.0 5710.0 1705.439 124.5005 448.9621
40.0 -5000.0 1000.0 5715.0 1703.927 124.5019 448.9698
40.0 -5000.0 1000.0 5720.0 1702.474 124.5033 448.9775
40.0 -5000.0 1000.0 5725.0 1700.964 124.5047 448.9852
40.0 -5000.0 1000.0 5730.0 1699.539 124.5061 448.9929
40.0 -5000.0 1000.0 5735.0 1697.99 124.5075 449.0005
40.0 -5000.0 1000.0 5740.0 1696.499 124.5089 449.0082
40.0 -5000.0 1000.0 5745.0 1695.005 124.5103 449.0158
40.0 -5000.0 1000.0 5750.0 1693.509 124.5118 449.0234
40.0 -5000.0 1000.0 5755.0 1692.009 124.5132 449.031
40.0 -5000.0 1000.0 5760.0 1690.507 124.5147 449.0386
40.0 -5000.0 1000.0 5765.0 1689.002 124.5161 449.0462
40.0 -5000.0 1000.0 5770.0 1687.494 124.5175 449.0538
40.0 -5000.0 1000.0 5775.0 1685.984 124.519 449.0613
40.0 -5000.0 1000.0 5780.0 1684.47 124.5205 449.0688
40.0 -5000.0 1000.0 5785.0 1682.954 124.5219 449.0763
40.0 -5000.0 1000.0 5790.0 1681.435 124.5234 449.0838
40.0 -5000.0 1000.0 5795.0 1679.912 124.5249 449.0913
40.0 -5000.0 1000.0 5800.0 1678.387 124.5264 449.0988
40.0 -5000.0 1000.0 5805.0 1676.86 124.5279 449.1063
40.0 -5000.0 1000.0 5810.0 1675.329 124.5294 449.1137
40.0 -5000.0 1000.0 5815.0 1673.795 124.5309 449.1211
40.0 -5000.0 1000.0 5820.0 1672.259 124.5324 449.1285
40.0 -5000.0 1000.0 5825.0 1670.72 124.5339 449.1359
40.0 -5000.0 1000.0 5830.0 1669.177 124.5354 449.1432
40.0 -5000.0 1000.0 5835.0 1667.632 124.5369 449.1506
40.0 -5000.0 1000.0 5840.0 1666.084 124.5385 449.1579
40.0 -5000.0 1000.0 5845.0 1664.533 124.54 449.1652
40.0 -5000.0 1000.0 5850.0 1662.979 124.5415 449.1726
40.0 -5000.0 1000.0 5855.0 1661.422 124.5431 449.1798
40.0 -5000.0 1000.0 5860.0 1659.862 124.5446 449.1871
40.0 -5000.0 1000.0 5865.0 1658.299 124.5462 449.1944
40.0 -5000.0 1000.0 5870.0 1656.734 124.5478 449.2016
40.0 -5000.0 1000.0 5875.0 1655.165 124.5493 449.2088
40.0 -5000.0 1000.0 5880.0 1653.593 124.5509 449.216
40.0 -5000.0 1000.0 5885.0 1652.018 124.5525 449.2232
40.0 -5000.0 1000.0 5890.0 1650.44 124.5541 449.2304
40.0 -5000.0 1000.0 5895.0 1648.859 124.5556 449.2376
40.0 -5000.0 1000.0 5900.0 1647.276 124.5572 449.2447
40.0 -5000.0 1000.0 5905.0 1645.689 124.5588 449.2518
40.0 -5000.0 1000.0 5910.0 1644.099 124.5604 449.2589
40.0 -5000.0 1000.0 5915.0 1642.506 124.5621 449.266
40.0 -5000.0 1000.0 5920.0 1640.91 124.5637 449.2731
40.0 -5000.0 1000.0 5925.0 1639.311 124.5653 449.2802
40.0 -5000.0 1000.0 5930.0 1637.709 124.5669 449.2872
40.0 -5000.0 1000.0 5935.0 1636.104 124.5685 449.2942
40.0 -5000.0 1000.0 5940.0 1634.496 124.5702 449.3013
40.0 -5000.0 1000.0 5945.0 1632.884 124.5718 449.3083
40.0 -5000.0 1000.0 5950.0 1631.269 124.5735 449.3152
40.0 -5000.0 1000.0 5955.0 1629.652 124.5751 449.3222
40.0 -5000.0 1000.0 5960.0 1628.032 124.5768 449.3291
40.0 -5000.0 1000.0 5965.0 1626.408 124.5784 449.336
40.0 -5000.0 1000.0 5970.0 1624.781 124.5801 449.3429
40.0 -5000.0 1000.0 5975.0 1623.151 124.5818 449.3498
40.0 -5000.0 1000.0 5980.0 1621.517 124.5835 449.3567
40.0 -5000.0 1000.0 5985.0 1619.882 124.5851 449.3635
40.0 -5000.0 1000.0 5990.0 1618.242 124.5868 449.3704
40.0 -5000.0 1000.0 5995.0 1616.599 124.5885 449.3772
40.0 -5000.0 1000.0 6000.0 1614.953 124.5902 449.384
40.0 -5000.0 1000.0 6005.0 1613.304 124.5919 449.3908
40.0 -5000.0 1000.0 6010.0 1611.652 124.5936 449.3976
40.0 -5000.0 1000.0 6015.0 1609.997 124.5953 449.4043
40.0 -5000.0 1000.0 6020.0 1608.338 124.5971 449.4111
40.0 -5000.0 1000.0 6025.0 1606.676 124.5988 449.4178
40.0 -5000.0 1000.0 6030.0 1605.011 124.6005 449.4244
40.0 -5000.0 1000.0 6035.0 1603.342 124.6023 449.4311
40.0 -5000.0 1000.0 6040.0 1601.671 124.604 449.4378
40.0 -5000.0 1000.0 6045.0 1599.995 124.6057 449.4444
40.0 -5000.0 1000.0 6050.0 1598.317 124.6075 449.4511
40.0 -5000.0 1000.0 6055.0 1596.636 124.6092 449.4577
40.0 -5000.0 1000.0 6060.0 1594.951 124.611 449.4643
40.0 -5000.0 1000.0 6065.0 1593.263 124.6128 449.4709
40.0 -5000.0 1000.0 6070.0 1591.571 124.6145 449.4774
40.0 -5000.0 1000.0 6075.0 1589.876 124.6163 449.4839
40.0 -5000.0 1000.0 6080.0 1588.179 124.6181 449.4904
40.0 -5000.0 1000.0 6085.0 1586.477 124.6199 449.4969
40.0 -5000.0 1000.0 6090.0 1584.772 124.6216 449.5034
40.0 -5000.0 1000.0 6095.0 1583.064 124.6234 449.5098
40.0 -5000.0 1000.0 6100.0 1581.353 124.6252 449.5163
40.0 -5000.0 1000.0 6105.0 1579.637 124.627 449.5227
40.0 -5000.0 1000.0 6110.0 1577.919 124.6289 449.5292
40.0 -5000.0 1000.0 6115.0 1576.198 124.6307 449.5355
40.0 -5000.0 1000.0 6120.0 1574.472 124.6325 449.5419
40.0 -5000.0 1000.0 6125.0 1572.744 124.6343 449.5483
40.0 -5000.0 1000.0 6130.0 1571.013 124.6361 449.5546
40.0 -5000.0 1000.0 6135.0 1569.277 124.638 449.5609
40.0 -5000.0 1000.0 6140.0 1567.538 124.6398 449.5672
40.0 -5000.0 1000.0 6145.0 1565.796 124.6416 449.5735
40.0 -5000.0 1000.0 6150.0 1564.05 124.6435 449.5797
40.0 -5000.0 1000.0 6155.0 1562.301 124.6453 449.5859
40.0 -5000.0 1000.0 6160.0 1560.548 124.6472 449.5922
40.0 -5000.0 1000.0 6165.0 1558.792 124.6491 449.5984
40.0 -5000.0 1000.0 6170.0 1557.032 124.6509 449.6045
40.0 -5000.0 1000.0 6175.0 1555.269 124.6528 449.6107
40.0 -5000.0 1000.0 6180.0 1553.502 124.6547 449.6168
40.0 -5000.0 1000.0 6185.0 1551.732 124.6566 449.623
40.0 -5000.0 1000.0 6190.0 1549.958 124.6584 449.6291
40.0 -5000.0 1000.0 6195.0 1548.181 124.6603 449.6351
40.0 -5000.0 1000.0 6200.0 1546.4 124.6622 449.6412
40.0 -5000.0 1000.0 6205.0 1544.615 124.6641 449.6472
40.0 -5000.0 1000.0 6210.0 1542.827 124.666 449.6533
40.0 -5000.0 1000.0 6215.0 1541.035 124.6679 449.6592
40.0 -5000.0 1000.0 6220.0 1539.24 124.6698 449.6653
40.0 -5000.0 1000.0 6225.0 1537.44 124.6718 449.6712
40.0 -5000.0 1000.0 6230.0 1535.637 124.6737 449.6772
40.0 -5000.0 1000.0 6235.0 1533.832 124.6756 449.6831
40.0 -5000.0 1000.0 6240.0 1532.021 124.6776 449.689
40.0 -5000.0 1000.0 6245.0 1530.208 124.6795 449.6948
40.0 -5000.0 1000.0 6250.0 1528.391 124.6814 449.7007
40.0 -5000.0 1000.0 6255.0 1526.57 124.6834 449.7065
40.0 -5000.0 1000.0 6260.0 1524.745 124.6853 449.7123
40.0 -5000.0 1000.0 6265.0 1522.916 124.6873 449.7181
40.0 -5000.0 1000.0 6270.0 1521.084 124.6892 449.7239
40.0 -5000.0 1000.0 6275.0 1519.248 124.6912 449.7296
40.0 -5000.0 1000.0 6280.0 1517.408 124.6932 449.7354
40.0 -5000.0 1000.0 6285.0 1515.565 124.6952 449.7411
40.0 -5000.0 1000.0 6290.0 1513.718 124.6971 449.7468
40.0 -5000.0 1000.0 6295.0 1511.867 124.6991 449.7524
40.0 -5000.0 1000.0 6300.0 1510.012 124.7011 449.7581
40.0 -5000.0 1000.0 6305.0 1508.153 124.7031 449.7637
40.0 -5000.0 1000.0 6310.0 1506.291 124.7051 449.7693
40.0 -5000.0 1000.0 6315.0 1504.425 124.7071 449.7749
40.0 -5000.0 1000.0 6320.0 1502.555 124.7091 449.7805
40.0 -5000.0 1000.0 6325.0 1500.68 124.7111 449.786
40.0 -5000.0 1000.0 6330.0 1498.803 124.7131 449.7915
40.0 -5000.0 1000.0 6335.0 1496.921 124.7152 449.797
40.0 -5000.0 1000.0 6340.0 1495.035 124.7172 449.8025
40.0 -5000.0 1000.0 6345.0 1493.145 124.7192 449.8079
40.0 -5000.0 1000.0 6350.0 1491.252 124.7212 449.8133
40.0 -5000.0 1000.0 6355.0 1489.354 124.7233 449.8187
40.0 -5000.0 1000.0 6360.0 1487.453 124.7253 449.8241
40.0 -5000.0 1000.0 6365.0 1485.547 124.7274 449.8295
40.0 -5000.0 1000.0 6370.0 1483.638 124.7294 449.8348
40.0 -5000.0 1000.0 6375.0 1481.725 124.7315 449.8401
40.0 -5000.0 1000.0 6380.0 1479.807 124.7336 449.8454
40.0 -5000.0 1000.0 6385.0 1477.886 124.7356 449.8506
40.0 -5000.0 1000.0 6390.0 1475.961 124.7377 449.8559
40.0 -5000.0 1000.0 6395.0 1474.031 124.7398 449.8611
40.0 -5000.0 1000.0 6400.0 1472.098 124.7418 449.8663
40.0 -5000.0 1000.0 6405.0 1470.16 124.7439 449.8715
40.0 -5000.0 1000.0 6410.0 1468.219 124.746 449.8766
40.0 -5000.0 1000.0 6415.0 1466.273 124.7481 449.8817
40.0 -5000.0 1000.0 6420.0 1464.323 124.7502 449.8868
40.0 -5000.0 1000.0 6425.0 1462.369 124.7523 449.8919
40.0 -5000.0 1000.0 6430.0 1460.411 124.7544 449.8969
40.0 -5000.0 1000.0 6435.0 1458.449 124.7565 449.9019
40.0 -5000.0 1000.0 6440.0 1456.482 124.7587 449.907
40.0 -5000.0 1000.0 6445.0 1454.512 124.7608 449.9119
40.0 -5000.0 1000.0 6450.0 1452.537 124.7629 449.9169
40.0 -5000.0 1000.0 6455.0 1450.558 124.765 449.9218
40.0 -5000.0 1000.0 6460.0 1448.575 124.7672 449.9266
40.0 -5000.0 1000.0 6465.0 1446.587 124.7693 449.9315
40.0 -5000.0 1000.0 6470.0 1444.596 124.7715 449.9364
40.0 -5000.0 1000.0 6475.0 1442.6 124.7736 449.9412
40.0 -5000.0 1000.0 6480.0 1440.599 124.7758 449.946
40.0 -5000.0 1000.0 6485.0 1438.595 124.7779 449.9508
40.0 -5000.0 1000.0 6490.0 1436.586 124.7801 449.9555
40.0 -5000.0 1000.0 6495.0 1434.573 124.7823 449.9602
40.0 -5000.0 1000.0 6500.0 1432.556 124.7844 449.9649
40.0 -5000.0 1000.0 6505.0 1430.533 124.7866 449.9696
40.0 -5000.0 1000.0 6510.0 1428.507 124.7888 449.9742
40.0 -5000.0 1000.0 6515.0 1426.476 124.791 449.9788
40.0 -5000.0 1000.0 6520.0 1424.442 124.7932 449.9834
40.0 -5000.0 1000.0 6525.0 1422.402 124.7954 449.988
40.0 -5000.0 1000.0 6530.0 1420.358 124.7976 449.9925
40.0 -5000.0 1000.0 6535.0 1418.31 124.7998 449.997
40.0 -5000.0 1000.0 6540.0 1416.257 124.802 450.0015
40.0 -5000.0 1000.0 6545.0 1414.2 124.8042 450.0059
40.0 -5000.0 1000.0 6550.0 1412.139 124.8064 450.0103
40.0 -5000.0 1000.0 6555.0 1410.072 124.8086 450.0147
40.0 -5000.0 1000.0 6560.0 1408.001 124.8108 450.0191
40.0 -5000.0 1000.0 6565.0 1405.926 124.8131 450.0233
40.0 -5000.0 1000.0 6570.0 1403.845 124.8153 450.0276
40.0 -5000.0 1000.0 6575.0 1401.762 124.8176 450.032
40.0 -5000.0 1000.0 6580.0 1399.672 124.8198 450.0362
40.0 -5000.0 1000.0 6585.0 1397.578 124.822 450.0404
40.0 -5000.0 1000.0 6590.0 1395.479 124.8243 450.0446
40.0 -5000.0 1000.0 6595.0 1393.376 124.8266 450.0487
40.0 -5000.0 1000.0 6600.0 1391.269 124.8288 450.0528
40.0 -5000.0 1000.0 6605.0 1389.156 124.8311 450.057
40.0 -5000.0 1000.0 6610.0 1387.039 124.8334 450.061
40.0 -5000.0 1000.0 6615.0 1384.918 124.8356 450.0651
40.0 -5000.0 1000.0 6620.0 1382.791 124.8379 450.0691
40.0 -5000.0 1000.0 6625.0 1380.66 124.8402 450.073
40.0 -5000.0 1000.0 6630.0 1378.524 124.8425 450.077
40.0 -5000.0 1000.0 6635.0 1376.383 124.8448 450.0809
40.0 -5000.0 1000.0 6640.0 1374.237 124.8471 450.0848
40.0 -5000.0 1000.0 6645.0 1372.086 124.8494 450.0886
40.0 -5000.0 1000.0 6650.0 1369.931 124.8517 450.0924
40.0 -5000.0 1000.0 6655.0 1367.771 124.854 450.0962
40.0 -5000.0 1000.0 6660.0 1365.606 124.8564 450.0999
40.0 -5000.0 1000.0 6665.0 1363.436 124.8587 450.1037
40.0 -5000.0 1000.0 6670.0 1361.261 124.861 450.1073
40.0 -5000.0 1000.0 6675.0 1359.081 124.8633 450.111
40.0 -5000.0 1000.0 6680.0 1356.896 124.8657 450.1146
40.0 -5000.0 1000.0 6685.0 1354.706 124.868 450.1182
40.0 -5000.0 1000.0 6690.0 1352.512 124.8704 450.1217
40.0 -5000.0 1000.0 6695.0 1350.312 124.8727 450.1252
40.0 -5000.0 1000.0 6700.0 1348.107 124.8751 450.1287
40.0 -5000.0 1000.0 6705.0 1345.897 124.8774 450.1322
40.0 -5000.0 1000.0 6710.0 1343.682 124.8798 450.1356
40.0 -5000.0 1000.0 6715.0 1341.462 124.8822 450.139
40.0 -5000.0 1000.0 6720.0 1339.236 124.8845 450.1423
40.0 -5000.0 1000.0 6725.0 1337.006 124.8869 450.1456
40.0 -5000.0 1000.0 6730.0 1334.771 124.8893 450.1489
40.0 -5000.0 1000.0 6735.0 1332.53 124.8917 450.1521
40.0 -5000.0 1000.0 6740.0 1330.284 124.8941 450.1553
40.0 -5000.0 1000.0 6745.0 1328.033 124.8965 450.1584
40.0 -5000.0 1000.0 6750.0 1325.776 124.8989 450.1615
40.0 -5000.0 1000.0 6755.0 1323.515 124.9013 450.1646
40.0 -5000.0 1000.0 6760.0 1321.248 124.9037 450.1677
40.0 -5000.0 1000.0 6765.0 1318.976 124.9061 450.1707
40.0 -5000.0 1000.0 6770.0 1316.698 124.9086 450.1736
40.0 -5000.0 1000.0 6775.0 1314.415 124.911 450.1766
40.0 -5000.0 1000.0 6780.0 1312.127 124.9134 450.1794
40.0 -5000.0 1000.0 6785.0 1309.833 124.9158 450.1823
40.0 -5000.0 1000.0 6790.0 1307.534 124.9183 450.1851
40.0 -5000.0 1000.0 6795.0 1305.23 124.9207 450.1879
40.0 -5000.0 1000.0 6800.0 1302.919 124.9232 450.1906
40.0 -5000.0 1000.0 6805.0 1300.604 124.9256 450.1933
40.0 -5000.0 1000.0 6810.0 1298.283 124.9281 450.1959
40.0 -5000.0 1000.0 6815.0 1295.957 124.9306 450.1985
40.0 -5000.0 1000.0 6820.0 1293.624 124.933 450.2011
40.0 -5000.0 1000.0 6825.0 1291.286 124.9355 450.2036
40.0 -5000.0 1000.0 6830.0 1288.943 124.938 450.2061
40.0 -5000.0 1000.0 6835.0 1286.595 124.9405 450.2085
40.0 -5000.0 1000.0 6840.0 1284.239 124.943 450.2109
40.0 -5000.0 1000.0 6845.0 1281.879 124.9455 450.2133
40.0 -5000.0 1000.0 6850.0 1279.513 124.948 450.2156
40.0 -5000.0 1000.0 6855.0 1277.141 124.9505 450.2178
40.0 -5000.0 1000.0 6860.0 1274.765 124.953 450.22
40.0 -5000.0 1000.0 6865.0 1272.38 124.9555 450.2222
40.0 -5000.0 1000.0 6870.0 1269.991 124.958 450.2243
40.0 -5000.0 1000.0 6875.0 1267.596 124.9605 450.2264
40.0 -5000.0 1000.0 6880.0 1265.196 124.9631 450.2284
40.0 -5000.0 1000.0 6885.0 1262.789 124.9656 450.2304
40.0 -5000.0 1000.0 6890.0 1260.376 124.9681 450.2323
40.0 -5000.0 1000.0 6895.0 1257.957 124.9707 450.2342
40.0 -5000.0 1000.0 6900.0 1255.533 124.9732 450.236
40.0 -5000.0 1000.0 6905.0 1253.102 124.9758 450.2378
40.0 -5000.0 1000.0 6910.0 1250.795 124.9783 450.2397
40.0 -5000.0 1000.0 6915.0 1248.223 124.9809 450.2412
40.0 -5000.0 1000.0 6920.0 1245.774 124.9835 450.2429
40.0 -5000.0 1000.0 6925.0 1243.319 124.9861 450.2445
40.0 -5000.0 1000.0 6930.0 1240.859 124.9886 450.246
40.0 -5000.0 1000.0 6935.0 1238.391 124.9912 450.2475
40.0 -5000.0 1000.0 6940.0 1235.918 124.9938 450.2489
40.0 -5000.0 1000.0 6945.0 1233.439 124.9964 450.2503
40.0 -5000.0 1000.0 6950.0 1230.953 124.999 450.2516
40.0 -5000.0 1000.0 6955.0 1228.461 125.0016 450.2528
40.0 -5000.0 1000.0 6960.0 1225.963 125.0042 450.254
40.0 -5000.0 1000.0 6965.0 1223.457 125.0068 450.2552
40.0 -5000.0 1000.0 6970.0 1220.946 125.0095 450.2563
40.0 -5000.0 1000.0 6975.0 1218.429 125.0121 450.2573
40.0 -5000.0 1000.0 6980.0 1215.905 125.0147 450.2583
40.0 -5000.0 1000.0 6985.0 1213.375 125.0174 450.2592
40.0 -5000.0 1000.0 6990.0 1210.838 125.02 450.2601
40.0 -5000.0 1000.0 6995.0 1208.294 125.0226 450.2609
40.0 -5000.0 1000.0 7000.0 1205.744 125.0253 450.2616
40.0 -5000.0 1000.0 7005.0 1203.188 125.028 450.2623
40.0 -5000.0 1000.0 7010.0 1200.624 125.0306 450.2629
40.0 -5000.0 1000.0 7015.0 1198.055 125.0333 450.2635
40.0 -5000.0 1000.0 7020.0 1195.478 125.036 450.264
40.0 -5000.0 1000.0 7025.0 1192.895 125.0386 450.2644
40.0 -5000.0 1000.0 7030.0 1190.305 125.0413 450.2648
40.0 -5000.0 1000.0 7035.0 1187.708 125.044 450.2651
40.0 -5000.0 1000.0 7040.0 1185.104 125.0467 450.2653
40.0 -5000.0 1000.0 7045.0 1182.494 125.0494 450.2655
40.0 -5000.0 1000.0 7050.0 1179.876 125.0521 450.2656
40.0 -5000.0 1000.0 7055.0 1177.252 125.0548 450.2657
40.0 -5000.0 1000.0 7060.0 1174.621 125.0576 450.2656
40.0 -5000.0 1000.0 7065.0 1171.982 125.0603 450.2655
40.0 -5000.0 1000.0 7070.0 1169.337 125.063 450.2653
40.0 -5000.0 1000.0 7075.0 1166.685 125.0657 450.2651
40.0 -5000.0 1000.0 7080.0 1164.025 125.0685 450.2648
40.0 -5000.0 1000.0 7085.0 1161.358 125.0712 450.2644
40.0 -5000.0 1000.0 7090.0 1158.685 125.074 450.2639
40.0 -5000.0 1000.0 7095.0 1156.004 125.0767 450.2633
40.0 -5000.0 1000.0 7100.0 1153.315 125.0795 450.2627
40.0 -5000.0 1000.0 7105.0 1150.62 125.0823 450.262
40.0 -5000.0 1000.0 7110.0 1147.916 125.085 450.2612
40.0 -5000.0 1000.0 7115.0 1145.206 125.0878 450.2604
40.0 -5000.0 1000.0 7120.0 1142.488 125.0906 450.2595
40.0 -5000.0 1000.0 7125.0 1139.763 125.0934 450.2584
40.0 -5000.0 1000.0 7130.0 1137.03 125.0962 450.2573
40.0 -5000.0 1000.0 7135.0 1134.29 125.099 450.2561
40.0 -5000.0 1000.0 7140.0 1131.542 125.1018 450.2549
40.0 -5000.0 1000.0 7145.0 1128.786 125.1046 450.2535
40.0 -5000.0 1000.0 7150.0 1126.024 125.1074 450.2521
40.0 -5000.0 1000.0 7155.0 1123.252 125.1103 450.2505
40.0 -5000.0 1000.0 7160.0 1120.473 125.1131 450.2489
40.0 -5000.0 1000.0 7165.0 1117.687 125.1159 450.2471
40.0 -5000.0 1000.0 7170.0 1114.893 125.1188 450.2454
40.0 -5000.0 1000.0 7175.0 1112.091 125.1216 450.2435
40.0 -5000.0 1000.0 7180.0 1109.28 125.1245 450.2415
40.0 -5000.0 1000.0 7185.0 1106.461 125.1274 450.2394
40.0 -5000.0 1000.0 7190.0 1103.635 125.1302 450.2372
40.0 -5000.0 1000.0 7195.0 1100.801 125.1331 450.2349
40.0 -5000.0 1000.0 7200.0 1097.959 125.136 450.2325
40.0 -5000.0 1000.0 7205.0 1095.109 125.1389 450.23
40.0 -5000.0 1000.0 7210.0 1092.249 125.1418 450.2274
40.0 -5000.0 1000.0 7215.0 1089.384 125.1447 450.2247
40.0 -5000.0 1000.0 7220.0 1086.507 125.1476 450.2219
40.0 -5000.0 1000.0 7225.0 1083.623 125.1505 450.2189
40.0 -5000.0 1000.0 7230.0 1080.732 125.1534 450.2159
40.0 -5000.0 1000.0 7235.0 1077.83 125.1564 450.2127
40.0 -5000.0 1000.0 7240.0 1074.921 125.1593 450.2094
40.0 -5000.0 1000.0 7245.0 1072.003 125.1622 450.2061
40.0 -5000.0 1000.0 7250.0 1069.077 125.1652 450.2026
40.0 -5000.0 1000.0 7255.0 1066.142 125.1681 450.199
40.0 -5000.0 1000.0 7260.0 1063.199 125.1711 450.1952
40.0 -5000.0 1000.0 7265.0 1060.247 125.1741 450.1914
40.0 -5000.0 1000.0 7270.0 1057.285 125.177 450.1874
40.0 -5000.0 1000.0 7275.0 1054.314 125.18 450.1832
40.0 -5000.0 1000.0 7280.0 1051.334 125.183 450.179
40.0 -5000.0 1000.0 7285.0 1048.346 125.186 450.1746
40.0 -5000.0 1000.0 7290.0 1045.349 125.189 450.1701
40.0 -5000.0 1000.0 7295.0 1042.342 125.192 450.1654
40.0 -5000.0 1000.0 7300.0 1039.327 125.195 450.1606
40.0 -5000.0 1000.0 7305.0 1036.302 125.198 450.1557
40.0 -5000.0 1000.0 7310.0 1033.268 125.2011 450.1506
40.0 -5000.0 1000.0 7315.0 1030.224 125.2041 450.1454
40.0 -5000.0 1000.0 7320.0 1027.171 125.2071 450.14
40.0 -5000.0 1000.0 7325.0 1024.109 125.2102 450.1344
40.0 -5000.0 1000.0 7330.0 1021.037 125.2132 450.1288
40.0 -5000.0 1000.0 7335.0 1017.955 125.2163 450.1229
40.0 -5000.0 1000.0 7340.0 1014.863 125.2194 450.1169
40.0 -5000.0 1000.0 7345.0 1011.762 125.2225 450.1107
40.0 -5000.0 1000.0 7350.0 1008.651 125.2255 450.1043
40.0 -5000.0 1000.0 7355.0 1005.53 125.2286 450.0978
40.0 -5000.0 1000.0 7360.0 1002.4 125.2317 450.0911
40.0 -5000.0 1000.0 7365.0 999.2588 125.2348 450.0843
40.0 -5000.0 1000.0 7370.0 996.1081 125.238 450.0772
40.0 -5000.0 1000.0 7375.0 992.947 125.2411 450.07
40.0 -5000.0 1000.0 7380.0 989.7762 125.2442 450.0625
40.0 -5000.0 1000.0 7385.0 986.5942 125.2473 450.0549
40.0 -5000.0 1000.0 7390.0 983.4028 125.2505 450.0471
40.0 -5000.0 1000.0 7395.0 980.1999 125.2536 450.0391
40.0 -5000.0 1000.0 7400.0 976.9869 125.2568 450.0308
40.0 -5000.0 1000.0 7405.0 973.7634 125.26 450.0224
40.0 -5000.0 1000.0 7410.0 970.5292 125.2632 450.0137
40.0 -5000.0 1000.0 7415.0 967.284 125.2663 450.0049
40.0 -5000.0 1000.0 7420.0 964.0283 125.2695 449.9958
40.0 -5000.0 1000.0 7425.0 960.7614 125.2727 449.9864
40.0 -5000.0 1000.0 7430.0 957.4843 125.2759 449.9769
40.0 -5000.0 1000.0 7435.0 954.195 125.2792 449.9671
40.0 -5000.0 1000.0 7440.0 950.8951 125.2824 449.957
40.0 -5000.0 1000.0 7445.0 947.5849 125.2856 449.9467
40.0 -5000.0 1000.0 7450.0 944.2611 125.2889 449.9362
40.0 -5000.0 1000.0 7455.0 940.927 125.2921 449.9254
40.0 -5000.0 1000.0 7460.0 937.582 125.2954 449.9143
40.0 -5000.0 1000.0 7465.0 934.2252 125.2986 449.9029
40.0 -5000.0 1000.0 7470.0 930.8554 125.3019 449.8913
40.0 -5000.0 1000.0 7475.0 927.4747 125.3052 449.8794
40.0 -5000.0 1000.0 7480.0 924.0836 125.3085 449.8672
40.0 -5000.0 1000.0 7485.0 920.6776 125.3118 449.8547
40.0 -5000.0 1000.0 7490.0 917.2608 125.3151 449.8418
40.0 -5000.0 1000.0 7495.0 913.8321 125.3184 449.8286
40.0 -5000.0 1000.0 7500.0 910.3911 125.3217 449.8152
40.0 -5000.0 1000.0 7505.0 906.9375 125.3251 449.8014
40.0 -5000.0 1000.0 7510.0 903.4732 125.3284 449.7872
40.0 -5000.0 1000.0 7515.0 899.9929 125.3318 449.7727
40.0 -5000.0 1000.0 7520.0 896.5017 125.3351 449.7579
40.0 -5000.0 1000.0 7525.0 892.9976 125.3385 449.7426
40.0 -5000.0 1000.0 7530.0 889.4816 125.3419 449.727
40.0 -5000.0 1000.0 7535.0 885.9507 125.3453 449.711
40.0 -5000.0 1000.0 7540.0 882.4075 125.3487 449.6946
40.0 -5000.0 1000.0 7545.0 878.851 125.3521 449.6778
40.0 -5000.0 1000.0 7550.0 875.2821 125.3555 449.6605
40.0 -5000.0 1000.0 7555.0 871.698 125.359 449.6428
40.0 -5000.0 1000.0 7560.0 868.1011 125.3624 449.6247
40.0 -5000.0 1000.0 7565.0 864.4903 125.3658 449.6061
40.0 -5000.0 1000.0 7570.0 860.866 125.3693 449.587
40.0 -5000.0 1000.0 7571.0 860.1394 125.37 449.5831
40.0 -5000.0 1000.0 7572.0 859.4123 125.3707 449.5792
40.0 -5000.0 1000.0 7573.0 858.6846 125.3714 449.5753
40.0 -5000.0 1000.0 7574.0 857.9564 125.3721 449.5714
40.0 -5000.0 1000.0 7575.0 857.2291 125.3728 449.5674
40.0 -5000.0 1000.0 7576.0 856.4984 125.3735 449.5634
40.0 -5000.0 1000.0 7577.0 855.7682 125.3742 449.5594
40.0 -5000.0 1000.0 7578.0 855.0377 125.3749 449.5554
40.0 -5000.0 1000.0 7579.0 854.3066 125.3675 449.5514
40.0 -5000.0 1000.0 7580.0 853.5749 125.3682 449.5473
40.0 -5000.0 1000.0 7581.0 852.8428 125.3689 449.5432
40.0 -5000.0 1000.0 7582.0 852.1111 125.3696 449.5391
40.0 -5000.0 1000.0 7583.0 851.3766 125.3703 449.535
40.0 -5000.0 1000.0 7584.0 850.6426 125.371 449.5308
40.0 -5000.0 1000.0 7585.0 849.91 125.3717 449.5267
40.0 -5000.0 1000.0 7590.0 846.2287 125.3752 449.5055
40.0 -5000.0 1000.0 7595.0 842.5316 125.3787 449.4838
40.0 -5000.0 1000.0 7600.0 838.8228 125.3822 449.4615
40.0 -5000.0 1000.0 7605.0 835.0954 125.3857 449.4386
40.0 -5000.0 1000.0 7610.0 831.3555 125.3893 449.4151
40.0 -5000.0 1000.0 7615.0 827.6002 125.3928 449.391
40.0 -5000.0 1000.0 7620.0 823.8317 125.3964 449.3662
40.0 -5000.0 1000.0 7625.0 820.0456 125.3999 449.3408
40.0 -5000.0 1000.0 7630.0 816.2427 125.4035 449.3145
40.0 -5000.0 1000.0 7635.0 812.4254 125.4071 449.2876
40.0 -5000.0 1000.0 7640.0 808.5929 125.4107 449.26
40.0 -5000.0 1000.0 7645.0 804.7438 125.4143 449.2316
40.0 -5000.0 1000.0 7650.0 800.8788 125.4179 449.2023
40.0 -5000.0 1000.0 7655.0 796.999 125.4215 449.1723
40.0 -5000.0 1000.0 7660.0 793.0994 125.4252 449.1413
40.0 -5000.0 1000.0 7665.0 789.1848 125.4288 449.1094
40.0 -5000.0 1000.0 7670.0 785.253 125.4325 449.0766
40.0 -5000.0 1000.0 7675.0 781.3046 125.4362 449.0429
40.0 -5000.0 1000.0 7680.0 777.341 125.4398 449.0081
40.0 -5000.0 1000.0 7685.0 773.3569 125.4435 448.9722
40.0 -5000.0 1000.0 7690.0 769.3546 125.4473 448.9352
40.0 -5000.0 1000.0 7695.0 765.3374 125.451 448.8971
40.0 -5000.0 1000.0 7700.0 761.2991 125.4547 448.8578
40.0 -5000.0 1000.0 7705.0 757.2443 125.4585 448.8173
40.0 -5000.0 1000.0 7710.0 753.1708 125.4622 448.7754
40.0 -5000.0 1000.0 7715.0 749.0786 125.466 448.7322
40.0 -5000.0 1000.0 7720.0 744.9687 125.4698 448.6875
40.0 -5000.0 1000.0 7725.0 740.8377 125.4736 448.6414
40.0 -5000.0 1000.0 7730.0 736.6881 125.4774 448.5937
40.0 -5000.0 1000.0 7735.0 732.5193 125.4812 448.5444
40.0 -5000.0 1000.0 7740.0 728.3305 125.4851 448.4933
40.0 -5000.0 1000.0 7745.0 724.1217 125.4889 448.4404
40.0 -5000.0 1000.0 7750.0 719.894 125.4928 448.3857
40.0 -5000.0 1000.0 7755.0 715.6442 125.4967 448.329
40.0 -5000.0 1000.0 7760.0 711.3722 125.5006 448.2701
40.0 -5000.0 1000.0 7765.0 707.0808 125.5045 448.2091
40.0 -5000.0 1000.0 7770.0 702.7679 125.5084 448.1457
40.0 -5000.0 1000.0 7775.0 698.4349 125.5124 448.0799
40.0 -5000.0 1000.0 7780.0 694.0785 125.5163 448.0115
40.0 -5000.0 1000.0 7785.0 689.698 125.5203 447.9404
40.0 -5000.0 1000.0 7790.0 685.2967 125.5243 447.8663
40.0 -5000.0 1000.0 7795.0 680.8725 125.5283 447.7892
40.0 -5000.0 1000.0 7800.0 676.4258 125.5323 447.7088
40.0 -5000.0 1000.0 7805.0 671.9547 125.5364 447.625
40.0 -5000.0 1000.0 7810.0 667.4601 125.5404 447.5374
40.0 -5000.0 1000.0 7815.0 662.9424 125.5445 447.4459
40.0 -5000.0 1000.0 7820.0 658.3981 125.5485 447.3503
40.0 -5000.0 1000.0 7825.0 653.83 125.5526 447.2501
40.0 -5000.0 1000.0 7830.0 649.2381 125.5568 447.1451
40.0 -5000.0 1000.0 7835.0 644.6175 125.5609 447.035
40.0 -5000.0 1000.0 7840.0 639.9723 125.565 446.9194
40.0 -5000.0 1000.0 7845.0 635.303 125.5692 446.7979
40.0 -5000.0 1000.0 7850.0 630.6025 125.5734 446.6699
40.0 -5000.0 1000.0 7855.0 625.8766 125.5776 446.5351
40.0 -5000.0 1000.0 7860.0 621.1232 125.5818 446.3928
40.0 -5000.0 1000.0 7865.0 616.3414 125.5861 446.2425
40.0 -5000.0 1000.0 7870.0 611.5309 125.5903 446.0834
40.0 -5000.0 1000.0 7875.0 606.6932 125.5946 445.9147
40.0 -5000.0 1000.0 7880.0 601.8244 125.5989 445.7357
40.0 -5000.0 1000.0 7885.0 596.9229 125.6032 445.5453
40.0 -5000.0 1000.0 7890.0 591.9927 125.6075 445.3424
40.0 -5000.0 1000.0 7895.0 587.0313 125.6119 445.1259
40.0 -5000.0 1000.0 7900.0 582.0381 125.6163 444.8944
40.0 -5000.0 1000.0 7905.0 577.0123 125.6207 444.6462
40.0 -5000.0 1000.0 7910.0 571.9535 125.6251 444.3795
40.0 -5000.0 1000.0 7915.0 566.8612 125.6295 444.0924
40.0 -5000.0 1000.0 7920.0 561.7342 125.634 443.7825
40.0 -5000.0 1000.0 7925.0 556.5737 125.6385 443.4471
40.0 -5000.0 1000.0 7930.0 551.3749 125.643 443.0831
40.0 -5000.0 1000.0 7935.0 546.1407 125.6475 442.687
40.0 -5000.0 1000.0 7940.0 540.8722 125.6521 442.254
40.0 -5000.0 1000.0 7945.0 535.5605 125.6566 441.78
40.0 -5000.0 1000.0 7950.0 530.2126 125.6612 441.2589
40.0 -5000.0 1000.0 7955.0 524.8247 125.6659 440.6842
40.0 -5000.0 1000.0 7960.0 519.3966 125.6705 440.0482
40.0 -5000.0 1000.0 7965.0 513.9269 125.6752 439.3407
40.0 -5000.0 1000.0 7970.0 508.4176 125.6799 438.5518
40.0 -5000.0 1000.0 7975.0 502.8591 125.6846 437.6689
40.0 -5000.0 1000.0 7980.0 497.2591 125.6894 436.6768
40.0 -5000.0 1000.0 7985.0 491.6127 125.6941 435.5577
40.0 -5000.0 1000.0 7990.0 485.9148 125.699 434.2924
40.0 -5000.0 1000.0 7995.0 480.1707 125.7038 432.8588
40.0 -5000.0 1000.0 8000.0 474.3772 125.7087 431.2323
40.0 -5000.0 1000.0 8005.0 468.5329 125.7136 429.3866
40.0 -5000.0 1000.0 8010.0 462.6366 125.7185 427.295
40.0 -5000.0 1000.0 8015.0 456.6866 125.7235 424.9318
40.0 -5000.0 1000.0 8020.0 450.6817 125.7285 422.274
40.0 -5000.0 1000.0 8025.0 444.6246 125.7335 419.3059
40.0 -5000.0 1000.0 8030.0 438.5094 125.7385 416.0149
40.0 -5000.0 1000.0 8035.0 432.3343 125.7436 412.3955
40.0 -5000.0 1000.0 8040.0 426.0974 125.7488 408.453
40.0 -5000.0 1000.0 8045.0 419.7963 125.7539 404.2006
40.0 -5000.0 1000.0 8050.0 413.4292 125.7592 399.6465
40.0 -5000.0 1000.0 8055.0 406.9898 125.7644 394.8046
40.0 -5000.0 1000.0 8060.0 400.4849 125.7697 389.71
40.0 -5000.0 1000.0 8065.0 393.9074 125.775 384.3724
40.0 -5000.0 1000.0 8070.0 387.2547 125.7804 378.8106
40.0 -5000.0 1000.0 8075.0 380.5279 125.7858 373.0387
40.0 -5000.0 1000.0 8080.0 373.7069 125.7913 367.0687
40.0 -5000.0 1000.0 8085.0 366.802 125.7968 360.9094
40.0 -5000.0 1000.0 8090.0 359.8079 125.8024 354.573
40.0 -5000.0 1000.0 8095.0 352.7207 125.808 348.0663
40.0 -5000.0 1000.0 8100.0 345.5362 125.8137 341.3945
40.0 -5000.0 1000.0 8105.0 338.2496 125.8194 334.5606
40.0 -5000.0 1000.0 8110.0 330.8562 125.8252 327.5664
40.0 -5000.0 1000.0 8115.0 323.3528 125.8311 320.4145
40.0 -5000.0 1000.0 8120.0 315.739 125.8371 313.1084
40.0 -5000.0 1000.0 8125.0 308.0001 125.8431 305.6447
40.0 -5000.0 1000.0 8130.0 300.1499 125.8491 298.0211
40.0 -5000.0 1000.0 8135.0 292.1826 125.8553 290.2496
40.0 -5000.0 1000.0 8140.0 284.0684 125.8616 282.3103
40.0 -5000.0 1000.0 8145.0 275.7327 125.8695 274.1169
40.0 -5000.0 1000.0 8150.0 267.2447 125.8745 265.7457
40.0 -5000.0 1000.0 8155.0 258.5931 125.8826 257.1857
40.0 -5000.0 1000.0 8160.0 249.7657 125.8893 248.4267
40.0 -5000.0 1000.0 8165.0 240.7492 125.8961 239.4527
40.0 -5000.0 1000.0 8170.0 231.5313 125.9031 230.2566
40.0 -5000.0 1000.0 8175.0 222.0986 125.9103 220.823
40.0 -5000.0 1000.0 8180.0 212.4336 125.9177 211.1365
40.0 -5000.0 1000.0 8185.0 202.5245 125.9253 201.182
40.0 -5000.0 1000.0 8190.0 192.3585 125.9331 190.95
40.0 -5000.0 1000.0 8195.0 181.929 125.9413 180.4311
40.0 -5000.0 1000.0 8200.0 171.2309 125.9498 169.6213
40.0 -5000.0 1000.0 8205.0 160.2599 125.9586 158.5164
40.0 -5000.0 1000.0 8210.0 149.0658 125.968 147.1635
40.0 -5000.0 1000.0 8215.0 137.7248 125.9766 135.6427
40.0 -5000.0 1000.0 8220.0 126.3759 125.9882 124.0933
40.0 -5000.0 1000.0 8225.0 115.2455 125.999 112.7493
40.0 -5000.0 1000.0 8230.0 104.6528 126.0103 101.9348
40.0 -5000.0 1000.0 8235.0 94.96254 126.0218 92.03155
40.0 -5000.0 1000.0 8240.0 86.47799 126.0332 83.34886
40.0 -5000.0 1000.0 8245.0 79.33779 126.0442 76.03493
40.0 -5000.0 1000.0 8250.0 73.49434 126.0546 70.04564
40.0 -5000.0 1000.0 8255.0 68.7819 126.0643 65.20868
40.0 -5000.0 1000.0 8260.0 64.99152 126.0731 61.32101
40.0 -5000.0 1000.0 8265.0 61.94285 126.0814 58.19421
40.0 -5000.0 1000.0 8270.0 59.47297 126.0903 55.65861
40.0 -5000.0 1000.0 8275.0 57.45806 126.0987 53.59296
40.0 -5000.0 1000.0 8280.0 55.80373 126.1068 51.88758
40.0 -5000.0 1000.0 8285.0 54.43851 126.1146 50.48425
40.0 -5000.0 1000.0 8290.0 53.30429 126.1221 49.31789
40.0 -5000.0 1000.0 8295.0 52.35857 126.1294 48.34473
40.0 -5000.0 1000.0 8300.0 51.56896 126.1365 47.54049
40.0 -5000.0 1000.0 8305.0 50.91034 126.1434 46.85534

40.0 -5000.0 1000.0 7572.0 -977.198 125.6137 450.1827
40.0 -5000.0 1000.0 7573.0 -971.0329 125.6033 450.1841
40.0 -5000.0 1000.0 7574.0 -968.4422 125.5997 450.1837
40.0 -5000.0 1000.0 7575.0 -966.0966 125.5968 450.1831
40.0 -5000.0 1000.0 7576.0 -964.0805 125.5945 450.1822
40.0 -5000.0 1000.0 7577.0 -962.2152 125.5925 450.1812
40.0 -5000.0 1000.0 7578.0 -960.4432 125.5908 450.1801
40.0 -5000.0 1000.0 7579.0 -958.7744 125.5893 450.1789
40.0 -5000.0 1000.0 7580.0 -957.2701 125.5881 450.1776
40.0 -5000.0 1000.0 7581.0 -955.7251 125.5869 450.1763
40.0 -5000.0 1000.0 7582.0 -954.3303 125.5859 450.1749
40.0 -5000.0 1000.0 7583.0 -952.9415 125.585 450.1735
40.0 -5000.0 1000.0 7584.0 -951.3821 125.5839 450.1719
40.0 -5000.0 1000.0 7585.0 -950.0224 125.5831 450.1703
40.0 -5000.0 1000.0 7590.0 -943.6038 125.5799 450.1619
40.0 -5000.0 1000.0 7595.0 -937.639 125.5777 450.1527
40.0 -5000.0 1000.0 7600.0 -931.985 125.5683 450.1427
40.0 -5000.0 1000.0 7605.0 -926.5516 125.5674 450.1321
40.0 -5000.0 1000.0 7610.0 -921.2789 125.567 450.1208
40.0 -5000.0 1000.0 7615.0 -916.1399 125.5669 450.109
40.0 -5000.0 1000.0 7620.0 -911.1059 125.567 450.0966
40.0 -5000.0 1000.0 7625.0 -906.1509 125.5674 450.0837
40.0 -5000.0 1000.0 7630.0 -901.2693 125.568 450.0701
40.0 -5000.0 1000.0 7635.0 -896.4409 125.5688 450.056
40.0 -5000.0 1000.0 7640.0 -891.6614 125.5698 450.0414
40.0 -5000.0 1000.0 7645.0 -886.9227 125.5709 450.0262
40.0 -5000.0 1000.0 7650.0 -882.2181 125.5721 450.0103
40.0 -5000.0 1000.0 7655.0 -877.5414 125.5734 449.9939
40.0 -5000.0 1000.0 7660.0 -872.8883 125.5749 449.977
40.0 -5000.0 1000.0 7665.0 -868.2546 125.5764 449.9593
40.0 -5000.0 1000.0 7670.0 -863.6377 125.578 449.9411
40.0 -5000.0 1000.0 7675.0 -859.0336 125.5798 449.9222
40.0 -5000.0 1000.0 7680.0 -854.4398 125.5816 449.9026
40.0 -5000.0 1000.0 7685.0 -849.8546 125.5834 449.8824
40.0 -5000.0 1000.0 7690.0 -845.2755 125.5854 449.8615
40.0 -5000.0 1000.0 7695.0 -840.6999 125.5874 449.8398
40.0 -5000.0 1000.0 7700.0 -836.1273 125.5895 449.8174
40.0 -5000.0 1000.0 7705.0 -831.5548 125.5916 449.7942
40.0 -5000.0 1000.0 7710.0 -826.9822 125.5938 449.7703
40.0 -5000.0 1000.0 7715.0 -822.407 125.596 449.7455
40.0 -5000.0 1000.0 7720.0 -817.8287 125.5983 449.7199
40.0 -5000.0 1000.0 7725.0 -813.2461 125.6006 449.6933
40.0 -5000.0 1000.0 7730.0 -808.6578 125.603 449.6659
40.0 -5000.0 1000.0 7735.0 -804.0627 125.6054 449.6375
40.0 -5000.0 1000.0 7740.0 -799.4601 125.6079 449.6081
40.0 -5000.0 1000.0 7745.0 -794.8491 125.6104 449.5777
40.0 -5000.0 1000.0 7750.0 -790.2291 125.613 449.5462
40.0 -5000.0 1000.0 7755.0 -785.5981 125.6156 449.5136
40.0 -5000.0 1000.0 7760.0 -780.9566 125.6182 449.4799
40.0 -5000.0 1000.0 7765.0 -776.3259 125.6209 449.4451
40.0 -5000.0 1000.0 7770.0 -771.6601 125.6236 449.4089
40.0 -5000.0 1000.0 7775.0 -766.9812 125.6263 449.3713
40.0 -5000.0 1000.0 7780.0 -762.2881 125.6291 449.3324
40.0 -5000.0 1000.0 7785.0 -757.5824 125.6319 449.292
40.0 -5000.0 1000.0 7790.0 -752.8636 125.6348 449.2499
40.0 -5000.0 1000.0 7795.0 -748.1246 125.6376 449.2064
40.0 -5000.0 1000.0 7800.0 -743.3694 125.6405 449.1612
40.0 -5000.0 1000.0 7805.0 -738.5971 125.6435 449.1142
40.0 -5000.0 1000.0 7810.0 -733.8085 125.6465 449.0654
40.0 -5000.0 1000.0 7815.0 -728.9983 125.6495 449.0145
40.0 -5000.0 1000.0 7820.0 -724.1698 125.6525 448.9617
40.0 -5000.0 1000.0 7825.0 -719.3224 125.6556 448.9066
40.0 -5000.0 1000.0 7830.0 -714.4546 125.6586 448.8492
40.0 -5000.0 1000.0 7835.0 -709.5658 125.6618 448.7894
40.0 -5000.0 1000.0 7840.0 -704.6557 125.6649 448.727
40.0 -5000.0 1000.0 7845.0 -699.7235 125.6681 448.6618
40.0 -5000.0 1000.0 7850.0 -694.7687 125.6713 448.5937
40.0 -5000.0 1000.0 7855.0 -689.7902 125.6745 448.5225
40.0 -5000.0 1000.0 7860.0 -684.7882 125.6778 448.448
40.0 -5000.0 1000.0 7865.0 -679.762 125.6811 448.3699
40.0 -5000.0 1000.0 7870.0 -674.709 125.6844 448.2881
40.0 -5000.0 1000.0 7875.0 -669.6309 125.6877 448.2021
40.0 -5000.0 1000.0 7880.0 -664.5266 125.6911 448.1119
40.0 -5000.0 1000.0 7885.0 -659.3949 125.6945 448.0169
40.0 -5000.0 1000.0 7890.0 -654.2354 125.6979 447.9169
40.0 -5000.0 1000.0 7895.0 -649.0471 125.7014 447.8115
40.0 -5000.0 1000.0 7900.0 -643.8314 125.7049 447.7002
40.0 -5000.0 1000.0 7905.0 -638.5818 125.7084 447.5825
40.0 -5000.0 1000.0 7910.0 -633.3032 125.7119 447.458
40.0 -5000.0 1000.0 7915.0 -627.9932 125.7155 447.3259
40.0 -5000.0 1000.0 7920.0 -622.6508 125.719 447.1856
40.0 -5000.0 1000.0 7925.0 -617.275 125.7226 447.0364
40.0 -5000.0 1000.0 7930.0 -611.8656 125.7263 446.8774
40.0 -5000.0 1000.0 7935.0 -606.4211 125.7299 446.7076
40.0 -5000.0 1000.0 7940.0 -600.941 125.7336 446.5258
40.0 -5000.0 1000.0 7945.0 -595.4242 125.7373 446.331
40.0 -5000.0 1000.0 7950.0 -589.8696 125.7411 446.1215
40.0 -5000.0 1000.0 7955.0 -584.2766 125.7448 445.8957
40.0 -5000.0 1000.0 7960.0 -578.6463 125.7486 445.6518
40.0 -5000.0 1000.0 7965.0 -572.9711 125.7525 445.3875
40.0 -5000.0 1000.0 7970.0 -567.2554 125.7563 445.1002
40.0 -5000.0 1000.0 7975.0 -561.4974 125.7602 444.787
40.0 -5000.0 1000.0 7980.0 -555.6955 125.7641 444.4442
40.0 -5000.0 1000.0 7985.0 -549.8481 125.768 444.068
40.0 -5000.0 1000.0 7990.0 -543.9542 125.772 443.6528
40.0 -5000.0 1000.0 7995.0 -538.0124 125.776 443.1932
40.0 -5000.0 1000.0 8000.0 -532.0214 125.78 442.6821
40.0 -5000.0 1000.0 8005.0 -525.9795 125.784 442.1109
40.0 -5000.0 1000.0 8010.0 -519.8852 125.7881 441.4695
40.0 -5000.0 1000.0 8015.0 -513.7371 125.7922 440.7454
40.0 -5000.0 1000.0 8020.0 -507.5334 125.7963 439.9237
40.0 -5000.0 1000.0 8025.0 -501.2755 125.8005 438.986
40.0 -5000.0 1000.0 8030.0 -494.9516 125.8047 437.9107
40.0 -5000.0 1000.0 8035.0 -488.57 125.8089 436.6721
40.0 -5000.0 1000.0 8040.0 -482.1253 125.8131 435.2377
40.0 -5000.0 1000.0 8045.0 -475.6148 125.8174 433.5711
40.0 -5000.0 1000.0 8050.0 -469.0365 125.8217 431.6357
40.0 -5000.0 1000.0 8055.0 -462.3892 125.8261 429.3831
40.0 -5000.0 1000.0 8060.0 -455.6661 125.8305 426.7771
40.0 -5000.0 1000.0 8065.0 -448.8728 125.8349 423.7713
40.0 -5000.0 1000.0 8070.0 -441.9929 125.8393 420.3429
40.0 -5000.0 1000.0 8075.0 -435.035 125.8438 416.4719
40.0 -5000.0 1000.0 8080.0 -427.9919 125.8484 412.1567
40.0 -5000.0 1000.0 8085.0 -420.8596 125.8529 407.412
40.0 -5000.0 1000.0 8090.0 -413.6343 125.8575 402.2489
40.0 -5000.0 1000.0 8095.0 -406.3122 125.8621 396.7056
40.0 -5000.0 1000.0 8100.0 -398.8882 125.8668 390.8096
40.0 -5000.0 1000.0 8105.0 -391.3576 125.8715 384.5885
40.0 -5000.0 1000.0 8110.0 -383.7151 125.8763 378.0697
40.0 -5000.0 1000.0 8115.0 -375.9545 125.8811 371.2736
40.0 -5000.0 1000.0 8120.0 -368.0706 125.8859 364.2172
40.0 -5000.0 1000.0 8125.0 -360.0545 125.8908 356.9138
40.0 -5000.0 1000.0 8130.0 -351.9003 125.8958 349.3737
40.0 -5000.0 1000.0 8135.0 -343.5989 125.9008 341.6062
40.0 -5000.0 1000.0 8140.0 -335.1413 125.9059 333.6023
40.0 -5000.0 1000.0 8145.0 -326.5207 125.911 325.3598
40.0 -5000.0 1000.0 8150.0 -317.7151 125.9162 316.8897
40.0 -5000.0 1000.0 8155.0 -308.721 125.9227 308.1776
40.0 -5000.0 1000.0 8160.0 -299.5223 125.9267 299.2132
40.0 -5000.0 1000.0 8165.0 -290.1029 125.9321 289.9942
40.0 -5000.0 1000.0 8170.0 -280.4432 125.9376 280.4823
40.0 -5000.0 1000.0 8175.0 -270.5289 125.9432 270.6793
40.0 -5000.0 1000.0 8180.0 -260.3204 125.9502 260.5633
40.0 -5000.0 1000.0 8185.0 -249.8102 125.9548 250.0996
40.0 -5000.0 1000.0 8190.0 -238.9517 125.9607 239.2671
40.0 -5000.0 1000.0 8195.0 -227.7187 125.9681 228.0258
40.0 -5000.0 1000.0 8200.0 -216.0723 125.9744 216.3373
40.0 -5000.0 1000.0 8205.0 -203.9681 125.981 204.1582
40.0 -5000.0 1000.0 8210.0 -191.3611 125.9878 191.4556
40.0 -5000.0 1000.0 8215.0 -178.2167 125.995 178.1528
40.0 -5000.0 1000.0 8220.0 -164.5071 126.0027 164.2823
40.0 -5000.0 1000.0 8225.0 -150.2753 126.011 149.8205
40.0 -5000.0 1000.0 8230.0 -135.6721 126.0199 134.9623
40.0 -5000.0 1000.0 8235.0 -121.0759 126.0296 120.08
40.0 -5000.0 1000.0 8240.0 -107.1767 126.0401 105.8813
40.0 -5000.0 1000.0 8245.0 -94.83949 126.0511 93.25903
40.0 -5000.0 1000.0 8250.0 -84.67395 126.0619 82.84467
40.0 -5000.0 1000.0 8255.0 -76.72878 126.0723 74.6945
40.0 -5000.0 1000.0 8260.0 -70.65281 126.082 68.45802
40.0 -5000.0 1000.0 8265.0 -65.99805 126.0908 63.67479
40.0 -5000.0 1000.0 8270.0 -62.40043 126.0985 59.98082
40.0 -5000.0 1000.0 8275.0 -59.57547 126.1072 57.08081
40.0 -5000.0 1000.0 8280.0 -57.32596 126.1154 54.77104
40.0 -5000.0 1000.0 8285.0 -55.51273 126.1233 52.90506
40.0 -5000.0 1000.0 8290.0 -54.03744 126.131 51.38664
40.0 -5000.0 1000.0 8295.0 -52.82624 126.1383 50.14537
40.0 -5000.0 1000.0 8300.0 -51.82465 126.1455 49.10961
40.0 -5000.0 1000.0 8305.0 -50.99382 126.1525 48.25886
40.0 -5000.0 1000.0 8310.0 -50.30389 126.1593 47.55179
40.0 -5000.0 1000.0 8315.0 -49.73162 126.1661 46.95549

40.0 -5000.0 1000.0 8145.0 14.5756 126.0538 10.01156
40.0 -5000.0 1000.0 8155.0 15.94088 126.0583 11.31305
40.0 -5000.0 1000.0 8160.0 16.65523 126.0606 12.03447
40.0 -5000.0 1000.0 8165.0 17.38949 126.0629 12.7392
40.0 -5000.0 1000.0 8170.0 18.14277 126.0654 13.49418
40.0 -5000.0 1000.0 8175.0 18.9138 126.0679 14.27289
40.0 -5000.0 1000.0 8180.0 19.70122 126.0704 15.0521
40.0 -5000.0 1000.0 8185.0 20.50362 126.0731 15.85044
40.0 -5000.0 1000.0 8190.0 21.31947 126.0758 16.67138
40.0 -5000.0 1000.0 8195.0 22.14703 126.0786 17.49219
40.0 -5000.0 1000.0 8200.0 22.98477 126.0815 18.34382
40.0 -5000.0 1000.0 8205.0 23.8308 126.0844 19.19074
40.0 -5000.0 1000.0 8210.0 24.68351 126.0875 20.05358
40.0 -5000.0 1000.0 8220.0 26.40208 126.0938 21.80162
40.0 -5000.0 1000.0 8225.0 27.26469 126.0971 22.67651
40.0 -5000.0 1000.0 8230.0 28.12737 126.1005 23.55241
40.0 -5000.0 1000.0 8235.0 28.98889 126.104 24.42891
40.0 -5000.0 1000.0 8240.0 29.8479 126.1075 25.30958
40.0 -5000.0 1000.0 8245.0 30.70416 126.1112 26.16685
40.0 -5000.0 1000.0 8250.0 31.5547 126.1149 27.04821
40.0 -5000.0 1000.0 8255.0 32.39938 126.1187 27.9084
40.0 -5000.0 1000.0 8260.0 33.23741 126.1225 28.7463
40.0 -5000.0 1000.0 8265.0 34.06821 126.1265 29.60385
40.0 -5000.0 1000.0 8270.0 34.89108 126.1305 30.44928
40.0 -5000.0 1000.0 8275.0 35.7054 126.1345 31.27493
40.0 -5000.0 1000.0 8280.0 36.51089 126.1387 32.10624
40.0 -5000.0 1000.0 8285.0 37.30707 126.1429 32.91664
40.0 -5000.0 1000.0 8290.0 38.09373 126.1471 33.72367
40.0 -5000.0 1000.0 8295.0 38.87056 126.1515 34.51013
40.0 -5000.0 1000.0 8300.0 39.67021 126.1559 35.33394
40.0 -5000.0 1000.0 8305.0 40.45769 126.1603 36.13569

40.0 -5000.0 1000.0 7572.0 -984.0556 125.6218 450.1771
40.0 -5000.0 1000.0 7574.0 -988.533 125.6353 450.1701
40.0 -5000.0 1000.0 7575.0 -990.1475 125.6411 450.1667
40.0 -5000.0 1000.0 7576.0 -991.3047 125.6456 450.164
40.0 -5000.0 1000.0 7577.0 -992.3333 125.6498 450.1613
40.0 -5000.0 1000.0 7579.0 -993.9899 125.6572 450.1565
40.0 -5000.0 1000.0 7580.0 -994.7622 125.661 450.1539
40.0 -5000.0 1000.0 7581.0 -995.4709 125.6646 450.1514
40.0 -5000.0 1000.0 7582.0 -996.0646 125.6677 450.1493
40.0 -5000.0 1000.0 7583.0 -996.646 125.6709 450.147
40.0 -5000.0 1000.0 7584.0 -997.212 125.6743 450.1447
40.0 -5000.0 1000.0 7585.0 -997.7188 125.6773 450.1425
40.0 -5000.0 1000.0 7590.0 -999.9245 125.6919 450.1318
40.0 -5000.0 1000.0 7595.0 -1001.691 125.7057 450.1213

40.0 -5000.0 1000.0 8155.0 -14.89032 126.0626 11.50704
40.0 -5000.0 1000.0 8180.0 -18.56599 126.0757 15.15911
40.0 -5000.0 1000.0 8195.0 -20.95903 126.0844 17.55487
40.0 -5000.0 1000.0 8200.0 -21.77949 126.0875 18.40239
40.0 -5000.0 1000.0 8205.0 -22.60854 126.0906 19.21698
40.0 -5000.0 1000.0 8210.0 -23.4448 126.0938 20.06617
40.0 -5000.0 1000.0 8215.0 -24.28654 126.0971 20.92526
40.0 -5000.0 1000.0 8220.0 -25.13213 126.1005 21.78103
40.0 -5000.0 1000.0 8225.0 -25.98007 126.104 22.63665
40.0 -5000.0 1000.0 8230.0 -26.829 126.1076 23.50737
40.0 -5000.0 1000.0 8235.0 -27.6774 126.1112 24.36388
40.0 -5000.0 1000.0 8240.0 -28.52414 126.1149 25.23273
40.0 -5000.0 1000.0 8245.0 -29.36904 126.1187 26.09683
40.0 -5000.0 1000.0 8250.0 -30.2088 126.1226 26.94276
40.0 -5000.0 1000.0 8255.0 -31.04372 126.1265 27.80107
40.0 -5000.0 1000.0 8260.0 -31.87271 126.1305 28.637
40.0 -5000.0 1000.0 8265.0 -32.69528 126.1346 29.4848
40.0 -5000.0 1000.0 8270.0 -33.51061 126.1388 30.31983
40.0 -5000.0 1000.0 8275.0 -34.31812 126.143 31.13944
40.0 -5000.0 1000.0 8280.0 -35.11744 126.1473 31.95915
40.0 -5000.0 1000.0 8285.0 -35.90821 126.1516 32.77716
40.0 -5000.0 1000.0 8290.0 -36.68994 126.156 33.57085
40.0 -5000.0 1000.0 8295.0 -37.46247 126.1604 34.3638
40.0 -5000.0 1000.0 8300.0 -38.22562 126.165 35.13726
40.0 -5000.0 1000.0 8305.0 -39.01539 126.1696 35.94651
40.0 -5000.0 1000.0 8310.0 -39.78741 126.1742 36.7493
40.0 -5000.0 1000.0 8315.0 -40.54072 126.1789 37.5167


==> anc/m0scan.gp <==
set terminal postscript eps color enhanced font 'Helvetica,24'
set output 'muvsm0.eps'

set multiplot

# options for main plot
set xrange [500 to 3800]
set yrange [-700 to 850]
set size 1,1
set origin 0,0
set title 'M_{1/2}=660 GeV, tan{/Symbol b}=40, A_0=0 GeV'
set xlabel 'm_0 / GeV'
set ylabel '{/Symbol m}(M_{SUSY}) / GeV'
#set zeroaxis
unset key

# draw the square and arrow
set arrow from 2750,-520 to 2450,-400 lw 1 back filled
set arrow from 2780,-555 to 2830,-555 lw 1 front nohead
set arrow from 2780,-520 to 2830,-520 lw 1 front nohead
set arrow from 2780,-520 to 2780,-555 lw 1 front nohead
set arrow from 2830,-520 to 2830,-555 lw 1 front nohead

# label the plot with our names
set label 'Allanach, George and Gripaios, 2013' at 3740,790 right font 'Helvetica,16'

# plot the main plot
plot 'm0scan-tb-40-a0-+0000-m12-0660.dat' us 4:5 w l lw 2

# options for inset
set size 0.5,0.4
set origin 0.13,0.18
set title ''
set xrange [2790 to 2820]
set yrange [-555 to -520]
set xlabel ''
set ylabel ''
unset arrow
set xtics 10
set ytics 10
set grid

# plot the inset
plot 'm0scan-tb-40-a0-+0000-m12-0660.dat' us 4:5 w l lw 2

# close the multiplot environment
unset multiplot

!epstopdf muvsm0.eps
!rm muvsm0.eps

######################################

reset

set terminal postscript eps color enhanced font 'Helvetica,24'
set output 'mh0vsm0.eps'

set xrange [1 to 9]
set yrange [122 to 127]

set title 'M_{1/2}=1 TeV, tan{/Symbol b}=40, A_0=-5 TeV'
set xlabel 'm_0 / TeV'
set ylabel 'm_{h^0} / GeV'
unset key
#set grid

# label the plot with our names
set label 'Allanach, George and Gripaios, 2013' at 8.9,122.2 right font 'Helvetica,16'

plot 'm0scan-tb-40-a0--5000-m12-1000.dat' us ($4/1000):6 w l lw 2

!epstopdf mh0vsm0.eps
!rm mh0vsm0.eps


==> anc/multi.py <==
#!/usr/bin/env python
# encoding: utf-8
"""
Example that reads columns and plots gnuplot style
"""

########################## Import Modules ########################## 
import sys
import os
import pylab as plt
import csv
import re
########################## Parameters ########################## 

CSVDATAFILE = "zoomEwsb"
CSVPLOTFILENAME = "reason1.eps"

## Flags ##



########################## Main ########################## 

def main(): 
    # this method is better, uses csv module
    data = ReadCSV()
    PlotCSV(data)


def ReadCSV(): #gets data from comma separated value file
    csvdata = csv.DictReader(CSVFileCleaner(open(CSVDATAFILE,'r')),delimiter = ' ',skipinitialspace=True )
    return csvdata

def PlotCSV(data):
    label = "data"
  
    # set limits
    xmin = 0.0
    xmax = 6.0    
    ymin = 0.0
    ymax = 11.0

    # set point style
    ebargs = dict(mc='None',alpha=1,ms=2*2.5,
              capsize=1.25,elinewidth=.5,mew=.5)                 
    fw = 4.5                    # width
    fh = 4.5                    # height
    plt.rc('text',usetex=True)
    plt.rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
    plt.rc('figure',figsize=(fw,fh))
    plt.xlabel(r'$\tilde x$')   
    plt.ylabel(r'$y$ ')
    # do the plot
    x,y,dy = [],[],[]
    for d in data:
      print d
      x.append(float(d['x']))
      y.append(float(d['y']))
      dy.append(float(d['dy']))
    #print x,y,dy
    plt.errorbar(x=x,y=y,yerr=dy,fmt='x',c='b',mec='b',label=label,**ebargs)  
    plt.xlim(xmin,xmax)
    plt.ylim(ymin,ymax) 
    plt.legend(loc='upper left',shadow=True, fancybox=True,numpoints=1)
    plt.savefig(CSVPLOTFILENAME,bbox_inches='tight')
    plt.cla()


class CSVFileCleaner: # removes comments from csv file
    def __init__ (self, file_to_wrap, comment_starts=('#', '//', '-- ','!')):
        self.wrapped_file = file_to_wrap
        self.comment_starts = comment_starts
    def next (self):
        line = self.wrapped_file.next()
        while line.strip().startswith(self.comment_starts) or len(line.strip())==0:
            line = self.wrapped_file.next()
        return line
    def __iter__ (self):
        return self


if __name__ == '__main__':
	main()


==> anc/scan-plot.py <==
"""
scanplot.py - plot the number of solutions in the CMSSM
"""

import math
import argparse
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

class Point(object):
    nsol_to_rgb = [(255,255,255), (255,0,0), (255,165,0), (255,255,0), (0,128,0), (0,0,255), (75,0,130)]

    def __init__(self, tanb, a0, m12, m0, solns):
        self.tanb = tanb
        self.a0 = a0
        self.m12 = m12
        self.m0 = m0
        self.solns = solns

    def nsol_rgb(self):
        return Point.nsol_to_rgb[len(self.solns)]

def read_points(filename):
    points = []
    with open(filename, 'r') as fobj:
        for line in fobj:
            # read the line
            line = line.strip()
            if len(line) == 0 or line.startswith('#'):
                continue
            line = line.split()

            # parse the solution
            tanb, a0, m12, m0, nsol = line[0:5]
            solns = []
            solnsX = line[5:]
            for s in solnsX:
                solns.append(float(s))
            tanb = float(tanb)
            a0 = float(a0)
            m12 = float(m12)
            m0 = float(m0)
            nsol = int(nsol)
            assert nsol == len(solns)

            # create point and add to list
            points.append(Point(tanb, a0, m12, m0, solns))

    return points

def filter_points(points_in, tanb, a0, mu_sign):
    """For mu_sign, 0 means all, -1 means negative mu only, +1 means positive or 0 mu only"""
    points_out = []
    for p in points_in:
        # select only solutions with wanted tanb and a0
        if abs(p.tanb - tanb) < 1e-3 and abs(p.a0 - a0) < 1e-3:

            # optionally select only solutions with a certain sign for mu
            if mu_sign != 0:
                if mu_sign < 0:
                    solns = [s for s in p.solns if s < 0]
                else:
                    solns = [s for s in p.solns if s >= 0]
                p = Point(p.tanb, p.a0, p.m12, p.m0, solns)

            points_out.append(p)

    return points_out

def plot_n_sol_using_raster(points_in, title_extra='', filename_extra='', fig_format='png'):
    if len(points_in) == 0:
        print('no points to plot!')
        return

    # split points into rows based on same m12
    rows = {}
    for point in points_in:
        if point.m12 not in rows:
            rows[point.m12] = []
        rows[point.m12].append(point)

    # convert hash to list
    rows = list(rows.values())

    # sort points; major=m12, minor=m0
    for row in rows:
        row.sort(key=lambda point: point.m0)
    rows.sort(key=lambda row: row[0].m12)

    # get values of tanb and a0; should be the same for all points
    tanb = rows[0][0].tanb
    a0 = rows[0][0].a0

    print('tanb={}, a0={}, have {} rows in m12 from {} to {}'.format(tanb, a0, len(rows), rows[0][0].m12, rows[-1][0].m12))

    # work out minimum distance between (m12,m0) values, and min/max values
    m12_prev = None
    m12_delta = None
    m0_delta = None
    for row in rows:
        m12 = row[0].m12
        if m12_prev is not None and (m12_delta is None or m12 - m12_prev < m12_delta):
            m12_delta = m12 - m12_prev
        m12_prev = m12

        m0_prev = None
        for point in row:
            m0 = point.m0
            if m0_prev is not None and (m0_delta is None or m0 - m0_prev < m0_delta):
                m0_delta = m0 - m0_prev
            m0_prev = m0

    m0_min = 0
    m0_max = 5000
    m12_min = 0
    m12_max = 1000

    raster_w = math.ceil((m0_max - m0_min) / m0_delta) + 1
    raster_h = math.ceil((m12_max - m12_min) / m12_delta) + 1

    raster = np.zeros((raster_h, raster_w, 3), dtype=np.uint8)

    print('raster_w={}, raster_h={}, m0_delta={}, m12_delta={}'.format(raster_w, raster_h, m0_delta, m12_delta))

    # set all points to gray initially
    for y in range(raster_h):
        for x in range(raster_w):
            raster[y][x] = 204, 204, 204

    # fill in the data we have
    for row in rows:
        for point in row:
            x = math.floor((point.m0 - m0_min) / m0_delta)
            y = math.floor((point.m12 - m12_min) / m12_delta)
            raster[y][x] = point.nsol_rgb()
            raster[y+1][x] = point.nsol_rgb() # just so it fills in un-scanned points

    # make the figure
    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.imshow(raster, interpolation='nearest', origin='lower', extent=(m0_min, m0_max, m12_min, m12_max), aspect=0.75*5)
    ax.set_xlim(m0_min, m0_max)
    ax.set_ylim(m12_min, m12_max)
    ax.xaxis.grid(color='gray', linestyle='dashed')
    ax.yaxis.grid(color='gray', linestyle='dashed')
    ax.patch.set_facecolor('#cccccc') # set the background colour of the plot
    ax.tick_params(length=10)#, width=2
    title = '$\\tan \\beta={}$, $A_0={}$ GeV{}'.format(math.floor(tanb), math.floor(a0), title_extra)
    title_obj = ax.set_title(title)
    title_obj.set_y(1.02)
    ax.set_xlabel('$m_0$ / GeV')
    ax.set_ylabel('$M_{1/2}$ / GeV')
    ax.text(4990, 10, 'Allanach, George and Gripaios, 2013', fontsize=11, rotation='vertical', va='bottom', ha='right')
    ax.text(2800, 660, '+', va='center', ha='center') # put a symbol to indicate the point corresponding to Table 1

    filename = 'scan-tb-{:02}-a0-{:+05}{}.{}'.format(math.floor(tanb), math.floor(a0), filename_extra, fig_format)
    print('plotting to {}, have {} points'.format(filename, len(points_in)))
    fig.savefig(filename, format=fig_format, bbox_inches='tight', dpi=200)

    fig.clf()
    del fig

def plot_tanb_a0(points_all, tanb, a0, fig_format='png'):
    points = filter_points(points_all, tanb, a0, +1)
    plot_n_sol_using_raster(points, title_extra=', $\mu\geq0$', filename_extra='-mp', fig_format=fig_format)
    points = filter_points(points_all, tanb, a0, -1)
    plot_n_sol_using_raster(points, title_extra=', $\mu<0$', filename_extra='-mn', fig_format=fig_format)
    points = filter_points(points_all, tanb, a0, 0)
    plot_n_sol_using_raster(points, fig_format=fig_format)

def main():
    cmd_parser = argparse.ArgumentParser(description='Make plots of CMSSM parameter space')
    cmd_parser.add_argument('--tanb', metavar='<number>', default=None, help='tanb value to plot (defaults to all)')
    cmd_parser.add_argument('--a0', metavar='<number>', default=None, help='value of a0 to plot (defaults to all)')
    cmd_parser.add_argument('--format', metavar='<type>', default='png', help='figure format: png, pdf, ps, eps')
    cmd_parser.add_argument('solutions', nargs=1, help='solutions file')
    args = cmd_parser.parse_args()

    # set some matplotlib settings
    matplotlib.rc('font', family='sans', size=18)

    points = read_points(args.solutions[0])
    print('read in {} points'.format(len(points)))

    if args.tanb is None:
        for tanb in [10, 20, 30, 40]:
            for a0 in [-1000, 0, 1000]:
                ps = filter_points(points, tanb, a0, 0)
                plot_n_sol_using_raster(ps, fig_format=args.format)
    else:
        tanb = float(args.tanb)
        if args.a0 is None:
            for a0 in [-1000, -500, 0, 500, 1000]:
                plot_tanb_a0(points, tanb, a0, args.format)
        else:
            a0 = float(args.a0)
            #plot_tanb_a0(points, tanb, a0, args.format)
            ps = filter_points(points, tanb, a0, 0)
            plot_n_sol_using_raster(ps, fig_format=args.format)

if __name__ == '__main__':
    main()


==> anc/singlePtNegMu <==
# m0=2.800000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=6.600000e+02 a0=0.000000e+00 tanb=4.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
# -5.460000e+02 2.103172e+03 1.234336e+01 7.767852e+01  4.808608e+02  2.809023e+02 4.813299e+02 -5.355490e+02 -7.870791e+02 -5.935052e+02 4.697832e-01 6.414725e-01 1.029735e+00 3.683117e+05 9.623403e+04 2.211529e+16 7.767852e+01  4.808608e+02  2.809023e+02 4.813299e+02 -5.355490e+02 -7.870791e+02 -5.935052e+02 3.918309e+01 9.236423e+01[ A0 tachyon ]
# -5.459900e+02 2.103172e+03 1.234621e+01 7.767852e+01  4.808570e+02  2.809022e+02 4.813262e+02 -5.355492e+02 -7.870796e+02 -5.935053e+02 4.697832e-01 6.414725e-01 1.029735e+00 3.683079e+05 9.623428e+04 2.211531e+16 7.767852e+01  4.808570e+02  2.809022e+02 4.813262e+02 -5.355492e+02 -7.870796e+02 -5.935053e+02 3.918309e+01 9.236423e+01[ A0 tachyon ]
# -5.459800e+02 2.103173e+03 1.234899e+01 7.767852e+01  4.808532e+02  2.809020e+02 4.813225e+02 -5.355495e+02 -7.870802e+02 -5.935054e+02 4.697832e-01 6.414725e-01 1.029735e+00 3.683042e+05 9.623453e+04 2.211533e+16 7.767852e+01  4.808532e+02  2.809020e+02 4.813225e+02 -5.355495e+02 -7.870802e+02 -5.935054e+02 3.918309e+01 9.236423e+01[ A0 tachyon ]
# -5.459700e+02 2.103173e+03 1.235178e+01 7.767851e+01  4.808494e+02  2.809019e+02 4.813188e+02 -5.355497e+02 -7.870808e+02 -5.935055e+02 4.697832e-01 6.414725e-01 1.029735e+00 3.683004e+05 9.623478e+04 2.211535e+16 7.767851e+01  4.808494e+02  2.809019e+02 4.813188e+02 -5.355497e+02 -7.870808e+02 -5.935055e+02 3.918308e+01 9.236423e+01[ A0 tachyon ]
# -5.459600e+02 2.103173e+03 1.235456e+01 7.767851e+01  4.808456e+02  2.809018e+02 4.813151e+02 -5.355500e+02 -7.870814e+02 -5.935057e+02 4.697832e-01 6.414726e-01 1.029735e+00 3.682967e+05 9.623503e+04 2.211537e+16 7.767851e+01  4.808456e+02  2.809018e+02 4.813151e+02 -5.355500e+02 -7.870814e+02 -5.935057e+02 3.918308e+01 9.236423e+01[ A0 tachyon ]
# -5.459500e+02 2.103173e+03 1.235735e+01 7.767851e+01  4.808418e+02  2.809016e+02 4.813114e+02 -5.355502e+02 -7.870819e+02 -5.935058e+02 4.697832e-01 6.414726e-01 1.029735e+00 3.682929e+05 9.623528e+04 2.211539e+16 7.767851e+01  4.808418e+02  2.809016e+02 4.813114e+02 -5.355502e+02 -7.870819e+02 -5.935058e+02 3.918308e+01 9.236423e+01[ A0 tachyon ]
# -5.459400e+02 2.103173e+03 1.236016e+01 7.767851e+01  4.808380e+02  2.809015e+02 4.813076e+02 -5.355505e+02 -7.870825e+02 -5.935059e+02 4.697832e-01 6.414726e-01 1.029735e+00 3.682892e+05 9.623553e+04 2.211541e+16 7.767851e+01  4.808380e+02  2.809015e+02 4.813076e+02 -5.355505e+02 -7.870825e+02 -5.935059e+02 3.918308e+01 9.236423e+01[ A0 tachyon ]
# -5.459300e+02 2.103173e+03 1.236296e+01 7.767851e+01  4.808342e+02  2.809013e+02 4.813039e+02 -5.355507e+02 -7.870831e+02 -5.935060e+02 4.697832e-01 6.414726e-01 1.029735e+00 3.682854e+05 9.623578e+04 2.211543e+16 7.767851e+01  4.808342e+02  2.809013e+02 4.813039e+02 -5.355507e+02 -7.870831e+02 -5.935060e+02 3.918308e+01 9.236423e+01[ A0 tachyon ]
# -5.459200e+02 2.103174e+03 1.236577e+01 7.767851e+01  4.808304e+02  2.809012e+02 4.813002e+02 -5.355510e+02 -7.870836e+02 -5.935062e+02 4.697832e-01 6.414727e-01 1.029735e+00 3.682817e+05 9.623603e+04 2.211545e+16 7.767851e+01  4.808304e+02  2.809012e+02 4.813002e+02 -5.355510e+02 -7.870836e+02 -5.935062e+02 3.918308e+01 9.236423e+01[ A0 tachyon ]
# -5.459100e+02 2.103174e+03 1.236854e+01 7.767851e+01  4.808266e+02  2.809011e+02 4.812965e+02 -5.355513e+02 -7.870842e+02 -5.935063e+02 4.697832e-01 6.414727e-01 1.029735e+00 3.682779e+05 9.623628e+04 2.211547e+16 7.767851e+01  4.808266e+02  2.809011e+02 4.812965e+02 -5.355513e+02 -7.870842e+02 -5.935063e+02 3.918308e+01 9.236423e+01[ A0 tachyon ]
# -5.459000e+02 2.103174e+03 1.237125e+01 7.767851e+01  4.808228e+02  2.809009e+02 4.812928e+02 -5.355515e+02 -7.870848e+02 -5.935064e+02 4.697832e-01 6.414727e-01 1.029735e+00 3.682742e+05 9.623653e+04 2.211549e+16 7.767851e+01  4.808228e+02  2.809009e+02 4.812928e+02 -5.355515e+02 -7.870848e+02 -5.935064e+02 3.918307e+01 9.236423e+01[ A0 tachyon ]
# -5.458900e+02 2.103174e+03 1.237409e+01 7.767851e+01  4.808190e+02  2.809008e+02 4.812891e+02 -5.355518e+02 -7.870854e+02 -5.935065e+02 4.697832e-01 6.414727e-01 1.029735e+00 3.682704e+05 9.623678e+04 2.211551e+16 7.767851e+01  4.808190e+02  2.809008e+02 4.812891e+02 -5.355518e+02 -7.870854e+02 -5.935065e+02 3.918307e+01 9.236423e+01[ A0 tachyon ]
# -5.458800e+02 2.103174e+03 1.237692e+01 7.767851e+01  4.808152e+02  2.809006e+02 4.812853e+02 -5.355520e+02 -7.870859e+02 -5.935067e+02 4.697832e-01 6.414727e-01 1.029735e+00 3.682667e+05 9.623703e+04 2.211553e+16 7.767851e+01  4.808152e+02  2.809006e+02 4.812853e+02 -5.355520e+02 -7.870859e+02 -5.935067e+02 3.918307e+01 9.236423e+01[ A0 tachyon ]
# -5.458700e+02 2.103174e+03 1.237963e+01 7.767851e+01  4.808114e+02  2.809005e+02 4.812816e+02 -5.355523e+02 -7.870865e+02 -5.935068e+02 4.697832e-01 6.414728e-01 1.029735e+00 3.682629e+05 9.623728e+04 2.211555e+16 7.767851e+01  4.808114e+02  2.809005e+02 4.812816e+02 -5.355523e+02 -7.870865e+02 -5.935068e+02 3.918307e+01 9.236423e+01[ A0 tachyon ]
# -5.458600e+02 2.103174e+03 1.238252e+01 7.767850e+01  4.808076e+02  2.809004e+02 4.812779e+02 -5.355525e+02 -7.870871e+02 -5.935069e+02 4.697833e-01 6.414728e-01 1.029735e+00 3.682592e+05 9.623753e+04 2.211557e+16 7.767850e+01  4.808076e+02  2.809004e+02 4.812779e+02 -5.355525e+02 -7.870871e+02 -5.935069e+02 3.918307e+01 9.236423e+01[ A0 tachyon ]
# -5.458500e+02 2.103175e+03 1.238532e+01 7.767850e+01  4.808038e+02  2.809002e+02 4.812742e+02 -5.355528e+02 -7.870876e+02 -5.935070e+02 4.697833e-01 6.414728e-01 1.029735e+00 3.682554e+05 9.623778e+04 2.211559e+16 7.767850e+01  4.808038e+02  2.809002e+02 4.812742e+02 -5.355528e+02 -7.870876e+02 -5.935070e+02 3.918307e+01 9.236423e+01[ A0 tachyon ]
# -5.458400e+02 2.103175e+03 1.238813e+01 7.767850e+01  4.808000e+02  2.809001e+02 4.812705e+02 -5.355530e+02 -7.870882e+02 -5.935072e+02 4.697833e-01 6.414728e-01 1.029735e+00 3.682517e+05 9.623803e+04 2.211561e+16 7.767850e+01  4.808000e+02  2.809001e+02 4.812705e+02 -5.355530e+02 -7.870882e+02 -5.935072e+02 3.918307e+01 9.236423e+01[ A0 tachyon ]
# -5.458300e+02 2.103175e+03 1.239081e+01 7.767850e+01  4.807962e+02  2.808999e+02 4.812667e+02 -5.355533e+02 -7.870888e+02 -5.935073e+02 4.697833e-01 6.414728e-01 1.029735e+00 3.682479e+05 9.623828e+04 2.211564e+16 7.767850e+01  4.807962e+02  2.808999e+02 4.812667e+02 -5.355533e+02 -7.870888e+02 -5.935073e+02 3.918306e+01 9.236423e+01[ A0 tachyon ]
# -5.458200e+02 2.103175e+03 1.239370e+01 7.767850e+01  4.807923e+02  2.808998e+02 4.812630e+02 -5.355535e+02 -7.870894e+02 -5.935074e+02 4.697833e-01 6.414729e-01 1.029735e+00 3.682442e+05 9.623853e+04 2.211566e+16 7.767850e+01  4.807923e+02  2.808998e+02 4.812630e+02 -5.355535e+02 -7.870894e+02 -5.935074e+02 3.918306e+01 9.236423e+01[ A0 tachyon ]
# -5.458100e+02 2.103175e+03 1.239647e+01 7.767850e+01  4.807885e+02  2.808997e+02 4.812593e+02 -5.355538e+02 -7.870899e+02 -5.935075e+02 4.697833e-01 6.414729e-01 1.029735e+00 3.682404e+05 9.623878e+04 2.211568e+16 7.767850e+01  4.807885e+02  2.808997e+02 4.812593e+02 -5.355538e+02 -7.870899e+02 -5.935075e+02 3.918306e+01 9.236423e+01[ A0 tachyon ]
# -5.458000e+02 9.118760e+01 1.775733e+00 7.935565e+01  4.629624e+02  2.651054e+02 4.634392e+02 -1.844580e-01 1.787453e+02 -1.325679e+02 4.566024e-01 6.343380e-01 1.099153e+00 3.815143e+05 1.046988e+05 1.943785e+16 7.759604e+01  4.814350e+02  2.823560e+02 4.819241e+02 -5.348631e+02 -7.856580e+02 -5.926686e+02 3.915344e+01 1.203888e+02[ No convergence ]
# -5.457900e+02 9.118760e+01 1.447059e+00 7.935363e+01  4.629702e+02  2.651195e+02 4.634471e+02 -5.003827e-01 1.787476e+02 -1.328339e+02 4.566003e-01 6.343231e-01 1.099153e+00 3.814656e+05 1.047065e+05 1.941829e+16 7.759448e+01  4.814381e+02  2.823713e+02 4.819274e+02 -5.348646e+02 -7.856529e+02 -5.926636e+02 3.915293e+01 1.203802e+02[ No convergence ]
-5.457800e+02 9.118760e+01 1.334738e+00 7.935297e+01  4.629700e+02  2.651241e+02 4.634471e+02 -6.008115e-01 1.787476e+02 -1.329191e+02 4.565996e-01 6.343183e-01 1.099153e+00 3.814458e+05 1.047097e+05 1.941202e+16 7.759399e+01  4.814365e+02  2.823764e+02 4.819260e+02 -5.348654e+02 -7.856519e+02 -5.926621e+02 3.915276e+01 1.203774e+02
-5.457700e+02 9.118760e+01 1.268890e+00 7.935259e+01  4.629683e+02  2.651268e+02 4.634454e+02 -6.598044e-01 1.787473e+02 -1.329693e+02 4.565992e-01 6.343154e-01 1.099153e+00 3.814323e+05 1.047118e+05 1.940836e+16 7.759370e+01  4.814340e+02  2.823793e+02 4.819236e+02 -5.348659e+02 -7.856515e+02 -5.926613e+02 3.915266e+01 1.203758e+02
-5.457600e+02 9.118760e+01 1.247451e+00 7.935244e+01  4.629651e+02  2.651277e+02 4.634423e+02 -6.830137e-01 1.787470e+02 -1.329889e+02 4.565990e-01 6.343143e-01 1.099153e+00 3.814249e+05 1.047126e+05 1.940699e+16 7.759358e+01  4.814307e+02  2.823803e+02 4.819204e+02 -5.348663e+02 -7.856517e+02 -5.926610e+02 3.915262e+01 1.203752e+02
-5.457500e+02 9.118760e+01 1.210245e+00 7.935222e+01  4.629623e+02  2.651292e+02 4.634397e+02 -7.178534e-01 1.787466e+02 -1.330186e+02 4.565987e-01 6.343127e-01 1.099153e+00 3.814154e+05 1.047139e+05 1.940486e+16 7.759341e+01  4.814276e+02  2.823820e+02 4.819174e+02 -5.348668e+02 -7.856517e+02 -5.926606e+02 3.915256e+01 1.203742e+02
-5.457400e+02 9.118760e+01 1.178478e+00 7.935202e+01  4.629594e+02  2.651305e+02 4.634368e+02 -7.479856e-01 1.787462e+02 -1.330442e+02 4.565985e-01 6.343112e-01 1.099153e+00 3.814066e+05 1.047151e+05 1.940303e+16 7.759326e+01  4.814244e+02  2.823834e+02 4.819144e+02 -5.348672e+02 -7.856518e+02 -5.926602e+02 3.915250e+01 1.203734e+02
-5.457300e+02 9.118760e+01 1.151087e+00 7.935185e+01  4.629564e+02  2.651316e+02 4.634339e+02 -7.744189e-01 1.787458e+02 -1.330667e+02 4.565983e-01 6.343099e-01 1.099153e+00 3.813984e+05 1.047161e+05 1.940144e+16 7.759313e+01  4.814212e+02  2.823846e+02 4.819112e+02 -5.348676e+02 -7.856520e+02 -5.926600e+02 3.915246e+01 1.203726e+02
-5.457200e+02 9.118760e+01 1.126521e+00 7.935170e+01  4.629532e+02  2.651326e+02 4.634308e+02 -7.984308e-01 1.787453e+02 -1.330871e+02 4.565982e-01 6.343088e-01 1.099153e+00 3.813906e+05 1.047171e+05 1.940000e+16 7.759301e+01  4.814178e+02  2.823857e+02 4.819080e+02 -5.348680e+02 -7.856522e+02 -5.926597e+02 3.915241e+01 1.203720e+02
-5.457100e+02 9.118760e+01 1.103969e+00 7.935156e+01  4.629500e+02  2.651335e+02 4.634277e+02 -8.206916e-01 1.787449e+02 -1.331061e+02 4.565980e-01 6.343078e-01 1.099153e+00 3.813830e+05 1.047181e+05 1.939867e+16 7.759290e+01  4.814145e+02  2.823867e+02 4.819047e+02 -5.348684e+02 -7.856524e+02 -5.926595e+02 3.915237e+01 1.203714e+02
-5.457000e+02 9.118760e+01 1.083475e+00 7.935142e+01  4.629467e+02  2.651343e+02 4.634245e+02 -8.412332e-01 1.787444e+02 -1.331236e+02 4.565978e-01 6.343068e-01 1.099153e+00 3.813758e+05 1.047189e+05 1.939744e+16 7.759280e+01  4.814111e+02  2.823876e+02 4.819014e+02 -5.348687e+02 -7.856527e+02 -5.926593e+02 3.915234e+01 1.203708e+02
-5.456900e+02 9.118760e+01 1.064004e+00 7.935130e+01  4.629434e+02  2.651351e+02 4.634213e+02 -8.608306e-01 1.787440e+02 -1.331403e+02 4.565977e-01 6.343059e-01 1.099153e+00 3.813686e+05 1.047198e+05 1.939628e+16 7.759270e+01  4.814077e+02  2.823884e+02 4.818981e+02 -5.348691e+02 -7.856529e+02 -5.926591e+02 3.915230e+01 1.203703e+02
-5.456800e+02 9.118760e+01 1.046119e+00 7.935118e+01  4.629400e+02  2.651358e+02 4.634180e+02 -8.791277e-01 1.787435e+02 -1.331559e+02 4.565976e-01 6.343050e-01 1.099153e+00 3.813617e+05 1.047206e+05 1.939520e+16 7.759261e+01  4.814042e+02  2.823892e+02 4.818948e+02 -5.348695e+02 -7.856532e+02 -5.926589e+02 3.915227e+01 1.203698e+02
-5.456700e+02 9.118760e+01 1.028902e+00 7.935107e+01  4.629366e+02  2.651365e+02 4.634147e+02 -8.967862e-01 1.787430e+02 -1.331709e+02 4.565974e-01 6.343042e-01 1.099153e+00 3.813549e+05 1.047214e+05 1.939416e+16 7.759252e+01  4.814008e+02  2.823900e+02 4.818914e+02 -5.348698e+02 -7.856535e+02 -5.926588e+02 3.915224e+01 1.203693e+02
-5.456600e+02 9.118760e+01 1.012966e+00 7.935096e+01  4.629332e+02  2.651371e+02 4.634113e+02 -9.134112e-01 1.787425e+02 -1.331851e+02 4.565973e-01 6.343034e-01 1.099153e+00 3.813483e+05 1.047221e+05 1.939319e+16 7.759244e+01  4.813973e+02  2.823907e+02 4.818880e+02 -5.348702e+02 -7.856539e+02 -5.926586e+02 3.915221e+01 1.203689e+02
-5.456500e+02 9.118760e+01 9.978406e-01 7.935086e+01  4.629297e+02  2.651377e+02 4.634079e+02 -9.293437e-01 1.787421e+02 -1.331987e+02 4.565972e-01 6.343026e-01 1.099153e+00 3.813418e+05 1.047229e+05 1.939226e+16 7.759236e+01  4.813938e+02  2.823913e+02 4.818846e+02 -5.348705e+02 -7.856542e+02 -5.926585e+02 3.915218e+01 1.203684e+02
-5.456400e+02 9.118760e+01 9.830590e-01 7.935076e+01  4.629262e+02  2.651383e+02 4.634045e+02 -9.449097e-01 1.787416e+02 -1.332119e+02 4.565971e-01 6.343019e-01 1.099153e+00 3.813353e+05 1.047236e+05 1.939135e+16 7.759229e+01  4.813903e+02  2.823920e+02 4.818812e+02 -5.348709e+02 -7.856545e+02 -5.926584e+02 3.915215e+01 1.203680e+02
-5.456300e+02 9.118760e+01 9.692957e-01 7.935066e+01  4.629227e+02  2.651389e+02 4.634011e+02 -9.596768e-01 1.787411e+02 -1.332245e+02 4.565970e-01 6.343012e-01 1.099153e+00 3.813290e+05 1.047243e+05 1.939049e+16 7.759221e+01  4.813867e+02  2.823926e+02 4.818778e+02 -5.348712e+02 -7.856549e+02 -5.926583e+02 3.915212e+01 1.203676e+02
-5.456200e+02 9.118760e+01 9.557506e-01 7.935057e+01  4.629192e+02  2.651394e+02 4.633977e+02 -9.741824e-01 1.787406e+02 -1.332369e+02 4.565969e-01 6.343005e-01 1.099153e+00 3.813227e+05 1.047250e+05 1.938965e+16 7.759214e+01  4.813832e+02  2.823932e+02 4.818743e+02 -5.348716e+02 -7.856552e+02 -5.926582e+02 3.915209e+01 1.203672e+02
-5.456100e+02 9.118760e+01 9.431015e-01 7.935048e+01  4.629156e+02  2.651399e+02 4.633942e+02 -9.879969e-01 1.787401e+02 -1.332487e+02 4.565968e-01 6.342999e-01 1.099153e+00 3.813165e+05 1.047256e+05 1.938885e+16 7.759207e+01  4.813796e+02  2.823937e+02 4.818709e+02 -5.348719e+02 -7.856556e+02 -5.926581e+02 3.915207e+01 1.203668e+02
-5.456000e+02 9.118760e+01 9.305787e-01 7.935039e+01  4.629121e+02  2.651404e+02 4.633907e+02 -1.001626e+00 1.787396e+02 -1.332603e+02 4.565967e-01 6.342993e-01 1.099153e+00 3.813104e+05 1.047263e+05 1.938807e+16 7.759201e+01  4.813761e+02  2.823943e+02 4.818674e+02 -5.348723e+02 -7.856559e+02 -5.926580e+02 3.915204e+01 1.203665e+02
-5.455900e+02 9.118760e+01 9.188631e-01 7.935031e+01  4.629085e+02  2.651408e+02 4.633872e+02 -1.014643e+00 1.787391e+02 -1.332714e+02 4.565966e-01 6.342987e-01 1.099153e+00 3.813043e+05 1.047269e+05 1.938732e+16 7.759194e+01  4.813725e+02  2.823948e+02 4.818639e+02 -5.348726e+02 -7.856563e+02 -5.926580e+02 3.915202e+01 1.203661e+02
-5.455800e+02 9.118760e+01 9.072023e-01 7.935023e+01  4.629049e+02  2.651413e+02 4.633837e+02 -1.027533e+00 1.787386e+02 -1.332824e+02 4.565965e-01 6.342981e-01 1.099153e+00 3.812983e+05 1.047276e+05 1.938658e+16 7.759188e+01  4.813689e+02  2.823953e+02 4.818604e+02 -5.348729e+02 -7.856567e+02 -5.926579e+02 3.915200e+01 1.203658e+02
-5.455700e+02 9.118760e+01 8.962847e-01 7.935015e+01  4.629013e+02  2.651417e+02 4.633802e+02 -1.039870e+00 1.787382e+02 -1.332929e+02 4.565964e-01 6.342975e-01 1.099153e+00 3.812923e+05 1.047282e+05 1.938587e+16 7.759182e+01  4.813653e+02  2.823957e+02 4.818569e+02 -5.348733e+02 -7.856571e+02 -5.926578e+02 3.915197e+01 1.203655e+02
-5.455600e+02 9.118760e+01 8.853626e-01 7.935007e+01  4.628977e+02  2.651421e+02 4.633767e+02 -1.052126e+00 1.787377e+02 -1.333034e+02 4.565963e-01 6.342969e-01 1.099153e+00 3.812864e+05 1.047288e+05 1.938517e+16 7.759176e+01  4.813617e+02  2.823962e+02 4.818535e+02 -5.348736e+02 -7.856575e+02 -5.926578e+02 3.915195e+01 1.203651e+02
-5.455500e+02 9.118760e+01 8.751383e-01 7.935000e+01  4.628940e+02  2.651425e+02 4.633731e+02 -1.063872e+00 1.787372e+02 -1.333134e+02 4.565962e-01 6.342964e-01 1.099153e+00 3.812806e+05 1.047294e+05 1.938451e+16 7.759170e+01  4.813581e+02  2.823967e+02 4.818499e+02 -5.348739e+02 -7.856579e+02 -5.926577e+02 3.915193e+01 1.203648e+02
-5.455400e+02 9.118760e+01 8.648580e-01 7.934992e+01  4.628904e+02  2.651429e+02 4.633696e+02 -1.075577e+00 1.787367e+02 -1.333234e+02 4.565961e-01 6.342959e-01 1.099153e+00 3.812747e+05 1.047300e+05 1.938384e+16 7.759164e+01  4.813545e+02  2.823971e+02 4.818464e+02 -5.348742e+02 -7.856583e+02 -5.926577e+02 3.915191e+01 1.203645e+02
-5.455300e+02 9.118760e+01 8.548793e-01 7.934985e+01  4.628868e+02  2.651433e+02 4.633660e+02 -1.087025e+00 1.787362e+02 -1.333332e+02 4.565961e-01 6.342953e-01 1.099153e+00 3.812689e+05 1.047306e+05 1.938319e+16 7.759159e+01  4.813509e+02  2.823975e+02 4.818429e+02 -5.348746e+02 -7.856587e+02 -5.926576e+02 3.915188e+01 1.203642e+02
-5.455200e+02 9.118760e+01 8.455281e-01 7.934978e+01  4.628831e+02  2.651437e+02 4.633624e+02 -1.098025e+00 1.787357e+02 -1.333426e+02 4.565960e-01 6.342948e-01 1.099153e+00 3.812632e+05 1.047312e+05 1.938257e+16 7.759153e+01  4.813473e+02  2.823979e+02 4.818394e+02 -5.348749e+02 -7.856591e+02 -5.926576e+02 3.915186e+01 1.203639e+02
-5.455100e+02 9.118760e+01 8.360795e-01 7.934971e+01  4.628794e+02  2.651440e+02 4.633589e+02 -1.109017e+00 1.787351e+02 -1.333520e+02 4.565959e-01 6.342943e-01 1.099153e+00 3.812575e+05 1.047318e+05 1.938195e+16 7.759148e+01  4.813437e+02  2.823983e+02 4.818359e+02 -5.348752e+02 -7.856595e+02 -5.926575e+02 3.915184e+01 1.203636e+02
-5.455000e+02 9.118760e+01 8.268838e-01 7.934964e+01  4.628757e+02  2.651444e+02 4.633553e+02 -1.119794e+00 1.787346e+02 -1.333612e+02 4.565958e-01 6.342938e-01 1.099153e+00 3.812518e+05 1.047324e+05 1.938135e+16 7.759143e+01  4.813401e+02  2.823987e+02 4.818323e+02 -5.348755e+02 -7.856599e+02 -5.926575e+02 3.915182e+01 1.203633e+02
-5.454900e+02 9.118760e+01 8.182673e-01 7.934957e+01  4.628720e+02  2.651447e+02 4.633517e+02 -1.130167e+00 1.787341e+02 -1.333700e+02 4.565958e-01 6.342934e-01 1.099153e+00 3.812461e+05 1.047329e+05 1.938077e+16 7.759137e+01  4.813364e+02  2.823991e+02 4.818288e+02 -5.348759e+02 -7.856603e+02 -5.926575e+02 3.915180e+01 1.203631e+02
-5.454800e+02 9.118760e+01 8.095184e-01 7.934951e+01  4.628684e+02  2.651450e+02 4.633480e+02 -1.140559e+00 1.787336e+02 -1.333789e+02 4.565957e-01 6.342929e-01 1.099153e+00 3.812405e+05 1.047335e+05 1.938018e+16 7.759132e+01  4.813328e+02  2.823995e+02 4.818252e+02 -5.348762e+02 -7.856607e+02 -5.926574e+02 3.915178e+01 1.203628e+02
-5.454700e+02 9.118760e+01 8.009854e-01 7.934944e+01  4.628646e+02  2.651454e+02 4.633444e+02 -1.150767e+00 1.787331e+02 -1.333876e+02 4.565956e-01 6.342924e-01 1.099153e+00 3.812349e+05 1.047341e+05 1.937961e+16 7.759127e+01  4.813291e+02  2.823998e+02 4.818217e+02 -5.348765e+02 -7.856612e+02 -5.926574e+02 3.915176e+01 1.203625e+02
-5.454600e+02 9.118760e+01 7.930000e-01 7.934938e+01  4.628609e+02  2.651457e+02 4.633408e+02 -1.160602e+00 1.787326e+02 -1.333960e+02 4.565955e-01 6.342920e-01 1.099153e+00 3.812294e+05 1.047346e+05 1.937906e+16 7.759122e+01  4.813255e+02  2.824002e+02 4.818181e+02 -5.348768e+02 -7.856616e+02 -5.926574e+02 3.915174e+01 1.203623e+02
-5.454500e+02 9.118760e+01 7.848498e-01 7.934932e+01  4.628572e+02  2.651460e+02 4.633372e+02 -1.170480e+00 1.787321e+02 -1.334044e+02 4.565955e-01 6.342915e-01 1.099153e+00 3.812238e+05 1.047352e+05 1.937851e+16 7.759118e+01  4.813218e+02  2.824005e+02 4.818146e+02 -5.348771e+02 -7.856620e+02 -5.926573e+02 3.915173e+01 1.203620e+02
-5.454400e+02 9.118760e+01 7.768868e-01 7.934925e+01  4.628535e+02  2.651463e+02 4.633335e+02 -1.180198e+00 1.787316e+02 -1.334127e+02 4.565954e-01 6.342911e-01 1.099153e+00 3.812183e+05 1.047357e+05 1.937797e+16 7.759113e+01  4.813182e+02  2.824009e+02 4.818110e+02 -5.348774e+02 -7.856624e+02 -5.926573e+02 3.915171e+01 1.203617e+02
-5.454300e+02 9.118760e+01 7.691026e-01 7.934919e+01  4.628498e+02  2.651466e+02 4.633299e+02 -1.189764e+00 1.787311e+02 -1.334209e+02 4.565953e-01 6.342907e-01 1.099153e+00 3.812128e+05 1.047362e+05 1.937744e+16 7.759108e+01  4.813145e+02  2.824012e+02 4.818074e+02 -5.348778e+02 -7.856629e+02 -5.926573e+02 3.915169e+01 1.203615e+02
-5.454200e+02 9.118760e+01 7.618224e-01 7.934913e+01  4.628460e+02  2.651468e+02 4.633262e+02 -1.198995e+00 1.787306e+02 -1.334288e+02 4.565953e-01 6.342903e-01 1.099153e+00 3.812074e+05 1.047368e+05 1.937693e+16 7.759104e+01  4.813108e+02  2.824015e+02 4.818039e+02 -5.348781e+02 -7.856633e+02 -5.926573e+02 3.915167e+01 1.203613e+02
-5.454100e+02 9.118760e+01 7.543561e-01 7.934907e+01  4.628423e+02  2.651471e+02 4.633226e+02 -1.208286e+00 1.787301e+02 -1.334367e+02 4.565952e-01 6.342898e-01 1.099153e+00 3.812019e+05 1.047373e+05 1.937642e+16 7.759099e+01  4.813072e+02  2.824018e+02 4.818003e+02 -5.348784e+02 -7.856637e+02 -5.926573e+02 3.915165e+01 1.203610e+02
-5.454000e+02 9.118760e+01 7.470473e-01 7.934902e+01  4.628385e+02  2.651474e+02 4.633189e+02 -1.217443e+00 1.787296e+02 -1.334446e+02 4.565951e-01 6.342894e-01 1.099153e+00 3.811965e+05 1.047378e+05 1.937591e+16 7.759095e+01  4.813035e+02  2.824021e+02 4.817967e+02 -5.348787e+02 -7.856642e+02 -5.926573e+02 3.915164e+01 1.203608e+02
-5.453900e+02 9.118760e+01 7.398895e-01 7.934896e+01  4.628348e+02  2.651476e+02 4.633153e+02 -1.226471e+00 1.787290e+02 -1.334523e+02 4.565951e-01 6.342890e-01 1.099153e+00 3.811910e+05 1.047384e+05 1.937542e+16 7.759090e+01  4.812998e+02  2.824024e+02 4.817931e+02 -5.348790e+02 -7.856646e+02 -5.926573e+02 3.915162e+01 1.203605e+02
-5.453800e+02 9.118760e+01 7.332087e-01 7.934890e+01  4.628310e+02  2.651479e+02 4.633116e+02 -1.235191e+00 1.787285e+02 -1.334597e+02 4.565950e-01 6.342886e-01 1.099153e+00 3.811857e+05 1.047389e+05 1.937494e+16 7.759086e+01  4.812962e+02  2.824027e+02 4.817895e+02 -5.348793e+02 -7.856651e+02 -5.926573e+02 3.915160e+01 1.203603e+02
-5.453700e+02 9.118760e+01 7.263200e-01 7.934885e+01  4.628273e+02  2.651481e+02 4.633079e+02 -1.243986e+00 1.787280e+02 -1.334672e+02 4.565949e-01 6.342882e-01 1.099153e+00 3.811803e+05 1.047394e+05 1.937446e+16 7.759081e+01  4.812925e+02  2.824030e+02 4.817860e+02 -5.348796e+02 -7.856655e+02 -5.926572e+02 3.915158e+01 1.203601e+02
-5.453600e+02 9.118760e+01 7.195661e-01 7.934879e+01  4.628235e+02  2.651484e+02 4.633042e+02 -1.252665e+00 1.787275e+02 -1.334746e+02 4.565949e-01 6.342878e-01 1.099153e+00 3.811750e+05 1.047399e+05 1.937398e+16 7.759077e+01  4.812888e+02  2.824033e+02 4.817824e+02 -5.348799e+02 -7.856659e+02 -5.926572e+02 3.915157e+01 1.203599e+02
-5.453500e+02 9.118760e+01 7.129421e-01 7.934874e+01  4.628197e+02  2.651486e+02 4.633006e+02 -1.261234e+00 1.787270e+02 -1.334820e+02 4.565948e-01 6.342875e-01 1.099153e+00 3.811696e+05 1.047404e+05 1.937351e+16 7.759073e+01  4.812851e+02  2.824036e+02 4.817788e+02 -5.348803e+02 -7.856664e+02 -5.926572e+02 3.915155e+01 1.203596e+02
-5.453400e+02 9.118760e+01 7.067813e-01 7.934869e+01  4.628160e+02  2.651489e+02 4.632969e+02 -1.269512e+00 1.787265e+02 -1.334890e+02 4.565948e-01 6.342871e-01 1.099153e+00 3.811643e+05 1.047409e+05 1.937306e+16 7.759069e+01  4.812814e+02  2.824038e+02 4.817752e+02 -5.348806e+02 -7.856668e+02 -5.926572e+02 3.915153e+01 1.203594e+02
-5.453300e+02 9.118760e+01 7.003886e-01 7.934863e+01  4.628122e+02  2.651491e+02 4.632932e+02 -1.277880e+00 1.787260e+02 -1.334962e+02 4.565947e-01 6.342867e-01 1.099153e+00 3.811590e+05 1.047414e+05 1.937261e+16 7.759065e+01  4.812777e+02  2.824041e+02 4.817716e+02 -5.348809e+02 -7.856673e+02 -5.926572e+02 3.915152e+01 1.203592e+02
-5.453200e+02 9.118760e+01 6.941130e-01 7.934858e+01  4.628084e+02  2.651493e+02 4.632895e+02 -1.286147e+00 1.787255e+02 -1.335033e+02 4.565946e-01 6.342863e-01 1.099153e+00 3.811537e+05 1.047419e+05 1.937216e+16 7.759061e+01  4.812740e+02  2.824044e+02 4.817680e+02 -5.348812e+02 -7.856677e+02 -5.926572e+02 3.915150e+01 1.203590e+02
-5.453100e+02 9.118760e+01 6.879506e-01 7.934853e+01  4.628046e+02  2.651496e+02 4.632858e+02 -1.294318e+00 1.787249e+02 -1.335102e+02 4.565946e-01 6.342860e-01 1.099153e+00 3.811485e+05 1.047424e+05 1.937171e+16 7.759057e+01  4.812703e+02  2.824046e+02 4.817644e+02 -5.348815e+02 -7.856682e+02 -5.926573e+02 3.915149e+01 1.203588e+02
-5.453000e+02 9.118760e+01 6.818977e-01 7.934848e+01  4.628008e+02  2.651498e+02 4.632821e+02 -1.302396e+00 1.787244e+02 -1.335171e+02 4.565945e-01 6.342856e-01 1.099153e+00 3.811432e+05 1.047429e+05 1.937127e+16 7.759053e+01  4.812666e+02  2.824049e+02 4.817608e+02 -5.348818e+02 -7.856687e+02 -5.926573e+02 3.915147e+01 1.203586e+02
-5.452900e+02 9.118760e+01 6.762879e-01 7.934843e+01  4.627970e+02  2.651500e+02 4.632784e+02 -1.310204e+00 1.787239e+02 -1.335238e+02 4.565945e-01 6.342853e-01 1.099153e+00 3.811380e+05 1.047434e+05 1.937085e+16 7.759049e+01  4.812629e+02  2.824051e+02 4.817572e+02 -5.348821e+02 -7.856691e+02 -5.926573e+02 3.915146e+01 1.203584e+02
-5.452800e+02 9.118760e+01 6.704298e-01 7.934838e+01  4.627932e+02  2.651502e+02 4.632746e+02 -1.318111e+00 1.787234e+02 -1.335306e+02 4.565944e-01 6.342849e-01 1.099153e+00 3.811328e+05 1.047439e+05 1.937043e+16 7.759045e+01  4.812592e+02  2.824053e+02 4.817535e+02 -5.348824e+02 -7.856696e+02 -5.926573e+02 3.915144e+01 1.203582e+02
-5.452700e+02 9.118760e+01 6.646715e-01 7.934833e+01  4.627894e+02  2.651504e+02 4.632709e+02 -1.325933e+00 1.787229e+02 -1.335373e+02 4.565944e-01 6.342846e-01 1.099153e+00 3.811276e+05 1.047443e+05 1.937000e+16 7.759041e+01  4.812555e+02  2.824056e+02 4.817499e+02 -5.348827e+02 -7.856700e+02 -5.926573e+02 3.915142e+01 1.203580e+02
-5.452600e+02 9.118760e+01 6.590100e-01 7.934828e+01  4.627856e+02  2.651506e+02 4.632672e+02 -1.333673e+00 1.787224e+02 -1.335439e+02 4.565943e-01 6.342842e-01 1.099153e+00 3.811223e+05 1.047448e+05 1.936959e+16 7.759037e+01  4.812518e+02  2.824058e+02 4.817463e+02 -5.348830e+02 -7.856705e+02 -5.926573e+02 3.915141e+01 1.203578e+02
-5.452500e+02 9.118760e+01 6.534424e-01 7.934823e+01  4.627818e+02  2.651508e+02 4.632635e+02 -1.341332e+00 1.787218e+02 -1.335504e+02 4.565943e-01 6.342839e-01 1.099153e+00 3.811172e+05 1.047453e+05 1.936918e+16 7.759034e+01  4.812481e+02  2.824060e+02 4.817427e+02 -5.348833e+02 -7.856710e+02 -5.926573e+02 3.915139e+01 1.203576e+02
-5.452400e+02 9.118760e+01 6.479659e-01 7.934818e+01  4.627780e+02  2.651510e+02 4.632598e+02 -1.348914e+00 1.787213e+02 -1.335569e+02 4.565942e-01 6.342836e-01 1.099153e+00 3.811120e+05 1.047458e+05 1.936877e+16 7.759030e+01  4.812444e+02  2.824063e+02 4.817391e+02 -5.348836e+02 -7.856714e+02 -5.926573e+02 3.915138e+01 1.203574e+02
-5.452300e+02 9.118760e+01 6.429101e-01 7.934814e+01  4.627742e+02  2.651512e+02 4.632560e+02 -1.356248e+00 1.787208e+02 -1.335632e+02 4.565941e-01 6.342832e-01 1.099153e+00 3.811068e+05 1.047463e+05 1.936838e+16 7.759026e+01  4.812407e+02  2.824065e+02 4.817354e+02 -5.348839e+02 -7.856719e+02 -5.926573e+02 3.915136e+01 1.203572e+02
-5.452200e+02 9.118760e+01 6.375956e-01 7.934809e+01  4.627703e+02  2.651514e+02 4.632523e+02 -1.363687e+00 1.787203e+02 -1.335695e+02 4.565941e-01 6.342829e-01 1.099153e+00 3.811017e+05 1.047467e+05 1.936798e+16 7.759023e+01  4.812369e+02  2.824067e+02 4.817318e+02 -5.348842e+02 -7.856723e+02 -5.926574e+02 3.915135e+01 1.203570e+02
-5.452100e+02 9.118760e+01 6.323650e-01 7.934804e+01  4.627665e+02  2.651516e+02 4.632486e+02 -1.371055e+00 1.787198e+02 -1.335758e+02 4.565940e-01 6.342826e-01 1.099153e+00 3.810965e+05 1.047472e+05 1.936759e+16 7.759019e+01  4.812332e+02  2.824069e+02 4.817282e+02 -5.348845e+02 -7.856728e+02 -5.926574e+02 3.915134e+01 1.203568e+02
-5.452000e+02 9.118760e+01 6.272162e-01 7.934800e+01  4.627627e+02  2.651517e+02 4.632448e+02 -1.378353e+00 1.787193e+02 -1.335821e+02 4.565940e-01 6.342823e-01 1.099153e+00 3.810914e+05 1.047477e+05 1.936720e+16 7.759016e+01  4.812295e+02  2.824071e+02 4.817246e+02 -5.348848e+02 -7.856733e+02 -5.926574e+02 3.915132e+01 1.203566e+02
-5.451900e+02 9.118760e+01 6.221469e-01 7.934795e+01  4.627589e+02  2.651519e+02 4.632411e+02 -1.385583e+00 1.787187e+02 -1.335882e+02 4.565939e-01 6.342819e-01 1.099153e+00 3.810863e+05 1.047481e+05 1.936681e+16 7.759012e+01  4.812258e+02  2.824073e+02 4.817209e+02 -5.348851e+02 -7.856737e+02 -5.926574e+02 3.915131e+01 1.203564e+02
-5.451800e+02 9.118760e+01 6.171549e-01 7.934790e+01  4.627550e+02  2.651521e+02 4.632373e+02 -1.392746e+00 1.787182e+02 -1.335944e+02 4.565939e-01 6.342816e-01 1.099153e+00 3.810812e+05 1.047486e+05 1.936643e+16 7.759008e+01  4.812221e+02  2.824075e+02 4.817173e+02 -5.348855e+02 -7.856742e+02 -5.926574e+02 3.915129e+01 1.203563e+02
-5.451700e+02 9.118760e+01 6.122383e-01 7.934786e+01  4.627512e+02  2.651523e+02 4.632336e+02 -1.399845e+00 1.787177e+02 -1.336004e+02 4.565938e-01 6.342813e-01 1.099153e+00 3.810761e+05 1.047491e+05 1.936605e+16 7.759005e+01  4.812183e+02  2.824077e+02 4.817137e+02 -5.348858e+02 -7.856747e+02 -5.926575e+02 3.915128e+01 1.203561e+02
-5.451600e+02 9.118760e+01 6.077206e-01 7.934782e+01  4.627474e+02  2.651524e+02 4.632298e+02 -1.406718e+00 1.787172e+02 -1.336063e+02 4.565938e-01 6.342810e-01 1.099153e+00 3.810710e+05 1.047495e+05 1.936569e+16 7.759002e+01  4.812146e+02  2.824079e+02 4.817100e+02 -5.348861e+02 -7.856752e+02 -5.926575e+02 3.915127e+01 1.203559e+02
-5.451500e+02 9.118760e+01 6.029377e-01 7.934777e+01  4.627435e+02  2.651526e+02 4.632261e+02 -1.413700e+00 1.787167e+02 -1.336123e+02 4.565937e-01 6.342807e-01 1.099153e+00 3.810659e+05 1.047500e+05 1.936532e+16 7.758998e+01  4.812109e+02  2.824081e+02 4.817064e+02 -5.348864e+02 -7.856756e+02 -5.926575e+02 3.915125e+01 1.203557e+02
-5.451400e+02 9.118760e+01 5.982250e-01 7.934773e+01  4.627397e+02  2.651528e+02 4.632223e+02 -1.420621e+00 1.787161e+02 -1.336182e+02 4.565937e-01 6.342804e-01 1.099153e+00 3.810609e+05 1.047504e+05 1.936495e+16 7.758995e+01  4.812071e+02  2.824083e+02 4.817027e+02 -5.348867e+02 -7.856761e+02 -5.926575e+02 3.915124e+01 1.203555e+02
-5.451300e+02 9.118760e+01 5.935807e-01 7.934769e+01  4.627358e+02  2.651529e+02 4.632185e+02 -1.427483e+00 1.787156e+02 -1.336241e+02 4.565936e-01 6.342801e-01 1.099153e+00 3.810558e+05 1.047509e+05 1.936459e+16 7.758991e+01  4.812034e+02  2.824085e+02 4.816991e+02 -5.348870e+02 -7.856766e+02 -5.926576e+02 3.915122e+01 1.203554e+02
-5.451200e+02 9.118760e+01 5.890032e-01 7.934764e+01  4.627320e+02  2.651531e+02 4.632148e+02 -1.434289e+00 1.787151e+02 -1.336299e+02 4.565936e-01 6.342798e-01 1.099153e+00 3.810507e+05 1.047514e+05 1.936423e+16 7.758988e+01  4.811997e+02  2.824087e+02 4.816955e+02 -5.348873e+02 -7.856771e+02 -5.926576e+02 3.915121e+01 1.203552e+02
-5.451100e+02 9.118760e+01 5.844910e-01 7.934760e+01  4.627281e+02  2.651532e+02 4.632110e+02 -1.441038e+00 1.787146e+02 -1.336356e+02 4.565935e-01 6.342795e-01 1.099153e+00 3.810457e+05 1.047518e+05 1.936388e+16 7.758985e+01  4.811959e+02  2.824089e+02 4.816918e+02 -5.348876e+02 -7.856775e+02 -5.926576e+02 3.915120e+01 1.203550e+02
-5.451000e+02 9.118760e+01 5.800423e-01 7.934756e+01  4.627243e+02  2.651534e+02 4.632073e+02 -1.447733e+00 1.787141e+02 -1.336414e+02 4.565935e-01 6.342792e-01 1.099153e+00 3.810407e+05 1.047523e+05 1.936352e+16 7.758981e+01  4.811922e+02  2.824090e+02 4.816882e+02 -5.348879e+02 -7.856780e+02 -5.926576e+02 3.915118e+01 1.203549e+02
-5.450900e+02 9.118760e+01 5.756559e-01 7.934752e+01  4.627204e+02  2.651536e+02 4.632035e+02 -1.454375e+00 1.787135e+02 -1.336470e+02 4.565935e-01 6.342789e-01 1.099153e+00 3.810356e+05 1.047527e+05 1.936317e+16 7.758978e+01  4.811884e+02  2.824092e+02 4.816845e+02 -5.348882e+02 -7.856785e+02 -5.926577e+02 3.915117e+01 1.203547e+02
-5.450800e+02 9.118760e+01 5.716493e-01 7.934747e+01  4.627165e+02  2.651537e+02 4.631997e+02 -1.460810e+00 1.787130e+02 -1.336525e+02 4.565934e-01 6.342787e-01 1.099153e+00 3.810307e+05 1.047531e+05 1.936284e+16 7.758975e+01  4.811847e+02  2.824094e+02 4.816809e+02 -5.348885e+02 -7.856790e+02 -5.926577e+02 3.915116e+01 1.203545e+02
-5.450700e+02 9.118760e+01 5.673729e-01 7.934743e+01  4.627127e+02  2.651538e+02 4.631959e+02 -1.467354e+00 1.787125e+02 -1.336581e+02 4.565934e-01 6.342784e-01 1.099153e+00 3.810256e+05 1.047536e+05 1.936250e+16 7.758972e+01  4.811810e+02  2.824096e+02 4.816772e+02 -5.348888e+02 -7.856794e+02 -5.926577e+02 3.915114e+01 1.203544e+02
-5.450600e+02 9.118760e+01 5.631550e-01 7.934739e+01  4.627088e+02  2.651540e+02 4.631922e+02 -1.473848e+00 1.787120e+02 -1.336637e+02 4.565933e-01 6.342781e-01 1.099153e+00 3.810206e+05 1.047540e+05 1.936216e+16 7.758969e+01  4.811772e+02  2.824097e+02 4.816736e+02 -5.348890e+02 -7.856799e+02 -5.926578e+02 3.915113e+01 1.203542e+02
-5.450500e+02 9.118760e+01 5.589942e-01 7.934735e+01  4.627050e+02  2.651541e+02 4.631884e+02 -1.480293e+00 1.787115e+02 -1.336692e+02 4.565933e-01 6.342778e-01 1.099153e+00 3.810156e+05 1.047545e+05 1.936182e+16 7.758966e+01  4.811735e+02  2.824099e+02 4.816699e+02 -5.348893e+02 -7.856804e+02 -5.926578e+02 3.915112e+01 1.203540e+02
-5.450400e+02 9.118760e+01 5.548894e-01 7.934731e+01  4.627011e+02  2.651543e+02 4.631846e+02 -1.486690e+00 1.787109e+02 -1.336747e+02 4.565932e-01 6.342775e-01 1.099153e+00 3.810106e+05 1.047549e+05 1.936149e+16 7.758962e+01  4.811697e+02  2.824101e+02 4.816663e+02 -5.348896e+02 -7.856809e+02 -5.926578e+02 3.915111e+01 1.203539e+02
-5.450300e+02 9.118760e+01 5.508392e-01 7.934727e+01  4.626972e+02  2.651544e+02 4.631808e+02 -1.493040e+00 1.787104e+02 -1.336801e+02 4.565932e-01 6.342773e-01 1.099153e+00 3.810057e+05 1.047554e+05 1.936116e+16 7.758959e+01  4.811660e+02  2.824102e+02 4.816626e+02 -5.348899e+02 -7.856814e+02 -5.926579e+02 3.915109e+01 1.203537e+02
-5.450200e+02 9.118760e+01 5.468427e-01 7.934723e+01  4.626934e+02  2.651545e+02 4.631770e+02 -1.499345e+00 1.787099e+02 -1.336855e+02 4.565931e-01 6.342770e-01 1.099153e+00 3.810007e+05 1.047558e+05 1.936083e+16 7.758956e+01  4.811622e+02  2.824104e+02 4.816589e+02 -5.348902e+02 -7.856819e+02 -5.926579e+02 3.915108e+01 1.203536e+02
-5.450100e+02 9.118760e+01 5.428986e-01 7.934719e+01  4.626895e+02  2.651547e+02 4.631732e+02 -1.505604e+00 1.787094e+02 -1.336908e+02 4.565931e-01 6.342767e-01 1.099153e+00 3.809957e+05 1.047562e+05 1.936050e+16 7.758953e+01  4.811585e+02  2.824105e+02 4.816553e+02 -5.348905e+02 -7.856823e+02 -5.926579e+02 3.915107e+01 1.203534e+02
-5.450000e+02 9.118760e+01 5.390059e-01 7.934715e+01  4.626856e+02  2.651548e+02 4.631694e+02 -1.511819e+00 1.787089e+02 -1.336962e+02 4.565931e-01 6.342764e-01 1.099153e+00 3.809908e+05 1.047567e+05 1.936018e+16 7.758950e+01  4.811547e+02  2.824107e+02 4.816516e+02 -5.348908e+02 -7.856828e+02 -5.926580e+02 3.915105e+01 1.203532e+02
# m0=2.800000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=6.600000e+02 a0=0.000000e+00 tanb=4.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-5.450000e+02 9.118760e+01 5.390059e-01 7.934715e+01  4.626856e+02  2.651548e+02 4.631694e+02 -1.511819e+00 1.787089e+02 -1.336962e+02 4.565931e-01 6.342764e-01 1.099153e+00 3.809908e+05 1.047567e+05 1.936018e+16 7.758950e+01  4.811547e+02  2.824107e+02 4.816516e+02 -5.348908e+02 -7.856828e+02 -5.926580e+02 3.915105e+01 1.203532e+02
-5.443000e+02 9.118760e+01 3.548610e-01 7.934490e+01  4.624103e+02  2.651603e+02 4.629002e+02 -1.870829e+00 1.786722e+02 -1.340031e+02 4.565906e-01 6.342614e-01 1.099153e+00 3.806560e+05 1.047848e+05 1.934227e+16 7.758775e+01  4.808891e+02  2.824175e+02 4.813924e+02 -5.349111e+02 -7.857179e+02 -5.926617e+02 3.915031e+01 1.203444e+02
-5.436000e+02 9.118760e+01 2.684719e-01 7.934321e+01  4.621296e+02  2.651617e+02 4.626257e+02 -2.144309e+00 1.786354e+02 -1.342366e+02 4.565888e-01 6.342505e-01 1.099153e+00 3.803350e+05 1.048103e+05 1.932954e+16 7.758642e+01  4.806193e+02  2.824199e+02 4.811291e+02 -5.349309e+02 -7.857543e+02 -5.926667e+02 3.914972e+01 1.203380e+02
-5.429000e+02 9.118760e+01 2.332832e-01 7.934180e+01  4.618452e+02  2.651609e+02 4.623475e+02 -2.372404e+00 1.785986e+02 -1.344311e+02 4.565873e-01 6.342418e-01 1.099153e+00 3.800213e+05 1.048344e+05 1.931952e+16 7.758531e+01  4.803464e+02  2.824200e+02 4.808627e+02 -5.349504e+02 -7.857914e+02 -5.926724e+02 3.914921e+01 1.203328e+02
-5.422000e+02 9.118760e+01 2.313418e-01 7.934059e+01  4.615577e+02  2.651588e+02 4.620662e+02 -2.571108e+00 1.785618e+02 -1.346003e+02 4.565861e-01 6.342345e-01 1.099153e+00 3.797123e+05 1.048575e+05 1.931122e+16 7.758435e+01  4.800707e+02  2.824184e+02 4.805936e+02 -5.349696e+02 -7.858289e+02 -5.926786e+02 3.914875e+01 1.203285e+02
-5.415000e+02 9.118760e+01 2.524449e-01 7.933951e+01  4.612674e+02  2.651556e+02 4.617821e+02 -2.749022e+00 1.785251e+02 -1.347514e+02 4.565850e-01 6.342282e-01 1.099153e+00 3.794065e+05 1.048799e+05 1.930413e+16 7.758349e+01  4.797923e+02  2.824158e+02 4.803219e+02 -5.349887e+02 -7.858668e+02 -5.926850e+02 3.914833e+01 1.203247e+02
-5.408000e+02 9.118760e+01 2.907959e-01 7.933853e+01  4.609744e+02  2.651516e+02 4.614956e+02 -2.911205e+00 1.784884e+02 -1.348888e+02 4.565840e-01 6.342227e-01 1.099153e+00 3.791031e+05 1.049019e+05 1.929795e+16 7.758271e+01  4.795115e+02  2.824124e+02 4.800477e+02 -5.350076e+02 -7.859048e+02 -5.926917e+02 3.914794e+01 1.203214e+02
-5.401000e+02 9.118760e+01 3.430675e-01 7.933763e+01  4.606790e+02  2.651470e+02 4.612066e+02 -3.060879e+00 1.784518e+02 -1.350154e+02 4.565832e-01 6.342178e-01 1.099152e+00 3.788016e+05 1.049234e+05 1.929247e+16 7.758199e+01  4.792281e+02  2.824082e+02 4.797711e+02 -5.350264e+02 -7.859431e+02 -5.926985e+02 3.914757e+01 1.203184e+02
-5.394000e+02 9.118760e+01 4.062156e-01 7.933680e+01  4.603812e+02  2.651419e+02 4.609153e+02 -3.200442e+00 1.784153e+02 -1.351332e+02 4.565824e-01 6.342134e-01 1.099152e+00 3.785016e+05 1.049446e+05 1.928757e+16 7.758133e+01  4.789424e+02  2.824036e+02 4.794922e+02 -5.350451e+02 -7.859815e+02 -5.927054e+02 3.914722e+01 1.203157e+02
-5.387000e+02 9.118760e+01 4.787006e-01 7.933602e+01  4.600810e+02  2.651363e+02 4.606217e+02 -3.331512e+00 1.783788e+02 -1.352435e+02 4.565817e-01 6.342093e-01 1.099152e+00 3.782028e+05 1.049655e+05 1.928313e+16 7.758070e+01  4.786543e+02  2.823984e+02 4.792110e+02 -5.350637e+02 -7.860200e+02 -5.927124e+02 3.914689e+01 1.203132e+02
-5.380000e+02 9.118760e+01 5.587257e-01 7.933529e+01  4.597786e+02  2.651304e+02 4.603259e+02 -3.455422e+00 1.783423e+02 -1.353476e+02 4.565811e-01 6.342057e-01 1.099152e+00 3.779049e+05 1.049861e+05 1.927910e+16 7.758011e+01  4.783638e+02  2.823928e+02 4.789276e+02 -5.350823e+02 -7.860586e+02 -5.927195e+02 3.914657e+01 1.203109e+02
-5.373000e+02 9.118760e+01 6.455458e-01 7.933459e+01  4.594738e+02  2.651241e+02 4.600279e+02 -3.573102e+00 1.783058e+02 -1.354462e+02 4.565805e-01 6.342023e-01 1.099152e+00 3.776079e+05 1.050066e+05 1.927540e+16 7.757955e+01  4.780710e+02  2.823869e+02 4.786418e+02 -5.351007e+02 -7.860973e+02 -5.927267e+02 3.914627e+01 1.203087e+02
-5.366000e+02 9.118760e+01 7.378890e-01 7.933394e+01  4.591669e+02  2.651176e+02 4.597277e+02 -3.685393e+00 1.782694e+02 -1.355401e+02 4.565800e-01 6.341992e-01 1.099152e+00 3.773116e+05 1.050268e+05 1.927200e+16 7.757902e+01  4.777758e+02  2.823807e+02 4.783538e+02 -5.351191e+02 -7.861361e+02 -5.927339e+02 3.914597e+01 1.203067e+02
-5.359000e+02 9.118760e+01 8.352611e-01 7.933331e+01  4.588577e+02  2.651107e+02 4.594254e+02 -3.792899e+00 1.782330e+02 -1.356298e+02 4.565795e-01 6.341963e-01 1.099152e+00 3.770159e+05 1.050469e+05 1.926886e+16 7.757851e+01  4.774784e+02  2.823741e+02 4.780636e+02 -5.351375e+02 -7.861750e+02 -5.927412e+02 3.914569e+01 1.203049e+02
-5.352000e+02 9.118760e+01 9.370700e-01 7.933271e+01  4.585463e+02  2.651037e+02 4.591210e+02 -3.896143e+00 1.781967e+02 -1.357157e+02 4.565790e-01 6.341936e-01 1.099152e+00 3.767207e+05 1.050669e+05 1.926595e+16 7.757802e+01  4.771786e+02  2.823673e+02 4.777711e+02 -5.351558e+02 -7.862139e+02 -5.927485e+02 3.914541e+01 1.203031e+02
-5.345000e+02 9.118760e+01 1.042960e+00 7.933213e+01  4.582328e+02  2.650964e+02 4.588145e+02 -3.995546e+00 1.781604e+02 -1.357983e+02 4.565786e-01 6.341911e-01 1.099152e+00 3.764259e+05 1.050867e+05 1.926324e+16 7.757755e+01  4.768765e+02  2.823603e+02 4.774764e+02 -5.351740e+02 -7.862529e+02 -5.927558e+02 3.914514e+01 1.203015e+02
-5.338000e+02 9.118760e+01 1.152217e+00 7.933157e+01  4.579171e+02  2.650889e+02 4.585059e+02 -4.091512e+00 1.781241e+02 -1.358778e+02 4.565782e-01 6.341888e-01 1.099152e+00 3.761314e+05 1.051063e+05 1.926072e+16 7.757709e+01  4.765721e+02  2.823530e+02 4.771795e+02 -5.351921e+02 -7.862919e+02 -5.927632e+02 3.914488e+01 1.203000e+02
-5.331000e+02 9.118760e+01 1.264661e+00 7.933104e+01  4.575993e+02  2.650811e+02 4.581952e+02 -4.184334e+00 1.780878e+02 -1.359545e+02 4.565778e-01 6.341866e-01 1.099151e+00 3.758372e+05 1.051259e+05 1.925836e+16 7.757666e+01  4.762653e+02  2.823456e+02 4.768803e+02 -5.352102e+02 -7.863310e+02 -5.927706e+02 3.914462e+01 1.202985e+02
-5.324000e+02 9.118760e+01 1.379989e+00 7.933052e+01  4.572792e+02  2.650733e+02 4.578824e+02 -4.274282e+00 1.780516e+02 -1.360287e+02 4.565774e-01 6.341845e-01 1.099151e+00 3.755433e+05 1.051454e+05 1.925616e+16 7.757623e+01  4.759563e+02  2.823379e+02 4.765789e+02 -5.352283e+02 -7.863702e+02 -5.927780e+02 3.914437e+01 1.202971e+02
-5.317000e+02 9.118760e+01 1.497939e+00 7.933002e+01  4.569571e+02  2.650652e+02 4.575676e+02 -4.361592e+00 1.780153e+02 -1.361006e+02 4.565771e-01 6.341826e-01 1.099151e+00 3.752497e+05 1.051647e+05 1.925409e+16 7.757582e+01  4.756450e+02  2.823300e+02 4.762753e+02 -5.352463e+02 -7.864094e+02 -5.927853e+02 3.914412e+01 1.202958e+02
-5.310000e+02 9.118760e+01 1.618401e+00 7.932954e+01  4.566328e+02  2.650570e+02 4.572507e+02 -4.446457e+00 1.779791e+02 -1.361702e+02 4.565768e-01 6.341808e-01 1.099151e+00 3.749562e+05 1.051840e+05 1.925215e+16 7.757543e+01  4.753313e+02  2.823220e+02 4.759695e+02 -5.352643e+02 -7.864486e+02 -5.927928e+02 3.914388e+01 1.202946e+02
-5.303000e+02 9.118760e+01 1.740914e+00 7.932907e+01  4.563064e+02  2.650486e+02 4.569318e+02 -4.529082e+00 1.779429e+02 -1.362379e+02 4.565765e-01 6.341791e-01 1.099151e+00 3.746628e+05 1.052032e+05 1.925033e+16 7.757504e+01  4.750154e+02  2.823138e+02 4.756614e+02 -5.352822e+02 -7.864878e+02 -5.928002e+02 3.914365e+01 1.202934e+02
-5.296000e+02 9.118760e+01 1.865445e+00 7.932861e+01  4.559779e+02  2.650400e+02 4.566109e+02 -4.609613e+00 1.779067e+02 -1.363038e+02 4.565762e-01 6.341775e-01 1.099151e+00 3.743696e+05 1.052222e+05 1.924861e+16 7.757466e+01  4.746971e+02  2.823054e+02 4.753511e+02 -5.353001e+02 -7.865271e+02 -5.928076e+02 3.914341e+01 1.202922e+02
-5.289000e+02 9.118760e+01 1.991837e+00 7.932817e+01  4.556473e+02  2.650314e+02 4.562878e+02 -4.688192e+00 1.778706e+02 -1.363679e+02 4.565760e-01 6.341760e-01 1.099151e+00 3.740764e+05 1.052413e+05 1.924700e+16 7.757430e+01  4.743766e+02  2.822969e+02 4.750386e+02 -5.353179e+02 -7.865665e+02 -5.928150e+02 3.914319e+01 1.202912e+02
-5.282000e+02 9.118760e+01 2.119948e+00 7.932774e+01  4.553145e+02  2.650225e+02 4.559628e+02 -4.764946e+00 1.778344e+02 -1.364304e+02 4.565757e-01 6.341746e-01 1.099151e+00 3.737834e+05 1.052602e+05 1.924548e+16 7.757394e+01  4.740537e+02  2.822882e+02 4.747239e+02 -5.353357e+02 -7.866058e+02 -5.928224e+02 3.914296e+01 1.202901e+02
-5.275000e+02 9.118760e+01 2.249652e+00 7.932732e+01  4.549796e+02  2.650136e+02 4.556358e+02 -4.839990e+00 1.777983e+02 -1.364913e+02 4.565755e-01 6.341733e-01 1.099151e+00 3.734903e+05 1.052791e+05 1.924405e+16 7.757359e+01  4.737285e+02  2.822794e+02 4.744069e+02 -5.353535e+02 -7.866452e+02 -5.928298e+02 3.914274e+01 1.202891e+02
-5.268000e+02 9.118760e+01 2.380834e+00 7.932690e+01  4.546427e+02  2.650045e+02 4.553067e+02 -4.913427e+00 1.777621e+02 -1.365509e+02 4.565753e-01 6.341720e-01 1.099151e+00 3.731974e+05 1.052979e+05 1.924270e+16 7.757325e+01  4.734010e+02  2.822705e+02 4.740878e+02 -5.353712e+02 -7.866847e+02 -5.928372e+02 3.914253e+01 1.202882e+02
-5.261000e+02 9.118760e+01 2.513493e+00 7.932650e+01  4.543036e+02  2.649953e+02 4.549756e+02 -4.985343e+00 1.777260e+02 -1.366090e+02 4.565751e-01 6.341708e-01 1.099150e+00 3.729044e+05 1.053167e+05 1.924142e+16 7.757291e+01  4.730712e+02  2.822614e+02 4.737664e+02 -5.353889e+02 -7.867241e+02 -5.928446e+02 3.914231e+01 1.202873e+02
-5.254000e+02 9.118760e+01 2.647316e+00 7.932611e+01  4.539625e+02  2.649859e+02 4.546425e+02 -5.055838e+00 1.776899e+02 -1.366660e+02 4.565749e-01 6.341697e-01 1.099150e+00 3.726114e+05 1.053354e+05 1.924022e+16 7.757259e+01  4.727391e+02  2.822522e+02 4.734428e+02 -5.354065e+02 -7.867636e+02 -5.928520e+02 3.914210e+01 1.202864e+02
-5.247000e+02 9.118760e+01 2.782337e+00 7.932573e+01  4.536192e+02  2.649765e+02 4.543073e+02 -5.124981e+00 1.776538e+02 -1.367217e+02 4.565747e-01 6.341686e-01 1.099150e+00 3.723185e+05 1.053540e+05 1.923909e+16 7.757227e+01  4.724047e+02  2.822428e+02 4.731169e+02 -5.354241e+02 -7.868031e+02 -5.928594e+02 3.914189e+01 1.202856e+02
-5.240000e+02 9.118760e+01 2.918479e+00 7.932535e+01  4.532739e+02  2.649669e+02 4.539702e+02 -5.192843e+00 1.776177e+02 -1.367762e+02 4.565746e-01 6.341677e-01 1.099150e+00 3.720255e+05 1.053726e+05 1.923802e+16 7.757195e+01  4.720680e+02  2.822334e+02 4.727889e+02 -5.354417e+02 -7.868427e+02 -5.928668e+02 3.914169e+01 1.202848e+02
-5.233000e+02 9.118760e+01 3.055671e+00 7.932498e+01  4.529265e+02  2.649572e+02 4.536311e+02 -5.259489e+00 1.775816e+02 -1.368297e+02 4.565744e-01 6.341667e-01 1.099150e+00 3.717324e+05 1.053911e+05 1.923701e+16 7.757164e+01  4.717290e+02  2.822238e+02 4.724586e+02 -5.354592e+02 -7.868822e+02 -5.928741e+02 3.914149e+01 1.202840e+02
-5.226000e+02 9.118760e+01 3.193845e+00 7.932462e+01  4.525770e+02  2.649474e+02 4.532899e+02 -5.324979e+00 1.775455e+02 -1.368821e+02 4.565743e-01 6.341658e-01 1.099150e+00 3.714393e+05 1.054096e+05 1.923607e+16 7.757134e+01  4.713876e+02  2.822141e+02 4.721261e+02 -5.354767e+02 -7.869218e+02 -5.928815e+02 3.914129e+01 1.202833e+02
-5.219000e+02 9.118760e+01 3.332942e+00 7.932427e+01  4.522254e+02  2.649375e+02 4.529468e+02 -5.389367e+00 1.775095e+02 -1.369336e+02 4.565741e-01 6.341650e-01 1.099150e+00 3.711462e+05 1.054280e+05 1.923517e+16 7.757105e+01  4.710440e+02  2.822042e+02 4.717914e+02 -5.354941e+02 -7.869615e+02 -5.928888e+02 3.914109e+01 1.202826e+02
-5.212000e+02 9.118760e+01 3.472905e+00 7.932392e+01  4.518718e+02  2.649274e+02 4.526017e+02 -5.452705e+00 1.774734e+02 -1.369841e+02 4.565740e-01 6.341642e-01 1.099150e+00 3.708530e+05 1.054464e+05 1.923433e+16 7.757075e+01  4.706980e+02  2.821943e+02 4.714545e+02 -5.355115e+02 -7.870011e+02 -5.928962e+02 3.914089e+01 1.202819e+02
-5.205000e+02 9.118760e+01 3.613682e+00 7.932358e+01  4.515161e+02  2.649173e+02 4.522546e+02 -5.515040e+00 1.774373e+02 -1.370337e+02 4.565739e-01 6.341635e-01 1.099150e+00 3.705597e+05 1.054647e+05 1.923354e+16 7.757047e+01  4.703497e+02  2.821842e+02 4.711153e+02 -5.355289e+02 -7.870408e+02 -5.929035e+02 3.914070e+01 1.202812e+02
-5.198000e+02 9.118760e+01 3.755227e+00 7.932324e+01  4.511583e+02  2.649070e+02 4.519056e+02 -5.576415e+00 1.774013e+02 -1.370824e+02 4.565738e-01 6.341628e-01 1.099150e+00 3.702663e+05 1.054830e+05 1.923279e+16 7.757019e+01  4.699991e+02  2.821740e+02 4.707739e+02 -5.355463e+02 -7.870805e+02 -5.929108e+02 3.914051e+01 1.202806e+02
-5.191000e+02 9.118760e+01 3.897493e+00 7.932292e+01  4.507984e+02  2.648967e+02 4.515546e+02 -5.636872e+00 1.773652e+02 -1.371303e+02 4.565737e-01 6.341622e-01 1.099150e+00 3.699729e+05 1.055013e+05 1.923210e+16 7.756991e+01  4.696462e+02  2.821638e+02 4.704304e+02 -5.355636e+02 -7.871202e+02 -5.929181e+02 3.914032e+01 1.202800e+02
-5.184000e+02 9.118760e+01 4.040439e+00 7.932259e+01  4.504366e+02  2.648862e+02 4.512016e+02 -5.696449e+00 1.773292e+02 -1.371775e+02 4.565736e-01 6.341616e-01 1.099149e+00 3.696793e+05 1.055195e+05 1.923144e+16 7.756964e+01  4.692911e+02  2.821534e+02 4.700846e+02 -5.355809e+02 -7.871599e+02 -5.929254e+02 3.914013e+01 1.202794e+02
-5.177000e+02 9.118760e+01 4.184081e+00 7.932227e+01  4.500726e+02  2.648756e+02 4.508466e+02 -5.755178e+00 1.772931e+02 -1.372238e+02 4.565735e-01 6.341610e-01 1.099149e+00 3.693856e+05 1.055377e+05 1.923083e+16 7.756937e+01  4.689336e+02  2.821428e+02 4.697366e+02 -5.355981e+02 -7.871997e+02 -5.929326e+02 3.913995e+01 1.202789e+02
-5.170000e+02 9.118760e+01 4.328265e+00 7.932196e+01  4.497067e+02  2.648650e+02 4.504897e+02 -5.813098e+00 1.772571e+02 -1.372695e+02 4.565735e-01 6.341605e-01 1.099149e+00 3.690918e+05 1.055558e+05 1.923025e+16 7.756910e+01  4.685738e+02  2.821322e+02 4.693864e+02 -5.356153e+02 -7.872395e+02 -5.929399e+02 3.913977e+01 1.202783e+02
-5.163000e+02 9.118760e+01 4.473022e+00 7.932165e+01  4.493386e+02  2.648542e+02 4.501308e+02 -5.870237e+00 1.772210e+02 -1.373144e+02 4.565734e-01 6.341600e-01 1.099149e+00 3.687979e+05 1.055739e+05 1.922972e+16 7.756884e+01  4.682117e+02  2.821215e+02 4.690340e+02 -5.356325e+02 -7.872793e+02 -5.929471e+02 3.913958e+01 1.202778e+02
-5.156000e+02 9.118760e+01 4.618319e+00 7.932135e+01  -4.489686e+02  2.648433e+02 4.497700e+02 -5.926625e+00 1.771850e+02 -1.373587e+02 4.565733e-01 6.341596e-01 1.099149e+00 3.685039e+05 1.055920e+05 1.922922e+16 7.756859e+01  4.678473e+02  2.821107e+02 4.686794e+02 -5.356496e+02 -7.873191e+02 -5.929543e+02 3.913940e+01 1.202773e+02
-5.149000e+02 9.118760e+01 4.764126e+00 7.932105e+01  -4.485965e+02  2.648323e+02 4.494072e+02 -5.982288e+00 1.771490e+02 -1.374023e+02 4.565733e-01 6.341592e-01 1.099149e+00 3.682098e+05 1.056100e+05 1.922876e+16 7.756833e+01  4.674806e+02  2.820997e+02 4.683226e+02 -5.356667e+02 -7.873590e+02 -5.929615e+02 3.913923e+01 1.202768e+02
-5.142000e+02 9.118760e+01 4.910415e+00 7.932076e+01  -4.482224e+02  2.648212e+02 4.490425e+02 -6.037252e+00 1.771129e+02 -1.374452e+02 4.565732e-01 6.341588e-01 1.099149e+00 3.679155e+05 1.056280e+05 1.922833e+16 7.756808e+01  4.671117e+02  2.820887e+02 4.679636e+02 -5.356838e+02 -7.873988e+02 -5.929687e+02 3.913905e+01 1.202764e+02
-5.135000e+02 9.118760e+01 5.057160e+00 7.932047e+01  -4.478463e+02  2.648101e+02 4.486759e+02 -6.091543e+00 1.770769e+02 -1.374876e+02 4.565732e-01 6.341584e-01 1.099149e+00 3.676211e+05 1.056459e+05 1.922793e+16 7.756784e+01  4.667404e+02  2.820775e+02 4.676024e+02 -5.357008e+02 -7.874387e+02 -5.929758e+02 3.913887e+01 1.202759e+02
-5.128000e+02 9.118760e+01 5.204336e+00 7.932018e+01  -4.474681e+02  2.647988e+02 4.483074e+02 -6.145182e+00 1.770408e+02 -1.375294e+02 4.565732e-01 6.341581e-01 1.099149e+00 3.673265e+05 1.056639e+05 1.922757e+16 7.756759e+01  4.663669e+02  2.820663e+02 4.672391e+02 -5.357179e+02 -7.874786e+02 -5.929830e+02 3.913870e+01 1.202755e+02
-5.121000e+02 9.118760e+01 5.351919e+00 7.931990e+01  -4.470880e+02  2.647874e+02 4.479369e+02 -6.198191e+00 1.770048e+02 -1.375706e+02 4.565731e-01 6.341578e-01 1.099149e+00 3.670318e+05 1.056817e+05 1.922724e+16 7.756735e+01  4.659910e+02  2.820549e+02 4.668735e+02 -5.357348e+02 -7.875186e+02 -5.929901e+02 3.913853e+01 1.202751e+02
-5.114000e+02 9.118760e+01 5.499886e+00 7.931962e+01  -4.467058e+02  2.647759e+02 4.475646e+02 -6.250592e+00 1.769688e+02 -1.376113e+02 4.565731e-01 6.341576e-01 1.099149e+00 3.667369e+05 1.056996e+05 1.922693e+16 7.756712e+01  4.656130e+02  2.820434e+02 4.665058e+02 -5.357518e+02 -7.875585e+02 -5.929972e+02 3.913836e+01 1.202747e+02
-5.107000e+02 9.118760e+01 5.648216e+00 7.931935e+01  -4.463217e+02  2.647643e+02 4.471903e+02 -6.302402e+00 1.769327e+02 -1.376514e+02 4.565731e-01 6.341573e-01 1.099148e+00 3.664419e+05 1.057174e+05 1.922666e+16 7.756688e+01  4.652326e+02  2.820318e+02 4.661359e+02 -5.357687e+02 -7.875985e+02 -5.930043e+02 3.913819e+01 1.202743e+02
-5.100000e+02 9.118760e+01 5.796890e+00 7.931907e+01  -4.459356e+02  2.647526e+02 4.468141e+02 -6.353641e+00 1.768967e+02 -1.376910e+02 4.565731e-01 6.341571e-01 1.099148e+00 3.661467e+05 1.057352e+05 1.922641e+16 7.756665e+01  4.648500e+02  2.820202e+02 4.657638e+02 -5.357856e+02 -7.876385e+02 -5.930113e+02 3.913802e+01 1.202739e+02
# m0=2.800000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=6.600000e+02 a0=0.000000e+00 tanb=4.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
-5.100000e+02 9.118760e+01 5.796890e+00 7.931907e+01  -4.459356e+02  2.647526e+02 4.468141e+02 -6.353641e+00 1.768967e+02 -1.376910e+02 4.565731e-01 6.341571e-01 1.099148e+00 3.661467e+05 1.057352e+05 1.922641e+16 7.756665e+01  4.648500e+02  2.820202e+02 4.657638e+02 -5.357856e+02 -7.876385e+02 -5.930113e+02 3.913802e+01 1.202739e+02
-4.998020e+02 9.118760e+01 7.991155e+00 7.931548e+01  -4.400888e+02  2.645710e+02 4.411234e+02 -7.044630e+00 1.763715e+02 -1.382178e+02 4.565735e-01 6.341569e-01 1.099147e+00 3.618265e+05 1.059913e+05 1.922548e+16 7.756356e+01  -4.590222e+02  2.818381e+02 4.601015e+02 -5.360277e+02 -7.882233e+02 -5.931116e+02 3.913569e+01 1.202699e+02
-4.896040e+02 9.118760e+01 1.021549e+01 7.931239e+01  -4.338447e+02  2.643674e+02 4.350571e+02 -7.654382e+00 1.758457e+02 -1.386705e+02 4.565746e-01 6.341606e-01 1.099146e+00 3.574642e+05 1.062422e+05 1.922842e+16 7.756087e+01  -4.527358e+02  2.816331e+02 4.540036e+02 -5.362629e+02 -7.888120e+02 -5.932068e+02 3.913354e+01 1.202680e+02
-4.794060e+02 9.118760e+01 1.244538e+01 7.930969e+01  -4.272318e+02  2.641398e+02 4.286458e+02 -8.204138e+00 1.753190e+02 -1.390684e+02 4.565763e-01 6.341672e-01 1.099145e+00 3.530549e+05 1.064886e+05 1.923421e+16 7.755849e+01  -4.460206e+02  2.814031e+02 4.475019e+02 -5.364909e+02 -7.894044e+02 -5.932960e+02 3.913154e+01 1.202674e+02
-4.692080e+02 9.118760e+01 1.466712e+01 7.930727e+01  -4.202820e+02  2.638856e+02 4.219242e+02 -8.706532e+00 1.747911e+02 -1.394226e+02 4.565785e-01 6.341761e-01 1.099144e+00 3.485953e+05 1.067308e+05 1.924223e+16 7.755635e+01  -4.389125e+02  2.811451e+02 4.406349e+02 -5.367113e+02 -7.900004e+02 -5.933787e+02 3.912964e+01 1.202679e+02
-4.590100e+02 9.118760e+01 1.687149e+01 7.930511e+01  -4.130284e+02  2.636009e+02 4.149291e+02 -9.169629e+00 1.742621e+02 -1.397405e+02 4.565811e-01 6.341870e-01 1.099142e+00 3.440829e+05 1.069693e+05 1.925210e+16 7.755441e+01  -4.314505e+02  2.808551e+02 4.334454e+02 -5.369237e+02 -7.906000e+02 -5.934544e+02 3.912783e+01 1.202693e+02
-4.488120e+02 9.118760e+01 1.905209e+01 7.930315e+01  -4.055040e+02  2.632810e+02 4.076978e+02 -9.598798e+00 1.737320e+02 -1.400269e+02 4.565841e-01 6.341995e-01 1.099141e+00 3.395157e+05 1.072040e+05 1.926357e+16 7.755265e+01  -4.236744e+02  2.805280e+02 4.259777e+02 -5.371275e+02 -7.912031e+02 -5.935224e+02 3.912610e+01 1.202713e+02
-4.386140e+02 9.118760e+01 2.120428e+01 7.930138e+01  -3.977400e+02  2.629200e+02 4.002672e+02 -9.997700e+00 1.732007e+02 -1.402852e+02 4.565874e-01 6.342136e-01 1.099140e+00 3.348920e+05 1.074351e+05 1.927647e+16 7.755105e+01  -4.156220e+02  2.801573e+02 4.182760e+02 -5.373222e+02 -7.918097e+02 -5.935821e+02 3.912443e+01 1.202739e+02
-4.284160e+02 9.118760e+01 2.332458e+01 7.929978e+01  -3.897651e+02  2.625103e+02 3.926735e+02 -1.036885e+01 1.726684e+02 -1.405175e+02 4.565909e-01 6.342290e-01 1.099139e+00 3.302104e+05 1.076627e+05 1.929068e+16 7.754959e+01  -4.073284e+02  2.797347e+02 4.103834e+02 -5.375070e+02 -7.924196e+02 -5.936328e+02 3.912283e+01 1.202770e+02
-4.182180e+02 9.118760e+01 2.541028e+01 7.929834e+01  -3.816054e+02  2.620427e+02 3.849519e+02 -1.071394e+01 1.721352e+02 -1.407256e+02 4.565947e-01 6.342458e-01 1.099138e+00 3.254695e+05 1.078866e+05 1.930611e+16 7.754828e+01  -3.988253e+02  2.792498e+02 4.023419e+02 -5.376813e+02 -7.930330e+02 -5.936738e+02 3.912127e+01 1.202805e+02
-4.080200e+02 9.118760e+01 2.745926e+01 7.929705e+01  -3.732838e+02  2.615051e+02 3.771374e+02 -1.103408e+01 1.716011e+02 -1.409103e+02 4.565988e-01 6.342638e-01 1.099137e+00 3.206681e+05 1.081070e+05 1.932271e+16 7.754710e+01  -3.901407e+02  2.786891e+02 3.941927e+02 -5.378442e+02 -7.936496e+02 -5.937045e+02 3.911976e+01 1.202843e+02
-3.978220e+02 9.118760e+01 2.946978e+01 7.929590e+01  -3.648208e+02  2.608822e+02 3.692654e+02 -1.132990e+01 1.710664e+02 -1.410723e+02 4.566031e-01 6.342829e-01 1.099136e+00 3.158050e+05 1.083239e+05 1.934045e+16 7.754606e+01  -3.812988e+02  2.780352e+02 3.859776e+02 -5.379949e+02 -7.942696e+02 -5.937240e+02 3.911830e+01 1.202885e+02
-3.876240e+02 9.118760e+01 3.144057e+01 7.929490e+01  -3.562339e+02  2.601543e+02 3.613733e+02 -1.160166e+01 1.705312e+02 -1.412117e+02 4.566077e-01 6.343033e-01 1.099135e+00 3.108791e+05 1.085371e+05 1.935930e+16 7.754515e+01  -3.723205e+02  2.772656e+02 3.777402e+02 -5.381324e+02 -7.948928e+02 -5.937313e+02 3.911687e+01 1.202929e+02
-3.774260e+02 9.118760e+01 3.337007e+01 7.929405e+01  -3.475385e+02  2.592958e+02 3.535019e+02 -1.184930e+01 1.699957e+02 -1.413287e+02 4.566125e-01 6.343248e-01 1.099134e+00 3.058892e+05 1.087466e+05 1.937928e+16 7.754437e+01  -3.632241e+02  2.763506e+02 3.695281e+02 -5.382557e+02 -7.955192e+02 -5.937257e+02 3.911548e+01 1.202976e+02
-3.672280e+02 9.118760e+01 3.525753e+01 7.929334e+01  -3.387479e+02  2.582735e+02 3.456978e+02 -1.207250e+01 1.694602e+02 -1.414228e+02 4.566176e-01 6.343475e-01 1.099133e+00 3.008343e+05 1.089525e+05 1.940038e+16 7.754373e+01  -3.540247e+02  2.752511e+02 3.613960e+02 -5.383637e+02 -7.961487e+02 -5.937060e+02 3.911413e+01 1.203025e+02
-3.570300e+02 9.118760e+01 3.710212e+01 7.929278e+01  -3.298734e+02  2.570440e+02 3.380159e+02 -1.227069e+01 1.689248e+02 -1.414936e+02 4.566229e-01 6.343714e-01 1.099132e+00 2.957135e+05 1.091545e+05 1.942262e+16 7.754323e+01  -3.447358e+02  2.739154e+02 3.534086e+02 -5.384550e+02 -7.967812e+02 -5.936713e+02 3.911282e+01 1.203076e+02
-3.468320e+02 9.118760e+01 3.890303e+01 7.929237e+01  -3.209251e+02  2.555511e+02 3.305222e+02 -1.244308e+01 1.683898e+02 -1.415403e+02 4.566285e-01 6.343964e-01 1.099131e+00 2.905256e+05 1.093528e+05 1.944603e+16 7.754288e+01  -3.353685e+02  2.722762e+02 3.456447e+02 -5.385285e+02 -7.974168e+02 -5.936202e+02 3.911153e+01 1.203128e+02
-3.366340e+02 9.118760e+01 4.065958e+01 7.929212e+01  -3.119116e+02  2.537232e+02 3.232968e+02 -1.258863e+01 1.678556e+02 -1.415621e+02 4.566343e-01 6.344227e-01 1.099129e+00 2.852696e+05 1.095471e+05 1.947066e+16 7.754268e+01  -3.259324e+02  2.702475e+02 3.381999e+02 -5.385826e+02 -7.980553e+02 -5.935514e+02 3.911027e+01 1.203182e+02
-3.264360e+02 9.118760e+01 4.237118e+01 7.929203e+01  -3.028401e+02  2.514732e+02 3.164343e+02 -1.270611e+01 1.673224e+02 -1.415578e+02 4.566404e-01 6.344503e-01 1.099128e+00 2.799447e+05 1.097374e+05 1.949654e+16 7.754263e+01  -3.164360e+02  2.677250e+02 3.311868e+02 -5.386157e+02 -7.986967e+02 -5.934637e+02 3.910905e+01 1.203238e+02
-3.162380e+02 9.118760e+01 4.403717e+01 7.929211e+01  -2.937172e+02  2.487009e+02 -3.092886e+02 -1.279406e+01 1.667906e+02 -1.415261e+02 4.566467e-01 6.344791e-01 1.099127e+00 2.745496e+05 1.099238e+05 1.952375e+16 7.754276e+01  -3.068862e+02  2.645924e+02 -3.217141e+02 -5.386261e+02 -7.993409e+02 -5.933553e+02 3.910785e+01 1.203294e+02
-3.060400e+02 9.118760e+01 4.565733e+01 7.929237e+01  -2.845484e+02  2.453047e+02 -2.995947e+02 -1.285076e+01 1.662606e+02 -1.414654e+02 4.566534e-01 6.345094e-01 1.099126e+00 2.690836e+05 1.101060e+05 1.955235e+16 7.754306e+01  -2.972893e+02  2.607386e+02 -3.115930e+02 -5.386118e+02 -7.999878e+02 -5.932246e+02 3.910668e+01 1.203352e+02
-2.958420e+02 9.118760e+01 4.723108e+01 7.929283e+01  -2.753388e+02  2.412001e+02 -2.899026e+02 -1.287426e+01 1.657327e+02 -1.413741e+02 4.566603e-01 6.345411e-01 1.099125e+00 2.635457e+05 1.102839e+05 1.958243e+16 7.754355e+01  -2.876505e+02  2.560843e+02 -3.014743e+02 -5.385707e+02 -8.006373e+02 -5.930697e+02 3.910554e+01 1.203411e+02
-2.856440e+02 9.118760e+01 4.875804e+01 7.929348e+01  -2.660924e+02  2.363423e+02 -2.802125e+02 -1.286233e+01 1.652075e+02 -1.412499e+02 4.566675e-01 6.345743e-01 1.099124e+00 2.579348e+05 1.104576e+05 1.961409e+16 7.754425e+01  -2.779745e+02  2.506067e+02 -2.913581e+02 -5.385005e+02 -8.012895e+02 -5.928884e+02 3.910442e+01 1.203471e+02
-2.754460e+02 9.118760e+01 5.023781e+01 7.929436e+01  -2.568132e+02  2.307403e+02 -2.705245e+02 -1.281242e+01 1.646854e+02 -1.410907e+02 4.566751e-01 6.346091e-01 1.099123e+00 2.522500e+05 1.106269e+05 1.964743e+16 7.754516e+01  -2.682653e+02  2.443475e+02 -2.812445e+02 -5.383986e+02 -8.019442e+02 -5.926786e+02 3.910333e+01 1.203531e+02
-2.652480e+02 9.118760e+01 5.167005e+01 7.929547e+01  -2.475044e+02  2.244536e+02 -2.608388e+02 -1.272167e+01 1.641669e+02 -1.408938e+02 4.566830e-01 6.346456e-01 1.099122e+00 2.464906e+05 1.107917e+05 1.968260e+16 7.754631e+01  -2.585264e+02  2.373976e+02 -2.711336e+02 -5.382621e+02 -8.026014e+02 -5.924375e+02 3.910226e+01 1.203592e+02
-2.550500e+02 9.118760e+01 5.305443e+01 7.929683e+01  -2.381690e+02  2.175730e+02 -2.511557e+02 -1.258680e+01 1.636526e+02 -1.406563e+02 4.566912e-01 6.346840e-01 1.099121e+00 2.406554e+05 1.109520e+05 1.971976e+16 7.754771e+01  -2.487609e+02  2.298698e+02 -2.610257e+02 -5.380878e+02 -8.032610e+02 -5.921624e+02 3.910122e+01 1.203654e+02
-2.448520e+02 9.118760e+01 5.439066e+01 7.929847e+01  -2.288095e+02  2.101993e+02 -2.414753e+02 -1.240411e+01 1.631431e+02 -1.403747e+02 4.566999e-01 6.347244e-01 1.099119e+00 2.347437e+05 1.111076e+05 1.975908e+16 7.754939e+01  -2.389715e+02  2.218757e+02 -2.509209e+02 -5.378720e+02 -8.039232e+02 -5.918500e+02 3.910020e+01 1.203716e+02
-2.346540e+02 9.118760e+01 5.567846e+01 7.930040e+01  -2.194283e+02  2.024269e+02 -2.317979e+02 -1.216938e+01 1.626391e+02 -1.400452e+02 4.567090e-01 6.347669e-01 1.099118e+00 2.287547e+05 1.112585e+05 1.980079e+16 7.755137e+01  -2.291607e+02  2.135121e+02 -2.408194e+02 -5.376107e+02 -8.045878e+02 -5.914967e+02 3.909921e+01 1.203779e+02
-2.244560e+02 9.118760e+01 5.691757e+01 7.930265e+01  -2.100274e+02  1.943364e+02 -2.221237e+02 -1.187776e+01 1.621412e+02 -1.396634e+02 4.567185e-01 6.348117e-01 1.099117e+00 2.226875e+05 1.114045e+05 1.984515e+16 7.755367e+01  -2.193305e+02  2.048577e+02 -2.307214e+02 -5.372993e+02 -8.052550e+02 -5.910983e+02 3.909824e+01 1.203842e+02
-2.142580e+02 9.118760e+01 5.810780e+01 7.930527e+01  -2.006086e+02  1.859930e+02 -2.124531e+02 -1.152372e+01 1.616503e+02 -1.392241e+02 4.567284e-01 6.348591e-01 1.099116e+00 2.165413e+05 1.115455e+05 1.989248e+16 7.755634e+01  -2.094829e+02  1.959741e+02 -2.206271e+02 -5.369324e+02 -8.059250e+02 -5.906501e+02 3.909729e+01 1.203905e+02
-2.040600e+02 9.118760e+01 5.924896e+01 7.930827e+01  -1.911738e+02  1.774478e+02 -2.027863e+02 -1.110081e+01 1.611672e+02 -1.387216e+02 4.567389e-01 6.349093e-01 1.099114e+00 2.103155e+05 1.116815e+05 1.994316e+16 7.755940e+01  -1.996196e+02  1.869083e+02 -2.105369e+02 -5.365042e+02 -8.065980e+02 -5.901468e+02 3.909636e+01 1.203969e+02
-1.938620e+02 9.118760e+01 6.034114e+01 7.931171e+01  -1.817242e+02  1.687405e+02 -1.931237e+02 -1.060155e+01 1.606927e+02 -1.381490e+02 4.567499e-01 6.349626e-01 1.099113e+00 2.040094e+05 1.118124e+05 1.999765e+16 7.756291e+01  -1.897420e+02  1.776967e+02 -2.004510e+02 -5.360074e+02 -8.072742e+02 -5.895821e+02 3.909546e+01 1.204034e+02
-1.836640e+02 9.118760e+01 6.138392e+01 7.931564e+01  -1.722614e+02  1.599019e+02 -1.834657e+02 -1.001712e+01 1.602280e+02 -1.374982e+02 4.567616e-01 6.350194e-01 1.099111e+00 1.976224e+05 1.119380e+05 2.005655e+16 7.756692e+01  -1.798517e+02  1.683668e+02 -1.903698e+02 -5.354341e+02 -8.079544e+02 -5.889486e+02 3.909458e+01 1.204098e+02
-1.734660e+02 9.118760e+01 6.237757e+01 7.932012e+01  -1.627865e+02  1.509561e+02 -1.738128e+02 -9.337025e+00 1.597740e+02 -1.367596e+02 4.567738e-01 6.350802e-01 1.099110e+00 1.911541e+05 1.120582e+05 2.012060e+16 7.757149e+01  -1.699497e+02  1.589403e+02 -1.802936e+02 -5.347744e+02 -8.086391e+02 -5.882377e+02 3.909372e+01 1.204163e+02
-1.632680e+02 9.118760e+01 6.332233e+01 7.932522e+01  -1.533006e+02  1.419218e+02 -1.641656e+02 -8.548601e+00 1.593319e+02 -1.359218e+02 4.567868e-01 6.351454e-01 1.099108e+00 1.846039e+05 1.121730e+05 2.019076e+16 7.757669e+01  -1.600373e+02  1.494339e+02 -1.702230e+02 -5.340168e+02 -8.093295e+02 -5.874391e+02 3.909288e+01 1.204229e+02
-1.530700e+02 9.118760e+01 6.421869e+01 7.933103e+01  -1.438049e+02  1.328140e+02 -1.545246e+02 -7.636331e+00 1.589031e+02 -1.349707e+02 4.568005e-01 6.352158e-01 1.099106e+00 1.779718e+05 1.122823e+05 2.026831e+16 7.758262e+01  -1.501155e+02  1.398610e+02 -1.601585e+02 -5.331471e+02 -8.100270e+02 -5.865403e+02 3.909206e+01 1.204296e+02
-1.428720e+02 9.118760e+01 6.506751e+01 7.933768e+01  -1.343002e+02  1.236448e+02 -1.448906e+02 -6.580817e+00 1.584888e+02 -1.338889e+02 4.568151e-01 6.352923e-01 1.099105e+00 1.712575e+05 1.123859e+05 2.035496e+16 7.758940e+01  -1.401852e+02  1.302324e+02 -1.501008e+02 -5.321477e+02 -8.107338e+02 -5.855258e+02 3.909127e+01 1.204365e+02
-1.326740e+02 9.118760e+01 6.587022e+01 7.934530e+01  -1.247874e+02  1.144241e+02 -1.352647e+02 -5.357239e+00 1.580906e+02 -1.326543e+02 4.568305e-01 6.353760e-01 1.099102e+00 1.644612e+05 1.124838e+05 2.045310e+16 7.759718e+01  -1.302474e+02  1.205569e+02 -1.400506e+02 -5.309964e+02 -8.114529e+02 -5.843761e+02 3.909049e+01 1.204435e+02
-1.224760e+02 9.118760e+01 6.662920e+01 7.935411e+01  -1.152674e+02  1.051603e+02 -1.256480e+02 -3.932878e+00 1.577104e+02 -1.312381e+02 4.568469e-01 6.354684e-01 1.099100e+00 1.575830e+05 1.125759e+05 2.056619e+16 7.760617e+01  -1.203027e+02  1.108421e+02 -1.300092e+02 -5.296639e+02 -8.121886e+02 -5.830661e+02 3.908974e+01 1.204508e+02
-1.122780e+02 9.118760e+01 6.734840e+01 7.936438e+01  -1.057409e+02  9.586052e+01 -1.160421e+02 -2.262987e+00 1.573501e+02 -1.296016e+02 4.568642e-01 6.355718e-01 1.099097e+00 1.506235e+05 1.126621e+05 2.069944e+16 7.761666e+01  -1.103520e+02  1.010942e+02 -1.199777e+02 -5.281108e+02 -8.129476e+02 -5.815622e+02 3.908900e+01 1.204585e+02
-1.020800e+02 9.118760e+01 6.803461e+01 7.937651e+01  -9.620856e+01  8.653145e+01 -1.064491e+02 -2.833490e-01 1.570123e+02 -1.276904e+02 4.568823e-01 6.356893e-01 1.099094e+00 1.435835e+05 1.127425e+05 2.086109e+16 7.762905e+01  -1.003960e+02  9.131921e+01 -1.099580e+02 -5.262813e+02 -8.137399e+02 -5.798181e+02 3.908829e+01 1.204668e+02
-9.188200e+01 9.118760e+01 6.870004e+01 7.939112e+01  -8.667114e+01  7.717939e+01 -9.687180e+01 2.104289e+00 1.567001e+02 -1.254237e+02 4.569011e-01 6.358259e-01 1.099091e+00 1.364643e+05 1.128169e+05 2.106523e+16 7.764398e+01  -9.043522e+01  8.152262e+01 -9.995263e+01 -5.240914e+02 -8.145819e+02 -5.777659e+02 3.908760e+01 1.204760e+02
-8.168400e+01 9.118760e+01 6.936845e+01 7.940930e+01  -7.712924e+01  6.781098e+01 -8.731459e+01 5.064415e+00 1.564185e+02 -1.226717e+02 4.569196e-01 6.359902e-01 1.099086e+00 1.292676e+05 1.128855e+05 2.133816e+16 7.766255e+01  -8.047040e+01  7.171023e+01 -8.996521e+01 -5.214035e+02 -8.155023e+02 -5.752992e+02 3.908692e+01 1.204867e+02
-7.148600e+01 9.118760e+01 7.009197e+01 7.943311e+01  -6.758345e+01  5.843384e+01 -7.778406e+01 8.912625e+00 1.561761e+02 -1.191995e+02 4.569359e-01 6.361987e-01 1.099079e+00 1.219960e+05 1.129484e+05 2.173650e+16 7.768688e+01  -7.050206e+01  6.188856e+01 -8.000148e+01 -5.179637e+02 -8.165584e+02 -5.722328e+02 3.908627e+01 1.204997e+02
-6.128800e+01 9.118760e+01 7.101350e+01 7.946771e+01  -5.803434e+01  4.905755e+01 -6.829178e+01 1.441665e+01 1.559938e+02 -1.144882e+02 4.569432e-01 6.364927e-01 1.099067e+00 1.146538e+05 1.130065e+05 2.241527e+16 7.772226e+01  -6.053066e+01  5.206562e+01 -7.007139e+01 -5.131937e+02 -8.178925e+02 -5.681855e+02 3.908564e+01 1.205165e+02
-5.109000e+01 9.118760e+01 7.281197e+01 7.953573e+01  -4.848226e+01  3.969208e+01 -5.886429e+01 2.489352e+01 1.559660e+02 -1.066732e+02 4.569051e-01 6.370529e-01 1.099041e+00 1.072525e+05 1.130628e+05 2.413620e+16 7.779180e+01  -5.055614e+01  4.224869e+01 -6.019803e+01 -5.050250e+02 -8.201280e+02 -5.620642e+02 3.908505e+01 1.205575e+02
-4.089200e+01 9.118760e+01 7.383816e+01 7.958624e+01  -3.892925e+01  3.038973e+01 -4.951013e+01 3.299471e+01 1.558673e+02 -9.675666e+01 4.569170e-01 6.374741e-01 1.099025e+00 9.976399e+04 1.131114e+05 2.520598e+16 7.784344e+01  -4.058203e+01  3.248645e+01 -5.038865e+01 -4.922610e+02 -8.218829e+02 -5.502899e+02 3.908445e+01 1.205893e+02
-3.069400e+01 9.118760e+01 7.081764e+01 7.951782e+01  -2.937545e+01  2.124591e+01 -4.024226e+01 2.407832e+01 1.552597e+02 -9.617479e+01 4.571681e-01 6.369457e-01 1.099072e+00 9.217919e+04 1.131388e+05 2.204622e+16 7.777346e+01  -3.060974e+01  2.286627e+01 -4.065246e+01 -5.014131e+02 -8.203752e+02 -5.484623e+02 3.908376e+01 1.205478e+02
-2.049600e+01 9.118760e+01 6.787924e+01 7.947014e+01  -1.981891e+01  1.238232e+01 -3.129480e+01 1.867122e+01 1.547320e+02 -1.037130e+02 4.574380e-01 6.365803e-01 1.099115e+00 8.457722e+04 1.131662e+05 1.952682e+16 7.772469e+01  -2.063415e+01  1.348765e+01 -3.119558e+01 -5.068666e+02 -8.194428e+02 -5.560636e+02 3.908308e+01 1.205205e+02
-1.029800e+01 9.118760e+01 6.408694e+01 7.943331e+01  -1.026034e+01  4.405328e+00 -2.326178e+01 1.595113e+01 1.542579e+02 -1.075205e+02 4.578178e-01 6.363016e-01 1.099165e+00 7.697664e+04 1.131972e+05 1.690303e+16 7.768702e+01  -1.065634e+01  4.912342e+00 -2.256815e+01 -5.094780e+02 -8.188203e+02 -5.597953e+02 3.908238e+01 1.205024e+02
-1.000000e-01 9.118760e+01 4.975401e+01 7.935334e+01  -6.973135e-01  5.264766e-03 -1.875293e+01 1.574476e+01 1.540347e+02 -1.081390e+02 4.592728e-01 6.356546e-01 1.099343e+00 6.960627e+04 1.132967e+05 1.021780e+16 7.760534e+01  -6.741703e-01  5.658310e-03 -1.755969e+01 -5.090780e+02 -8.166233e+02 -5.600545e+02 3.908137e+01 1.204752e+02
# m0=2.800000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=6.600000e+02 a0=0.000000e+00 tanb=4.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
1.000000e-01 9.118760e+01 4.807059e+01 7.934461e+01  -5.093280e-01  -4.329060e-03 -1.873040e+01 1.583093e+01 1.540341e+02 -1.080630e+02 4.594430e-01 6.355827e-01 1.099364e+00 6.949386e+04 1.133093e+05 9.640068e+15 7.759643e+01  -4.779826e-01  -4.569005e-03 -1.753730e+01 -5.089232e+02 -8.163558e+02 -5.599412e+02 3.908130e+01 1.204727e+02
1.590000e-01 9.118760e+01 4.745156e+01 7.934141e+01  -4.538362e-01  -6.443271e-03 -1.872351e+01 1.586287e+01 1.540337e+02 -1.080347e+02 4.595055e-01 6.355563e-01 1.099371e+00 6.946350e+04 1.133140e+05 9.436187e+15 7.759315e+01  -4.200726e-01  -6.752487e-03 -1.753063e+01 -5.088662e+02 -8.162578e+02 -5.598993e+02 3.908128e+01 1.204717e+02
2.180000e-01 9.118760e+01 4.675080e+01 7.933778e+01  -3.983203e-01  -8.230283e-03 -1.871630e+01 1.589914e+01 1.540333e+02 -1.080025e+02 4.595763e-01 6.355264e-01 1.099380e+00 6.943500e+04 1.133193e+05 9.210743e+15 7.758944e+01  -3.621396e-01  -8.554965e-03 -1.752373e+01 -5.088015e+02 -8.161469e+02 -5.598518e+02 3.908125e+01 1.204707e+02
2.770000e-01 9.118760e+01 4.594341e+01 7.933360e+01  -3.427733e-01  -9.689432e-03 -1.870859e+01 1.594104e+01 1.540328e+02 -1.079652e+02 4.596578e-01 6.354920e-01 1.099390e+00 6.940893e+04 1.133256e+05 8.957871e+15 7.758517e+01  -3.041768e-01  -9.975652e-03 -1.751643e+01 -5.087270e+02 -8.160194e+02 -5.597970e+02 3.908122e+01 1.204694e+02
3.360000e-01 9.118760e+01 4.499109e+01 7.932867e+01  -2.871842e-01  -1.081990e-02 -1.870007e+01 1.599056e+01 1.540321e+02 -1.079211e+02 4.597540e-01 6.354514e-01 1.099401e+00 6.938617e+04 1.133330e+05 8.668786e+15 7.758014e+01  -2.461737e-01  -1.101359e-02 -1.750845e+01 -5.086390e+02 -8.158693e+02 -5.597323e+02 3.908119e+01 1.204680e+02
3.950000e-01 9.118760e+01 4.383020e+01 7.932266e+01  -2.315347e-01  -1.162058e-02 -1.869025e+01 1.605102e+01 1.540311e+02 -1.078672e+02 4.598711e-01 6.354020e-01 1.099416e+00 6.936816e+04 1.133423e+05 8.329365e+15 7.757400e+01  -1.881128e-01  -1.166749e-02 -1.749931e+01 -5.085319e+02 -8.156866e+02 -5.596534e+02 3.908115e+01 1.204663e+02
4.540000e-01 9.118760e+01 4.234306e+01 7.931497e+01  -1.757912e-01  -1.208974e-02 -1.867822e+01 1.612854e+01 1.540297e+02 -1.077979e+02 4.600210e-01 6.353388e-01 1.099434e+00 6.935757e+04 1.133543e+05 7.914499e+15 7.756615e+01  -1.299621e-01  -1.193536e-02 -1.748817e+01 -5.083947e+02 -8.154532e+02 -5.595525e+02 3.908109e+01 1.204641e+02
5.130000e-01 9.118760e+01 4.027110e+01 7.930427e+01  -1.198805e-01  -1.222409e-02 -1.866197e+01 1.623655e+01 1.540275e+02 -1.077014e+02 4.602296e-01 6.352507e-01 1.099459e+00 6.936029e+04 1.133714e+05 7.371765e+15 7.755521e+01  -7.165144e-02  -1.181341e-02 -1.747313e+01 -5.082037e+02 -8.151291e+02 -5.594121e+02 3.908102e+01 1.204611e+02
5.720000e-01 9.118760e+01 3.682507e+01 7.928648e+01  -6.357964e-02  -1.201486e-02 -1.863540e+01 1.641600e+01 1.540233e+02 -1.075408e+02 4.605759e-01 6.351044e-01 1.099501e+00 6.939423e+04 1.134009e+05 6.552710e+15 7.753704e+01  -1.296782e-02  -1.129150e-02 -1.744846e+01 -5.078870e+02 -8.145924e+02 -5.591794e+02 3.908090e+01 1.204561e+02
6.310000e-01 9.118760e+01 2.157869e+01 7.920805e+01  -3.989359e-03  -1.136477e-02 -1.851889e+01 1.720427e+01 1.540000e+02 -1.068340e+02 4.620989e-01 6.344596e-01 1.099685e+00 6.969544e+04 1.135458e+05 3.913425e+15 7.745688e+01  4.885944e-02  -1.025695e-02 -1.733924e+01 -5.064970e+02 -8.122528e+02 -5.581632e+02 3.908038e+01 1.204347e+02
6.900000e-01 9.118760e+01 3.523763e+01 7.927830e+01  4.752661e-02  -1.063353e-02 -1.862471e+01 1.649838e+01 1.540215e+02 -1.074671e+02 4.607352e-01 6.350371e-01 1.099520e+00 6.934150e+04 1.134148e+05 6.207753e+15 7.752867e+01  1.029731e-01  -9.126436e-03 -1.743927e+01 -5.077410e+02 -8.143461e+02 -5.590723e+02 3.908084e+01 1.204538e+02
7.490000e-01 9.118760e+01 3.937645e+01 7.929965e+01  1.016749e-01  -9.506029e-03 -1.865822e+01 1.628283e+01 1.540271e+02 -1.076601e+02 4.603194e-01 6.352127e-01 1.099470e+00 6.920297e+04 1.133789e+05 7.149743e+15 7.755050e+01  1.596010e-01  -7.535187e-03 -1.747134e+01 -5.081207e+02 -8.149893e+02 -5.593509e+02 3.908098e+01 1.204597e+02
8.080000e-01 9.118760e+01 4.170665e+01 7.931169e+01  1.563296e-01  -8.040670e-03 -1.867808e+01 1.616118e+01 1.540300e+02 -1.077689e+02 4.600848e-01 6.353117e-01 1.099441e+00 6.910547e+04 1.133595e+05 7.744043e+15 7.756280e+01  2.167123e-01  -5.550886e-03 -1.749063e+01 -5.083348e+02 -8.153533e+02 -5.595083e+02 3.908106e+01 1.204631e+02
8.670000e-01 9.118760e+01 4.333106e+01 7.932009e+01  2.111822e-01  -6.245874e-03 -1.869278e+01 1.607630e+01 1.540320e+02 -1.078448e+02 4.599211e-01 6.353808e-01 1.099422e+00 6.902399e+04 1.133463e+05 8.188403e+15 7.757138e+01  2.740124e-01  -3.183355e-03 -1.750514e+01 -5.084842e+02 -8.156078e+02 -5.596181e+02 3.908111e+01 1.204655e+02
9.260000e-01 9.118760e+01 4.457757e+01 7.932654e+01  2.661408e-01  -4.124148e-03 -1.870486e+01 1.601114e+01 1.540335e+02 -1.079030e+02 4.597953e-01 6.354339e-01 1.099406e+00 6.895110e+04 1.133364e+05 8.547291e+15 7.757797e+01  3.314136e-01  -4.355888e-04 -1.751726e+01 -5.085989e+02 -8.158037e+02 -5.597024e+02 3.908115e+01 1.204673e+02
9.850000e-01 9.118760e+01 4.558898e+01 7.933178e+01  3.211653e-01  -1.676688e-03 -1.871543e+01 1.595832e+01 1.540346e+02 -1.079501e+02 4.596932e-01 6.354769e-01 1.099394e+00 6.888355e+04 1.133284e+05 8.850346e+15 7.758331e+01  3.888775e-01  2.690931e-03 -1.752803e+01 -5.086919e+02 -8.159628e+02 -5.597707e+02 3.908118e+01 1.204688e+02
1.044000e+00 9.118760e+01 4.643938e+01 7.933618e+01  3.762348e-01  1.095744e-03 -1.872506e+01 1.591394e+01 1.540356e+02 -1.079897e+02 4.596072e-01 6.355131e-01 1.099384e+00 6.881966e+04 1.133218e+05 9.113815e+15 7.758781e+01  4.463843e-01  6.195214e-03 -1.753799e+01 -5.087700e+02 -8.160969e+02 -5.598281e+02 3.908120e+01 1.204700e+02
1.103000e+00 9.118760e+01 4.717297e+01 7.933998e+01  4.313368e-01  4.192557e-03 -1.873410e+01 1.587572e+01 1.540364e+02 -1.080237e+02 4.595330e-01 6.355444e-01 1.099375e+00 6.875842e+04 1.133162e+05 9.347619e+15 7.759170e+01  5.039222e-01  1.007645e-02 -1.754747e+01 -5.088373e+02 -8.162127e+02 -5.598775e+02 3.908122e+01 1.204711e+02
1.162000e+00 9.118760e+01 4.781787e+01 7.934332e+01  4.864636e-01  7.613227e-03 -1.874278e+01 1.584218e+01 1.540371e+02 -1.080535e+02 4.594678e-01 6.355719e-01 1.099367e+00 6.869920e+04 1.133113e+05 9.558291e+15 7.759511e+01  5.614835e-01  1.433392e-02 -1.755667e+01 -5.088964e+02 -8.163147e+02 -5.599208e+02 3.908124e+01 1.204721e+02
1.221000e+00 9.118760e+01 4.839314e+01 7.934631e+01  5.416098e-01  1.135725e-02 -1.875123e+01 1.581234e+01 1.540377e+02 -1.080800e+02 4.594096e-01 6.355965e-01 1.099360e+00 6.864156e+04 1.133070e+05 9.750374e+15 7.759816e+01  6.190633e-01  1.896689e-02 -1.756573e+01 -5.089490e+02 -8.164057e+02 -5.599593e+02 3.908126e+01 1.204729e+02
1.280000e+00 9.118760e+01 4.891230e+01 7.934900e+01  5.967714e-01  1.542413e-02 -1.875956e+01 1.578549e+01 1.540383e+02 -1.081038e+02 4.593570e-01 6.356186e-01 1.099353e+00 6.858520e+04 1.133031e+05 9.927163e+15 7.760091e+01  6.766578e-01  2.397465e-02 -1.757475e+01 -5.089963e+02 -8.164880e+02 -5.599939e+02 3.908127e+01 1.204737e+02
1.339000e+00 9.118760e+01 4.938530e+01 7.935146e+01  6.519459e-01  1.981336e-02 -1.876785e+01 1.576111e+01 1.540388e+02 -1.081254e+02 4.593091e-01 6.356388e-01 1.099347e+00 6.852988e+04 1.132996e+05 1.009113e+16 7.760342e+01  7.342644e-01  2.935645e-02 -1.758381e+01 -5.090394e+02 -8.165630e+02 -5.600253e+02 3.908129e+01 1.204744e+02
1.398000e+00 9.118760e+01 4.981964e+01 7.935371e+01  7.071310e-01  2.452440e-02 -1.877616e+01 1.573880e+01 1.540392e+02 -1.081450e+02 4.592651e-01 6.356574e-01 1.099342e+00 6.847545e+04 1.132964e+05 1.024417e+16 7.760573e+01  7.918812e-01  3.511151e-02 -1.759296e+01 -5.090788e+02 -8.166320e+02 -5.600540e+02 3.908130e+01 1.204750e+02
1.457000e+00 9.118760e+01 5.022115e+01 7.935580e+01  7.623251e-01  2.955672e-02 -1.878454e+01 1.571827e+01 1.540397e+02 -1.081631e+02 4.592244e-01 6.356745e-01 1.099337e+00 6.842176e+04 1.132934e+05 1.038779e+16 7.760786e+01  8.495065e-01  4.123903e-02 -1.760223e+01 -5.091152e+02 -8.166958e+02 -5.600805e+02 3.908131e+01 1.204756e+02
1.516000e+00 9.118760e+01 5.059441e+01 7.935774e+01  8.175270e-01  3.490972e-02 -1.879301e+01 1.569927e+01 1.540401e+02 -1.081798e+02 4.591865e-01 6.356905e-01 1.099332e+00 6.836871e+04 1.132907e+05 1.052319e+16 7.760984e+01  9.071392e-01  4.773815e-02 -1.761167e+01 -5.091489e+02 -8.167551e+02 -5.601049e+02 3.908132e+01 1.204762e+02
1.575000e+00 9.118760e+01 5.094314e+01 7.935955e+01  8.727355e-01  4.058281e-02 -1.880161e+01 1.568161e+01 1.540405e+02 -1.081952e+02 4.591512e-01 6.357054e-01 1.099328e+00 6.831622e+04 1.132882e+05 1.065134e+16 7.761169e+01  9.647782e-01  5.460801e-02 -1.762129e+01 -5.091802e+02 -8.168106e+02 -5.601276e+02 3.908133e+01 1.204767e+02
1.634000e+00 9.118760e+01 5.127034e+01 7.936125e+01  9.279500e-01  4.657537e-02 -1.881036e+01 1.566513e+01 1.540409e+02 -1.082096e+02 4.591180e-01 6.357194e-01 1.099324e+00 6.826422e+04 1.132858e+05 1.077307e+16 7.761343e+01  1.022423e+00  6.184768e-02 -1.763113e+01 -5.092095e+02 -8.168627e+02 -5.601487e+02 3.908133e+01 1.204772e+02
1.693000e+00 9.118760e+01 5.157850e+01 7.936286e+01  9.831696e-01  5.288674e-02 -1.881928e+01 1.564971e+01 1.540412e+02 -1.082230e+02 4.590867e-01 6.357326e-01 1.099320e+00 6.821265e+04 1.132836e+05 1.088904e+16 7.761507e+01  1.080072e+00  6.945619e-02 -1.764120e+01 -5.092370e+02 -8.169118e+02 -5.601685e+02 3.908134e+01 1.204776e+02
1.752000e+00 9.118760e+01 5.186972e+01 7.936438e+01  1.038394e+00  5.951624e-02 -1.882839e+01 1.563522e+01 1.540416e+02 -1.082355e+02 4.590572e-01 6.357451e-01 1.099317e+00 6.816147e+04 1.132816e+05 1.099983e+16 7.761662e+01  1.137726e+00  7.743255e-02 -1.765151e+01 -5.092629e+02 -8.169583e+02 -5.601870e+02 3.908135e+01 1.204781e+02
1.811000e+00 9.118760e+01 5.214575e+01 7.936581e+01  1.093622e+00  6.646315e-02 -1.883770e+01 1.562159e+01 1.540420e+02 -1.082473e+02 4.590291e-01 6.357569e-01 1.099313e+00 6.811063e+04 1.132796e+05 1.110592e+16 7.761809e+01  1.195384e+00  8.577572e-02 -1.766207e+01 -5.092873e+02 -8.170023e+02 -5.602045e+02 3.908135e+01 1.204785e+02
1.870000e+00 9.118760e+01 5.240810e+01 7.936718e+01  1.148854e+00  7.372674e-02 -1.884721e+01 1.560873e+01 1.540423e+02 -1.082584e+02 4.590025e-01 6.357682e-01 1.099310e+00 6.806010e+04 1.132777e+05 1.120775e+16 7.761949e+01  1.253045e+00  9.448462e-02 -1.767290e+01 -5.093104e+02 -8.170442e+02 -5.602209e+02 3.908136e+01 1.204789e+02
1.929000e+00 9.118760e+01 5.265804e+01 7.936849e+01  1.204089e+00  8.130624e-02 -1.885694e+01 1.559657e+01 1.540427e+02 -1.082687e+02 4.589771e-01 6.357789e-01 1.099307e+00 6.800986e+04 1.132760e+05 1.130567e+16 7.762082e+01  1.310709e+00  1.035581e-01 -1.768400e+01 -5.093323e+02 -8.170841e+02 -5.602364e+02 3.908136e+01 1.204792e+02
1.988000e+00 9.118760e+01 5.289669e+01 7.936973e+01  1.259328e+00  8.920086e-02 -1.886690e+01 1.558506e+01 1.540430e+02 -1.082785e+02 4.589529e-01 6.357892e-01 1.099304e+00 6.795987e+04 1.132743e+05 1.140001e+16 7.762209e+01  1.368376e+00  1.129951e-01 -1.769539e+01 -5.093531e+02 -8.171222e+02 -5.602511e+02 3.908137e+01 1.204796e+02
2.047000e+00 9.118760e+01 5.312504e+01 7.937093e+01  1.314569e+00  9.740978e-02 -1.887710e+01 1.557414e+01 1.540434e+02 -1.082878e+02 4.589297e-01 6.357990e-01 1.099301e+00 6.791011e+04 1.132727e+05 1.149105e+16 7.762331e+01  1.426046e+00  1.227943e-01 -1.770705e+01 -5.093729e+02 -8.171587e+02 -5.602650e+02 3.908137e+01 1.204799e+02
2.106000e+00 9.118760e+01 5.334391e+01 7.937207e+01  1.369812e+00  1.059321e-01 -1.888753e+01 1.556377e+01 1.540438e+02 -1.082965e+02 4.589074e-01 6.358084e-01 1.099299e+00 6.786057e+04 1.132712e+05 1.157902e+16 7.762448e+01  1.483718e+00  1.329546e-01 -1.771901e+01 -5.093918e+02 -8.171936e+02 -5.602781e+02 3.908138e+01 1.204802e+02
2.165000e+00 9.118760e+01 5.355408e+01 7.937317e+01  1.425058e+00  1.147671e-01 -1.889821e+01 1.555391e+01 1.540442e+02 -1.083048e+02 4.588860e-01 6.358174e-01 1.099296e+00 6.781123e+04 1.132697e+05 1.166416e+16 7.762560e+01  1.541392e+00  1.434746e-01 -1.773127e+01 -5.094098e+02 -8.172272e+02 -5.602907e+02 3.908138e+01 1.204806e+02
2.224000e+00 9.118760e+01 5.375619e+01 7.937423e+01  1.480306e+00  1.239137e-01 -1.890913e+01 1.554453e+01 1.540445e+02 -1.083126e+02 4.588655e-01 6.358261e-01 1.099293e+00 6.776207e+04 1.132683e+05 1.174667e+16 7.762669e+01  1.599068e+00  1.543531e-01 -1.774383e+01 -5.094270e+02 -8.172595e+02 -5.603025e+02 3.908139e+01 1.204809e+02
2.283000e+00 9.118760e+01 5.395085e+01 7.937525e+01  1.535556e+00  1.333711e-01 -1.892031e+01 1.553560e+01 1.540449e+02 -1.083199e+02 4.588457e-01 6.358345e-01 1.099291e+00 6.771308e+04 1.132670e+05 1.182670e+16 7.762773e+01  1.656746e+00  1.655887e-01 -1.775668e+01 -5.094434e+02 -8.172906e+02 -5.603139e+02 3.908139e+01 1.204811e+02
2.342000e+00 9.118760e+01 5.413858e+01 7.937623e+01  1.590808e+00  1.431382e-01 -1.893175e+01 1.552708e+01 1.540453e+02 -1.083269e+02 4.588266e-01 6.358426e-01 1.099289e+00 6.766424e+04 1.132657e+05 1.190444e+16 7.762873e+01  1.714426e+00  1.771800e-01 -1.776985e+01 -5.094592e+02 -8.173206e+02 -5.603246e+02 3.908139e+01 1.204814e+02
2.401000e+00 9.118760e+01 5.431985e+01 7.937718e+01  1.646061e+00  1.532141e-01 -1.894344e+01 1.551895e+01 1.540457e+02 -1.083335e+02 4.588082e-01 6.358504e-01 1.099286e+00 6.761556e+04 1.132644e+05 1.198001e+16 7.762970e+01  1.772107e+00  1.891257e-01 -1.778332e+01 -5.094743e+02 -8.173496e+02 -5.603349e+02 3.908140e+01 1.204817e+02
2.460000e+00 9.118760e+01 5.449509e+01 7.937810e+01  1.701316e+00  1.635979e-01 -1.895539e+01 1.551120e+01 1.540462e+02 -1.083398e+02 4.587903e-01 6.358579e-01 1.099284e+00 6.756701e+04 1.132632e+05 1.205355e+16 7.763065e+01  1.829790e+00  2.014242e-01 -1.779709e+01 -5.094888e+02 -8.173776e+02 -5.603446e+02 3.908140e+01 1.204820e+02
2.519000e+00 9.118760e+01 5.466469e+01 7.937899e+01  1.756572e+00  1.742884e-01 -1.896761e+01 1.550379e+01 1.540466e+02 -1.083457e+02 4.587731e-01 6.358653e-01 1.099282e+00 6.751858e+04 1.132621e+05 1.212518e+16 7.763156e+01  1.887474e+00  2.140742e-01 -1.781118e+01 -5.095027e+02 -8.174047e+02 -5.603539e+02 3.908140e+01 1.204822e+02
2.578000e+00 9.118760e+01 5.482900e+01 7.937986e+01  1.811830e+00  1.852847e-01 -1.898009e+01 1.549672e+01 1.540470e+02 -1.083513e+02 4.587563e-01 6.358724e-01 1.099280e+00 6.747028e+04 1.132609e+05 1.219500e+16 7.763244e+01  1.945159e+00  2.270740e-01 -1.782558e+01 -5.095160e+02 -8.174309e+02 -5.603628e+02 3.908140e+01 1.204825e+02
2.637000e+00 9.118760e+01 5.498833e+01 7.938070e+01  1.867089e+00  1.965856e-01 -1.899284e+01 1.548996e+01 1.540475e+02 -1.083566e+02 4.587401e-01 6.358793e-01 1.099278e+00 6.742209e+04 1.132599e+05 1.226312e+16 7.763330e+01  2.002846e+00  2.404223e-01 -1.784030e+01 -5.095289e+02 -8.174564e+02 -5.603712e+02 3.908141e+01 1.204827e+02
2.696000e+00 9.118760e+01 5.514298e+01 7.938151e+01  1.922349e+00  2.081900e-01 -1.900586e+01 1.548351e+01 1.540480e+02 -1.083616e+02 4.587244e-01 6.358859e-01 1.099276e+00 6.737401e+04 1.132588e+05 1.232962e+16 7.763413e+01  2.060534e+00  2.541173e-01 -1.785532e+01 -5.095412e+02 -8.174811e+02 -5.603793e+02 3.908141e+01 1.204829e+02
2.755000e+00 9.118760e+01 5.529322e+01 7.938230e+01  1.977611e+00  2.200969e-01 -1.901914e+01 1.547733e+01 1.540485e+02 -1.083663e+02 4.587091e-01 6.358924e-01 1.099274e+00 6.732603e+04 1.132578e+05 1.239459e+16 7.763494e+01  2.118222e+00  2.681575e-01 -1.787066e+01 -5.095531e+02 -8.175050e+02 -5.603870e+02 3.908141e+01 1.204831e+02
2.814000e+00 9.118760e+01 5.543928e+01 7.938307e+01  2.032873e+00  2.323050e-01 -1.903269e+01 1.547143e+01 1.540490e+02 -1.083707e+02 4.586942e-01 6.358988e-01 1.099273e+00 6.727814e+04 1.132568e+05 1.245811e+16 7.763573e+01  2.175912e+00  2.825413e-01 -1.788631e+01 -5.095646e+02 -8.175283e+02 -5.603943e+02 3.908141e+01 1.204834e+02
2.873000e+00 9.118760e+01 5.558139e+01 7.938382e+01  2.088136e+00  2.448132e-01 -1.904651e+01 1.546580e+01 1.540495e+02 -1.083749e+02 4.586797e-01 6.359049e-01 1.099271e+00 6.723034e+04 1.132558e+05 1.252024e+16 7.763649e+01  2.233603e+00  2.972669e-01 -1.790228e+01 -5.095756e+02 -8.175510e+02 -5.604013e+02 3.908141e+01 1.204836e+02
2.932000e+00 9.118760e+01 5.571976e+01 7.938456e+01  2.143401e+00  2.576204e-01 -1.906061e+01 1.546041e+01 1.540500e+02 -1.083789e+02 4.586656e-01 6.359109e-01 1.099269e+00 6.718262e+04 1.132549e+05 1.258106e+16 7.763724e+01  2.291294e+00  3.123328e-01 -1.791855e+01 -5.095862e+02 -8.175731e+02 -5.604080e+02 3.908142e+01 1.204838e+02
2.991000e+00 9.118760e+01 5.585458e+01 7.938527e+01  2.198666e+00  2.707252e-01 -1.907497e+01 1.545526e+01 1.540506e+02 -1.083826e+02 4.586519e-01 6.359168e-01 1.099267e+00 6.713499e+04 1.132540e+05 1.264062e+16 7.763797e+01  2.348986e+00  3.277372e-01 -1.793514e+01 -5.095964e+02 -8.175945e+02 -5.604143e+02 3.908142e+01 1.204840e+02
3.050000e+00 9.118760e+01 5.598602e+01 7.938597e+01  2.253932e+00  2.841265e-01 -1.908960e+01 1.545035e+01 1.540511e+02 -1.083860e+02 4.586385e-01 6.359225e-01 1.099266e+00 6.708743e+04 1.132531e+05 1.269898e+16 7.763868e+01  2.406679e+00  3.434784e-01 -1.795205e+01 -5.096063e+02 -8.176155e+02 -5.604203e+02 3.908142e+01 1.204842e+02
3.109000e+00 9.118760e+01 5.611426e+01 7.938665e+01  2.309199e+00  2.978230e-01 -1.910451e+01 1.544565e+01 1.540517e+02 -1.083893e+02 4.586254e-01 6.359281e-01 1.099264e+00 6.703995e+04 1.132523e+05 1.275619e+16 7.763938e+01  2.464373e+00  3.595546e-01 -1.796926e+01 -5.096158e+02 -8.176359e+02 -5.604261e+02 3.908142e+01 1.204844e+02
3.168000e+00 9.118760e+01 5.623943e+01 7.938731e+01  2.364466e+00  3.118135e-01 -1.911968e+01 1.544117e+01 1.540523e+02 -1.083923e+02 4.586126e-01 6.359335e-01 1.099263e+00 6.699254e+04 1.132514e+05 1.281231e+16 7.764006e+01  2.522068e+00  3.759640e-01 -1.798679e+01 -5.096250e+02 -8.176557e+02 -5.604315e+02 3.908142e+01 1.204846e+02
3.227000e+00 9.118760e+01 5.636169e+01 7.938796e+01  2.419735e+00  3.260966e-01 -1.913513e+01 1.543690e+01 1.540529e+02 -1.083952e+02 4.586001e-01 6.359388e-01 1.099261e+00 6.694519e+04 1.132506e+05 1.286738e+16 7.764072e+01  2.579763e+00  3.927049e-01 -1.800463e+01 -5.096338e+02 -8.176752e+02 -5.604367e+02 3.908142e+01 1.204847e+02
3.286000e+00 9.118760e+01 5.648116e+01 7.938860e+01  2.475004e+00  3.406711e-01 -1.915085e+01 1.543283e+01 1.540536e+02 -1.083978e+02 4.585879e-01 6.359440e-01 1.099260e+00 6.689790e+04 1.132498e+05 1.292144e+16 7.764137e+01  2.637458e+00  4.097753e-01 -1.802277e+01 -5.096424e+02 -8.176941e+02 -5.604416e+02 3.908142e+01 1.204849e+02
3.345000e+00 9.118760e+01 5.659797e+01 7.938922e+01  2.530273e+00  3.555356e-01 -1.916683e+01 1.542896e+01 1.540542e+02 -1.084002e+02 4.585760e-01 6.359491e-01 1.099258e+00 6.685068e+04 1.132490e+05 1.297453e+16 7.764201e+01  2.695155e+00  4.271735e-01 -1.804123e+01 -5.096506e+02 -8.177127e+02 -5.604463e+02 3.908142e+01 1.204851e+02
3.404000e+00 9.118760e+01 5.671223e+01 7.938983e+01  2.585543e+00  3.706888e-01 -1.918309e+01 1.542527e+01 1.540549e+02 -1.084024e+02 4.585644e-01 6.359541e-01 1.099257e+00 6.680351e+04 1.132483e+05 1.302670e+16 7.764263e+01  2.752852e+00  4.448975e-01 -1.805999e+01 -5.096585e+02 -8.177308e+02 -5.604507e+02 3.908142e+01 1.204853e+02
3.463000e+00 9.118760e+01 5.682405e+01 7.939043e+01  2.640814e+00  3.861293e-01 -1.919961e+01 1.542176e+01 1.540556e+02 -1.084045e+02 4.585529e-01 6.359590e-01 1.099255e+00 6.675640e+04 1.132475e+05 1.307797e+16 7.764324e+01  2.810549e+00  4.629455e-01 -1.807906e+01 -5.096662e+02 -8.177485e+02 -5.604549e+02 3.908143e+01 1.204854e+02
3.522000e+00 9.118760e+01 5.693354e+01 7.939101e+01  2.696086e+00  4.018557e-01 -1.921640e+01 1.541843e+01 1.540563e+02 -1.084064e+02 4.585418e-01 6.359638e-01 1.099254e+00 6.670934e+04 1.132468e+05 1.312838e+16 7.764384e+01  2.868247e+00  4.813155e-01 -1.809844e+01 -5.096736e+02 -8.177658e+02 -5.604588e+02 3.908143e+01 1.204856e+02
3.581000e+00 9.118760e+01 5.704078e+01 7.939158e+01  2.751357e+00  4.178667e-01 -1.923346e+01 1.541527e+01 1.540571e+02 -1.084080e+02 4.585308e-01 6.359685e-01 1.099253e+00 6.666233e+04 1.132461e+05 1.317797e+16 7.764442e+01  2.925945e+00  5.000057e-01 -1.811812e+01 -5.096807e+02 -8.177827e+02 -5.604625e+02 3.908143e+01 1.204858e+02
3.640000e+00 9.118760e+01 5.714587e+01 7.939215e+01  2.806630e+00  4.341608e-01 -1.925079e+01 1.541228e+01 1.540578e+02 -1.084096e+02 4.585201e-01 6.359731e-01 1.099251e+00 6.661537e+04 1.132454e+05 1.322676e+16 7.764500e+01  2.983644e+00  5.190141e-01 -1.813810e+01 -5.096875e+02 -8.177993e+02 -5.604660e+02 3.908143e+01 1.204859e+02
3.699000e+00 9.118760e+01 5.724888e+01 7.939270e+01  2.861903e+00  4.507366e-01 -1.926838e+01 1.540946e+01 1.540586e+02 -1.084109e+02 4.585095e-01 6.359776e-01 1.099250e+00 6.656846e+04 1.132447e+05 1.327479e+16 7.764556e+01  3.041343e+00  5.383386e-01 -1.815839e+01 -5.096941e+02 -8.178155e+02 -5.604693e+02 3.908143e+01 1.204861e+02
3.758000e+00 9.118760e+01 5.734991e+01 7.939324e+01  2.917176e+00  4.675926e-01 -1.928624e+01 1.540679e+01 1.540594e+02 -1.084121e+02 4.584992e-01 6.359820e-01 1.099249e+00 6.652159e+04 1.132441e+05 1.332207e+16 7.764612e+01  3.099043e+00  5.579775e-01 -1.817897e+01 -5.097005e+02 -8.178314e+02 -5.604724e+02 3.908143e+01 1.204862e+02
3.817000e+00 9.118760e+01 5.744903e+01 7.939378e+01  2.972450e+00  4.847275e-01 -1.930437e+01 1.540427e+01 1.540602e+02 -1.084131e+02 4.584891e-01 6.359864e-01 1.099248e+00 6.647477e+04 1.132434e+05 1.336863e+16 7.764666e+01  3.156743e+00  5.779285e-01 -1.819986e+01 -5.097066e+02 -8.178470e+02 -5.604752e+02 3.908143e+01 1.204864e+02
3.876000e+00 9.118760e+01 5.754630e+01 7.939430e+01  3.027724e+00  5.021398e-01 -1.932275e+01 1.540191e+01 1.540610e+02 -1.084140e+02 4.584791e-01 6.359906e-01 1.099246e+00 6.642798e+04 1.132428e+05 1.341451e+16 7.764720e+01  3.214444e+00  5.981898e-01 -1.822104e+01 -5.097125e+02 -8.178623e+02 -5.604779e+02 3.908143e+01 1.204865e+02
3.935000e+00 9.118760e+01 5.764179e+01 7.939482e+01  3.082999e+00  5.198279e-01 -1.934140e+01 1.539970e+01 1.540619e+02 -1.084147e+02 4.584694e-01 6.359948e-01 1.099245e+00 6.638124e+04 1.132422e+05 1.345971e+16 7.764773e+01  3.272145e+00  6.187594e-01 -1.824251e+01 -5.097182e+02 -8.178773e+02 -5.604804e+02 3.908143e+01 1.204867e+02
3.994000e+00 9.118760e+01 5.773556e+01 7.939532e+01  3.138274e+00  5.377904e-01 -1.936031e+01 1.539763e+01 1.540627e+02 -1.084152e+02 4.584598e-01 6.359990e-01 1.099244e+00 6.633454e+04 1.132415e+05 1.350427e+16 7.764824e+01  3.329846e+00  6.396351e-01 -1.826429e+01 -5.097237e+02 -8.178919e+02 -5.604826e+02 3.908143e+01 1.204868e+02
4.053000e+00 9.118760e+01 5.782768e+01 7.939582e+01  3.193549e+00  5.560259e-01 -1.937949e+01 1.539570e+01 1.540636e+02 -1.084156e+02 4.584504e-01 6.360030e-01 1.099243e+00 6.628787e+04 1.132409e+05 1.354820e+16 7.764875e+01  3.387547e+00  6.608149e-01 -1.828635e+01 -5.097290e+02 -8.179064e+02 -5.604847e+02 3.908143e+01 1.204869e+02
4.112000e+00 9.118760e+01 5.791821e+01 7.939631e+01  3.248825e+00  5.745326e-01 -1.939892e+01 1.539391e+01 1.540645e+02 -1.084158e+02 4.584411e-01 6.360070e-01 1.099242e+00 6.624124e+04 1.132403e+05 1.359153e+16 7.764925e+01  3.445249e+00  6.822968e-01 -1.830870e+01 -5.097340e+02 -8.179205e+02 -5.604866e+02 3.908143e+01 1.204871e+02
4.171000e+00 9.118760e+01 5.800719e+01 7.939679e+01  3.304101e+00  5.933092e-01 -1.941861e+01 1.539226e+01 1.540655e+02 -1.084159e+02 4.584320e-01 6.360109e-01 1.099241e+00 6.619465e+04 1.132398e+05 1.363426e+16 7.764975e+01  3.502951e+00  7.040788e-01 -1.833135e+01 -5.097389e+02 -8.179344e+02 -5.604883e+02 3.908143e+01 1.204872e+02
4.230000e+00 9.118760e+01 5.809468e+01 7.939727e+01  3.359377e+00  6.123542e-01 -1.943856e+01 1.539074e+01 1.540664e+02 -1.084159e+02 4.584230e-01 6.360148e-01 1.099240e+00 6.614809e+04 1.132392e+05 1.367643e+16 7.765023e+01  3.560654e+00  7.261587e-01 -1.835428e+01 -5.097435e+02 -8.179480e+02 -5.604899e+02 3.908143e+01 1.204874e+02
4.289000e+00 9.118760e+01 5.818072e+01 7.939774e+01  3.414654e+00  6.316659e-01 -1.945876e+01 1.538935e+01 1.540674e+02 -1.084157e+02 4.584142e-01 6.360186e-01 1.099238e+00 6.610156e+04 1.132386e+05 1.371804e+16 7.765071e+01  3.618357e+00  7.485345e-01 -1.837750e+01 -5.097480e+02 -8.179614e+02 -5.604912e+02 3.908143e+01 1.204875e+02
4.348000e+00 9.118760e+01 5.826537e+01 7.939820e+01  3.469931e+00  6.512428e-01 -1.947922e+01 1.538808e+01 1.540684e+02 -1.084154e+02 4.584055e-01 6.360224e-01 1.099237e+00 6.605507e+04 1.132381e+05 1.375912e+16 7.765118e+01  3.676060e+00  7.712040e-01 -1.840100e+01 -5.097523e+02 -8.179745e+02 -5.604924e+02 3.908143e+01 1.204876e+02
4.407000e+00 9.118760e+01 5.834866e+01 7.939865e+01  3.525208e+00  6.710833e-01 -1.949993e+01 1.538695e+01 1.540694e+02 -1.084149e+02 4.583970e-01 6.360260e-01 1.099236e+00 6.600860e+04 1.132375e+05 1.379968e+16 7.765165e+01  3.733763e+00  7.941652e-01 -1.842479e+01 -5.097564e+02 -8.179874e+02 -5.604935e+02 3.908143e+01 1.204877e+02
4.466000e+00 9.118760e+01 5.843064e+01 7.939910e+01  3.580486e+00  6.911860e-01 -1.952090e+01 1.538593e+01 1.540704e+02 -1.084143e+02 4.583886e-01 6.360297e-01 1.099235e+00 6.596217e+04 1.132370e+05 1.383973e+16 7.765211e+01  3.791466e+00  8.174159e-01 -1.844885e+01 -5.097603e+02 -8.180001e+02 -5.604943e+02 3.908143e+01 1.204879e+02
4.525000e+00 9.118760e+01 5.851135e+01 7.939954e+01  3.635764e+00  7.115491e-01 -1.954212e+01 1.538504e+01 1.540715e+02 -1.084136e+02 4.583803e-01 6.360333e-01 1.099234e+00 6.591576e+04 1.132365e+05 1.387929e+16 7.765256e+01  3.849170e+00  8.409542e-01 -1.847320e+01 -5.097641e+02 -8.180126e+02 -5.604950e+02 3.908143e+01 1.204880e+02
4.584000e+00 9.118760e+01 5.859083e+01 7.939998e+01  3.691042e+00  7.321712e-01 -1.956358e+01 1.538427e+01 1.540726e+02 -1.084127e+02 4.583722e-01 6.360368e-01 1.099233e+00 6.586938e+04 1.132360e+05 1.391837e+16 7.765300e+01  3.906874e+00  8.647777e-01 -1.849782e+01 -5.097676e+02 -8.180248e+02 -5.604956e+02 3.908143e+01 1.204881e+02
4.643000e+00 9.118760e+01 5.866912e+01 7.940041e+01  3.746320e+00  7.530506e-01 -1.958530e+01 1.538362e+01 1.540737e+02 -1.084117e+02 4.583642e-01 6.360403e-01 1.099232e+00 6.582303e+04 1.132355e+05 1.395698e+16 7.765344e+01  3.964578e+00  8.888845e-01 -1.852271e+01 -5.097710e+02 -8.180369e+02 -5.604959e+02 3.908143e+01 1.204882e+02
4.702000e+00 9.118760e+01 5.874624e+01 7.940083e+01  3.801599e+00  7.741857e-01 -1.960726e+01 1.538308e+01 1.540748e+02 -1.084106e+02 4.583562e-01 6.360437e-01 1.099231e+00 6.577670e+04 1.132350e+05 1.399515e+16 7.765388e+01  4.022283e+00  9.132724e-01 -1.854788e+01 -5.097743e+02 -8.180487e+02 -5.604962e+02 3.908143e+01 1.204884e+02
4.761000e+00 9.118760e+01 5.882224e+01 7.940125e+01  3.856877e+00  7.955750e-01 -1.962947e+01 1.538265e+01 1.540759e+02 -1.084094e+02 4.583485e-01 6.360471e-01 1.099230e+00 6.573040e+04 1.132345e+05 1.403287e+16 7.765430e+01  4.079987e+00  9.379393e-01 -1.857333e+01 -5.097774e+02 -8.180604e+02 -5.604962e+02 3.908143e+01 1.204885e+02
4.820000e+00 9.118760e+01 5.889714e+01 7.940166e+01  3.912157e+00  8.172168e-01 -1.965193e+01 1.538234e+01 1.540771e+02 -1.084080e+02 4.583408e-01 6.360505e-01 1.099230e+00 6.568413e+04 1.132340e+05 1.407016e+16 7.765473e+01  4.137692e+00  9.628830e-01 -1.859904e+01 -5.097803e+02 -8.180718e+02 -5.604962e+02 3.908143e+01 1.204886e+02
4.879000e+00 9.118760e+01 5.897098e+01 7.940207e+01  3.967436e+00  8.391094e-01 -1.967462e+01 1.538214e+01 1.540783e+02 -1.084065e+02 4.583332e-01 6.360538e-01 1.099229e+00 6.563788e+04 1.132335e+05 1.410704e+16 7.765514e+01  4.195397e+00  9.881014e-01 -1.862502e+01 -5.097830e+02 -8.180831e+02 -5.604959e+02 3.908143e+01 1.204887e+02
4.938000e+00 9.118760e+01 5.904378e+01 7.940247e+01  4.022715e+00  8.612514e-01 -1.969756e+01 1.538205e+01 1.540795e+02 -1.084049e+02 4.583257e-01 6.360570e-01 1.099228e+00 6.559165e+04 1.132330e+05 1.414351e+16 7.765556e+01  4.253102e+00  1.013592e+00 -1.865126e+01 -5.097856e+02 -8.180942e+02 -5.604956e+02 3.908143e+01 1.204888e+02
4.997000e+00 9.118760e+01 5.911558e+01 7.940287e+01  4.077995e+00  8.836410e-01 -1.972074e+01 1.538207e+01 1.540807e+02 -1.084031e+02 4.583183e-01 6.360602e-01 1.099227e+00 6.554545e+04 1.132326e+05 1.417958e+16 7.765596e+01  4.310808e+00  1.039354e+00 -1.867777e+01 -5.097881e+02 -8.181051e+02 -5.604950e+02 3.908143e+01 1.204889e+02
5.056000e+00 9.118760e+01 5.918640e+01 7.940326e+01  4.133275e+00  9.062766e-01 -1.974416e+01 1.538219e+01 1.540819e+02 -1.084013e+02 4.583111e-01 6.360634e-01 1.099226e+00 6.549927e+04 1.132321e+05 1.421526e+16 7.765637e+01  4.368513e+00  1.065384e+00 -1.870454e+01 -5.097904e+02 -8.181159e+02 -5.604944e+02 3.908143e+01 1.204890e+02
5.115000e+00 9.118760e+01 5.925626e+01 7.940365e+01  4.188555e+00  9.291566e-01 -1.976782e+01 1.538242e+01 1.540832e+02 -1.083993e+02 4.583039e-01 6.360665e-01 1.099225e+00 6.545311e+04 1.132317e+05 1.425057e+16 7.765676e+01  4.426219e+00  1.091680e+00 -1.873157e+01 -5.097926e+02 -8.181265e+02 -5.604936e+02 3.908143e+01 1.204891e+02
5.174000e+00 9.118760e+01 5.932520e+01 7.940404e+01  4.243835e+00  9.522794e-01 -1.979172e+01 1.538275e+01 1.540845e+02 -1.083972e+02 4.582968e-01 6.360696e-01 1.099224e+00 6.540697e+04 1.132312e+05 1.428551e+16 7.765716e+01  4.483925e+00  1.118240e+00 -1.875886e+01 -5.097946e+02 -8.181369e+02 -5.604926e+02 3.908142e+01 1.204892e+02
5.233000e+00 9.118760e+01 5.939324e+01 7.940442e+01  4.299116e+00  9.756433e-01 -1.981585e+01 1.538319e+01 1.540858e+02 -1.083950e+02 4.582898e-01 6.360727e-01 1.099223e+00 6.536085e+04 1.132308e+05 1.432009e+16 7.765755e+01  4.541631e+00  1.145062e+00 -1.878640e+01 -5.097965e+02 -8.181472e+02 -5.604916e+02 3.908142e+01 1.204893e+02
5.292000e+00 9.118760e+01 5.946039e+01 7.940479e+01  4.354396e+00  9.992468e-01 -1.984021e+01 1.538372e+01 1.540871e+02 -1.083927e+02 4.582829e-01 6.360757e-01 1.099222e+00 6.531475e+04 1.132303e+05 1.435432e+16 7.765793e+01  4.599337e+00  1.172143e+00 -1.881420e+01 -5.097982e+02 -8.181573e+02 -5.604903e+02 3.908142e+01 1.204895e+02
5.351000e+00 9.118760e+01 5.952669e+01 7.940516e+01  4.409677e+00  1.023088e+00 -1.986480e+01 1.538436e+01 1.540884e+02 -1.083902e+02 4.582761e-01 6.360787e-01 1.099222e+00 6.526867e+04 1.132299e+05 1.438820e+16 7.765831e+01  4.657043e+00  1.199483e+00 -1.884225e+01 -5.097998e+02 -8.181672e+02 -5.604890e+02 3.908142e+01 1.204896e+02
5.410000e+00 9.118760e+01 5.959215e+01 7.940553e+01  4.464958e+00  1.047166e+00 -1.988963e+01 1.538510e+01 1.540898e+02 -1.083876e+02 4.582694e-01 6.360817e-01 1.099221e+00 6.522262e+04 1.132295e+05 1.442176e+16 7.765869e+01  4.714749e+00  1.227078e+00 -1.887055e+01 -5.098013e+02 -8.181771e+02 -5.604875e+02 3.908142e+01 1.204897e+02
5.469000e+00 9.118760e+01 5.965679e+01 7.940590e+01  4.520239e+00  1.071478e+00 -1.991468e+01 1.538593e+01 1.540912e+02 -1.083850e+02 4.582627e-01 6.360846e-01 1.099220e+00 6.517657e+04 1.132291e+05 1.445498e+16 7.765906e+01  4.772456e+00  1.254926e+00 -1.889910e+01 -5.098026e+02 -8.181867e+02 -5.604859e+02 3.908142e+01 1.204898e+02
5.528000e+00 9.118760e+01 5.972064e+01 7.940626e+01  4.575520e+00  1.096023e+00 -1.993996e+01 1.538687e+01 1.540926e+02 -1.083822e+02 4.582561e-01 6.360875e-01 1.099219e+00 6.513055e+04 1.132287e+05 1.448788e+16 7.765943e+01  4.830163e+00  1.283026e+00 -1.892790e+01 -5.098038e+02 -8.181963e+02 -5.604841e+02 3.908142e+01 1.204899e+02
5.587000e+00 9.118760e+01 5.978371e+01 7.940661e+01  4.630802e+00  1.120799e+00 -1.996547e+01 1.538790e+01 1.540940e+02 -1.083793e+02 4.582496e-01 6.360904e-01 1.099218e+00 6.508455e+04 1.132283e+05 1.452047e+16 7.765979e+01  4.887869e+00  1.311375e+00 -1.895694e+01 -5.098049e+02 -8.182057e+02 -5.604823e+02 3.908142e+01 1.204900e+02
5.646000e+00 9.118760e+01 5.984602e+01 7.940696e+01  4.686083e+00  1.145805e+00 -1.999120e+01 1.538902e+01 1.540954e+02 -1.083763e+02 4.582432e-01 6.360932e-01 1.099218e+00 6.503856e+04 1.132279e+05 1.455276e+16 7.766015e+01  4.945576e+00  1.339971e+00 -1.898622e+01 -5.098059e+02 -8.182149e+02 -5.604803e+02 3.908142e+01 1.204901e+02
5.705000e+00 9.118760e+01 5.990759e+01 7.940731e+01  4.741365e+00  1.171039e+00 -2.001716e+01 1.539024e+01 1.540969e+02 -1.083731e+02 4.582369e-01 6.360960e-01 1.099217e+00 6.499259e+04 1.132275e+05 1.458475e+16 7.766051e+01  5.003283e+00  1.368813e+00 -1.901574e+01 -5.098067e+02 -8.182241e+02 -5.604781e+02 3.908142e+01 1.204902e+02
5.764000e+00 9.118760e+01 5.996844e+01 7.940766e+01  4.796647e+00  1.196499e+00 -2.004334e+01 1.539155e+01 1.540984e+02 -1.083699e+02 4.582306e-01 6.360988e-01 1.099216e+00 6.494664e+04 1.132271e+05 1.461644e+16 7.766086e+01  5.060990e+00  1.397897e+00 -1.904551e+01 -5.098074e+02 -8.182331e+02 -5.604758e+02 3.908142e+01 1.204903e+02
5.823000e+00 9.118760e+01 6.002859e+01 7.940800e+01  4.851928e+00  1.222184e+00 -2.006973e+01 1.539296e+01 1.540999e+02 -1.083666e+02 4.582244e-01 6.361015e-01 1.099215e+00 6.490070e+04 1.132267e+05 1.464785e+16 7.766121e+01  5.118697e+00  1.427222e+00 -1.907550e+01 -5.098079e+02 -8.182420e+02 -5.604735e+02 3.908142e+01 1.204903e+02
5.882000e+00 9.118760e+01 6.008804e+01 7.940834e+01  4.907211e+00  1.248092e+00 -2.009635e+01 1.539446e+01 1.541014e+02 -1.083631e+02 4.582183e-01 6.361042e-01 1.099215e+00 6.485478e+04 1.132263e+05 1.467898e+16 7.766156e+01  5.176405e+00  1.456786e+00 -1.910574e+01 -5.098084e+02 -8.182507e+02 -5.604709e+02 3.908142e+01 1.204904e+02
5.941000e+00 9.118760e+01 6.014682e+01 7.940868e+01  4.962493e+00  1.274222e+00 -2.012318e+01 1.539605e+01 1.541029e+02 -1.083596e+02 4.582122e-01 6.361069e-01 1.099214e+00 6.480887e+04 1.132259e+05 1.470983e+16 7.766190e+01  5.234112e+00  1.486586e+00 -1.913620e+01 -5.098087e+02 -8.182594e+02 -5.604683e+02 3.908142e+01 1.204905e+02
6.000000e+00 9.118760e+01 6.020494e+01 7.940901e+01  5.017775e+00  1.300571e+00 -2.015023e+01 1.539773e+01 1.541045e+02 -1.083559e+02 4.582062e-01 6.361096e-01 1.099213e+00 6.476298e+04 1.132255e+05 1.474041e+16 7.766224e+01  5.291819e+00  1.516621e+00 -1.916690e+01 -5.098089e+02 -8.182679e+02 -5.604655e+02 3.908141e+01 1.204906e+02
6.000000e+00 9.118760e+01 6.020494e+01 7.940901e+01  5.017775e+00  1.300571e+00 -2.015023e+01 1.539773e+01 1.541045e+02 -1.083559e+02 4.582062e-01 6.361096e-01 1.099213e+00 6.476298e+04 1.132255e+05 1.474041e+16 7.766224e+01  5.291819e+00  1.516621e+00 -1.916690e+01 -5.098089e+02 -8.182679e+02 -5.604655e+02 3.908141e+01 1.204906e+02
6.540000e+00 9.118760e+01 6.070859e+01 7.941192e+01  5.523753e+00  1.551668e+00 -2.040755e+01 1.541722e+01 1.541196e+02 -1.083175e+02 4.581542e-01 6.361328e-01 1.099207e+00 6.434360e+04 1.132223e+05 1.500875e+16 7.766523e+01  5.819993e+00  1.802071e+00 -1.945822e+01 -5.098054e+02 -8.183410e+02 -5.604347e+02 3.908141e+01 1.204914e+02
7.080000e+00 9.118760e+01 6.116757e+01 7.941464e+01  6.029737e+00  1.819811e+00 -2.068164e+01 1.544381e+01 1.541361e+02 -1.082705e+02 4.581067e-01 6.361543e-01 1.099201e+00 6.392526e+04 1.132193e+05 1.525863e+16 7.766801e+01  6.348170e+00  2.105473e+00 -1.976725e+01 -5.097929e+02 -8.184061e+02 -5.603942e+02 3.908140e+01 1.204922e+02
7.620000e+00 9.118760e+01 6.158922e+01 7.941718e+01  6.535726e+00  2.103801e+00 -2.097137e+01 1.547716e+01 1.541541e+02 -1.082152e+02 4.580630e-01 6.361744e-01 1.099195e+00 6.350779e+04 1.132166e+05 1.549289e+16 7.767062e+01  6.876351e+00  2.425367e+00 -2.009257e+01 -5.097718e+02 -8.184648e+02 -5.603445e+02 3.908138e+01 1.204929e+02
8.160000e+00 9.118760e+01 6.197922e+01 7.941960e+01  7.041719e+00  2.402488e+00 -2.127563e+01 1.551705e+01 1.541732e+02 -1.081519e+02 4.580225e-01 6.361933e-01 1.099190e+00 6.309106e+04 1.132141e+05 1.571380e+16 7.767309e+01  7.404533e+00  2.760380e+00 -2.043285e+01 -5.097428e+02 -8.185180e+02 -5.602858e+02 3.908137e+01 1.204936e+02
8.700000e+00 9.118760e+01 6.234211e+01 7.942190e+01  7.547713e+00  2.714781e+00 -2.159336e+01 1.556329e+01 1.541935e+02 -1.080805e+02 4.579847e-01 6.362112e-01 1.099186e+00 6.267497e+04 1.132117e+05 1.592319e+16 7.767545e+01  7.932716e+00  3.109229e+00 -2.078685e+01 -5.097061e+02 -8.185667e+02 -5.602184e+02 3.908136e+01 1.204942e+02
9.240000e+00 9.118760e+01 6.268156e+01 7.942411e+01  8.053709e+00  3.039649e+00 -2.192357e+01 1.561575e+01 1.542148e+02 -1.080011e+02 4.579493e-01 6.362283e-01 1.099181e+00 6.225945e+04 1.132095e+05 1.612253e+16 7.767771e+01  8.460898e+00  3.470731e+00 -2.115340e+01 -5.096620e+02 -8.186115e+02 -5.601424e+02 3.908135e+01 1.204949e+02
9.780000e+00 9.118760e+01 6.300057e+01 7.942624e+01  8.559705e+00  3.376129e+00 -2.226532e+01 1.567437e+01 1.542369e+02 -1.079139e+02 4.579160e-01 6.362447e-01 1.099177e+00 6.184442e+04 1.132074e+05 1.631310e+16 7.767990e+01  8.989079e+00  3.843796e+00 -2.153144e+01 -5.096108e+02 -8.186532e+02 -5.600579e+02 3.908133e+01 1.204955e+02
1.032000e+01 9.118760e+01 6.330164e+01 7.942831e+01  9.065701e+00  3.723322e+00 -2.261772e+01 1.573907e+01 1.542599e+02 -1.078188e+02 4.578845e-01 6.362606e-01 1.099173e+00 6.142984e+04 1.132054e+05 1.649593e+16 7.768202e+01  9.517257e+00  4.227427e+00 -2.192000e+01 -5.095525e+02 -8.186922e+02 -5.599650e+02 3.908132e+01 1.204961e+02
1.086000e+01 9.118760e+01 6.358686e+01 7.943033e+01  9.571696e+00  4.080398e+00 -2.297996e+01 1.580982e+01 1.542836e+02 -1.077158e+02 4.578546e-01 6.362760e-01 1.099169e+00 6.101566e+04 1.132035e+05 1.667193e+16 7.768409e+01  1.004543e+01  4.620714e+00 -2.231818e+01 -5.094874e+02 -8.187290e+02 -5.598637e+02 3.908130e+01 1.204967e+02
1.140000e+01 9.118760e+01 6.385802e+01 7.943231e+01  1.007769e+01  4.446586e+00 -2.335130e+01 1.588663e+01 1.543078e+02 -1.076048e+02 4.578262e-01 6.362911e-01 1.099166e+00 6.060185e+04 1.132016e+05 1.684187e+16 7.768612e+01  1.057361e+01  5.022828e+00 -2.272516e+01 -5.094154e+02 -8.187641e+02 -5.597539e+02 3.908129e+01 1.204973e+02
1.194000e+01 9.118760e+01 6.411664e+01 7.943425e+01  1.058368e+01  4.821179e+00 -2.373103e+01 1.596948e+01 1.543327e+02 -1.074858e+02 4.577991e-01 6.363058e-01 1.099162e+00 6.018836e+04 1.131999e+05 1.700641e+16 7.768812e+01  1.110178e+01  5.433017e+00 -2.314021e+01 -5.093367e+02 -8.187976e+02 -5.596357e+02 3.908127e+01 1.204979e+02
1.248000e+01 9.118760e+01 6.436404e+01 7.943617e+01  1.108967e+01  5.203526e+00 -2.411851e+01 1.605840e+01 1.543580e+02 -1.073588e+02 4.577731e-01 6.363203e-01 1.099159e+00 5.977517e+04 1.131982e+05 1.716615e+16 7.769009e+01  1.162994e+01  5.850599e+00 -2.356265e+01 -5.092512e+02 -8.188300e+02 -5.595091e+02 3.908126e+01 1.204985e+02
1.302000e+01 9.118760e+01 6.460135e+01 7.943807e+01  1.159566e+01  5.593029e+00 -2.451315e+01 1.615342e+01 1.543837e+02 -1.072237e+02 4.577482e-01 6.363346e-01 1.099156e+00 5.936227e+04 1.131965e+05 1.732160e+16 7.769203e+01  1.215810e+01  6.274955e+00 -2.399187e+01 -5.091590e+02 -8.188615e+02 -5.593739e+02 3.908124e+01 1.204991e+02
1.356000e+01 9.118760e+01 6.482958e+01 7.943995e+01  1.210164e+01  5.989140e+00 -2.491443e+01 1.625458e+01 1.544097e+02 -1.070803e+02 4.577243e-01 6.363488e-01 1.099153e+00 5.894962e+04 1.131949e+05 1.747323e+16 7.769397e+01  1.268626e+01  6.705526e+00 -2.442732e+01 -5.090600e+02 -8.188923e+02 -5.592300e+02 3.908122e+01 1.204997e+02
1.410000e+01 9.118760e+01 6.504961e+01 7.944183e+01  1.260762e+01  6.391358e+00 -2.532183e+01 1.636192e+01 1.544361e+02 -1.069286e+02 4.577012e-01 6.363629e-01 1.099150e+00 5.853721e+04 1.131933e+05 1.762144e+16 7.769589e+01  1.321441e+01  7.141802e+00 -2.486850e+01 -5.089543e+02 -8.189227e+02 -5.590775e+02 3.908121e+01 1.205004e+02
1.464000e+01 9.118760e+01 6.526220e+01 7.944370e+01  1.311359e+01  6.799224e+00 -2.573491e+01 1.647551e+01 1.544628e+02 -1.067684e+02 4.576789e-01 6.363769e-01 1.099147e+00 5.812503e+04 1.131918e+05 1.776661e+16 7.769781e+01  1.374255e+01  7.583325e+00 -2.531496e+01 -5.088418e+02 -8.189527e+02 -5.589162e+02 3.908119e+01 1.205010e+02
1.518000e+01 9.118760e+01 6.546806e+01 7.944557e+01  1.361957e+01  7.212317e+00 -2.615326e+01 1.659541e+01 1.544897e+02 -1.065998e+02 4.576574e-01 6.363910e-01 1.099144e+00 5.771306e+04 1.131903e+05 1.790907e+16 7.769973e+01  1.427069e+01  8.029677e+00 -2.576628e+01 -5.087224e+02 -8.189826e+02 -5.587459e+02 3.908117e+01 1.205017e+02
1.572000e+01 9.118760e+01 6.566780e+01 7.944744e+01  1.412553e+01  7.630253e+00 -2.657650e+01 1.672168e+01 1.545168e+02 -1.064225e+02 4.576365e-01 6.364050e-01 1.099141e+00 5.730129e+04 1.131889e+05 1.804912e+16 7.770166e+01  1.479883e+01  8.480480e+00 -2.622209e+01 -5.085962e+02 -8.190125e+02 -5.585667e+02 3.908115e+01 1.205023e+02
1.626000e+01 9.118760e+01 6.586197e+01 7.944932e+01  1.463150e+01  8.052680e+00 -2.700427e+01 1.685440e+01 1.545441e+02 -1.062364e+02 4.576163e-01 6.364191e-01 1.099138e+00 5.688970e+04 1.131874e+05 1.818703e+16 7.770359e+01  1.532695e+01  8.935389e+00 -2.668206e+01 -5.084631e+02 -8.190425e+02 -5.583783e+02 3.908114e+01 1.205030e+02
1.680000e+01 9.118760e+01 6.605107e+01 7.945121e+01  1.513746e+01  8.479274e+00 -2.743626e+01 1.699365e+01 1.545716e+02 -1.060414e+02 4.575966e-01 6.364333e-01 1.099136e+00 5.647830e+04 1.131860e+05 1.832308e+16 7.770553e+01  1.585507e+01  9.394093e+00 -2.714587e+01 -5.083229e+02 -8.190728e+02 -5.581806e+02 3.908112e+01 1.205037e+02
1.734000e+01 9.118760e+01 6.623554e+01 7.945312e+01  1.564341e+01  8.909740e+00 -2.787218e+01 1.713950e+01 1.545993e+02 -1.058374e+02 4.575774e-01 6.364475e-01 1.099133e+00 5.606706e+04 1.131846e+05 1.845748e+16 7.770748e+01  1.638319e+01  9.856307e+00 -2.761324e+01 -5.081757e+02 -8.191034e+02 -5.579735e+02 3.908110e+01 1.205044e+02
1.788000e+01 9.118760e+01 6.641581e+01 7.945503e+01  1.614936e+01  9.343807e+00 -2.831177e+01 1.729205e+01 1.546270e+02 -1.056242e+02 4.575587e-01 6.364619e-01 1.099131e+00 5.565599e+04 1.131832e+05 1.859045e+16 7.770945e+01  1.691129e+01  1.032177e+01 -2.808392e+01 -5.080213e+02 -8.191344e+02 -5.577569e+02 3.908108e+01 1.205052e+02
1.842000e+01 9.118760e+01 6.659224e+01 7.945697e+01  1.665530e+01  9.781227e+00 -2.875477e+01 1.745137e+01 1.546550e+02 -1.054017e+02 4.575405e-01 6.364764e-01 1.099128e+00 5.524507e+04 1.131819e+05 1.872220e+16 7.771144e+01  1.743939e+01  1.079025e+01 -2.855767e+01 -5.078596e+02 -8.191660e+02 -5.575306e+02 3.908106e+01 1.205059e+02
1.896000e+01 9.118760e+01 6.676517e+01 7.945893e+01  1.716123e+01  1.022177e+01 -2.920096e+01 1.761757e+01 1.546830e+02 -1.051697e+02 4.575227e-01 6.364911e-01 1.099126e+00 5.483430e+04 1.131805e+05 1.885291e+16 7.771345e+01  1.796748e+01  1.126153e+01 -2.903429e+01 -5.076907e+02 -8.191981e+02 -5.572945e+02 3.908104e+01 1.205067e+02
1.950000e+01 9.118760e+01 6.693492e+01 7.946091e+01  1.766717e+01  1.066523e+01 -2.965013e+01 1.779073e+01 1.547112e+02 -1.049282e+02 4.575052e-01 6.365060e-01 1.099123e+00 5.442367e+04 1.131792e+05 1.898275e+16 7.771548e+01  1.849557e+01  1.173542e+01 -2.951358e+01 -5.075143e+02 -8.192310e+02 -5.570484e+02 3.908102e+01 1.205075e+02
2.004000e+01 9.118760e+01 6.710177e+01 7.946292e+01  1.817309e+01  1.111140e+01 -3.010210e+01 1.797095e+01 1.547395e+02 -1.046769e+02 4.574881e-01 6.365210e-01 1.099121e+00 5.401317e+04 1.131779e+05 1.911191e+16 7.771754e+01  1.902364e+01  1.221172e+01 -2.999536e+01 -5.073304e+02 -8.192645e+02 -5.567921e+02 3.908101e+01 1.205083e+02
2.058000e+01 9.118760e+01 6.726598e+01 7.946495e+01  1.867901e+01  1.156012e+01 -3.055669e+01 1.815834e+01 1.547679e+02 -1.044157e+02 4.574714e-01 6.365363e-01 1.099118e+00 5.360281e+04 1.131766e+05 1.924052e+16 7.771963e+01  1.955171e+01  1.269028e+01 -3.047946e+01 -5.071389e+02 -8.192989e+02 -5.565256e+02 3.908099e+01 1.205091e+02
2.112000e+01 9.118760e+01 6.742780e+01 7.946701e+01  1.918492e+01  1.201121e+01 -3.101373e+01 1.835298e+01 1.547964e+02 -1.041444e+02 4.574549e-01 6.365518e-01 1.099116e+00 5.319258e+04 1.131753e+05 1.936874e+16 7.772174e+01  2.007977e+01  1.317094e+01 -3.096575e+01 -5.069398e+02 -8.193341e+02 -5.562486e+02 3.908097e+01 1.205100e+02
2.166000e+01 9.118760e+01 6.758746e+01 7.946910e+01  1.969082e+01  1.246454e+01 -3.147308e+01 1.855498e+01 1.548250e+02 -1.038630e+02 4.574388e-01 6.365676e-01 1.099114e+00 5.278247e+04 1.131740e+05 1.949670e+16 7.772389e+01  2.060781e+01  1.365357e+01 -3.145407e+01 -5.067328e+02 -8.193703e+02 -5.559610e+02 3.908095e+01 1.205109e+02
2.220000e+01 9.118760e+01 6.774517e+01 7.947123e+01  2.019672e+01  1.291994e+01 -3.193460e+01 1.876445e+01 1.548538e+02 -1.035712e+02 4.574229e-01 6.365836e-01 1.099111e+00 5.237248e+04 1.131727e+05 1.962455e+16 7.772607e+01  2.113585e+01  1.413804e+01 -3.194431e+01 -5.065179e+02 -8.194074e+02 -5.556626e+02 3.908093e+01 1.205118e+02
2.274000e+01 9.118760e+01 6.790113e+01 7.947338e+01  2.070261e+01  1.337731e+01 -3.239816e+01 1.898150e+01 1.548826e+02 -1.032688e+02 4.574072e-01 6.365999e-01 1.099109e+00 5.196260e+04 1.131715e+05 1.975241e+16 7.772828e+01  2.166388e+01  1.462422e+01 -3.243635e+01 -5.062950e+02 -8.194455e+02 -5.553532e+02 3.908091e+01 1.205128e+02
2.328000e+01 9.118760e+01 6.805551e+01 7.947558e+01  2.120849e+01  1.383650e+01 -3.286364e+01 1.920622e+01 1.549116e+02 -1.029558e+02 4.573918e-01 6.366165e-01 1.099107e+00 5.155284e+04 1.131702e+05 1.988041e+16 7.773053e+01  2.219190e+01  1.511202e+01 -3.293008e+01 -5.060639e+02 -8.194847e+02 -5.550328e+02 3.908089e+01 1.205138e+02
2.382000e+01 9.118760e+01 6.820850e+01 7.947781e+01  2.171436e+01  1.429743e+01 -3.333094e+01 1.943873e+01 1.549407e+02 -1.026319e+02 4.573765e-01 6.366334e-01 1.099104e+00 5.114319e+04 1.131689e+05 2.000865e+16 7.773282e+01  2.271991e+01  1.560132e+01 -3.342540e+01 -5.058246e+02 -8.195250e+02 -5.547010e+02 3.908087e+01 1.205148e+02
2.436000e+01 9.118760e+01 6.836026e+01 7.948008e+01  2.222023e+01  1.475998e+01 -3.379996e+01 1.967913e+01 1.549700e+02 -1.022970e+02 4.573615e-01 6.366506e-01 1.099102e+00 5.073364e+04 1.131677e+05 2.013726e+16 7.773515e+01  2.324791e+01  1.609203e+01 -3.392222e+01 -5.055770e+02 -8.195664e+02 -5.543578e+02 3.908085e+01 1.205158e+02
2.490000e+01 9.118760e+01 6.851093e+01 7.948239e+01  2.272609e+01  1.522405e+01 -3.427059e+01 1.992754e+01 1.549993e+02 -1.019509e+02 4.573467e-01 6.366682e-01 1.099100e+00 5.032419e+04 1.131664e+05 2.026634e+16 7.773752e+01  2.377590e+01  1.658407e+01 -3.442046e+01 -5.053209e+02 -8.196090e+02 -5.540029e+02 3.908083e+01 1.205169e+02
2.544000e+01 9.118760e+01 6.866065e+01 7.948474e+01  2.323194e+01  1.568956e+01 -3.474276e+01 2.018407e+01 1.550289e+02 -1.015934e+02 4.573320e-01 6.366860e-01 1.099097e+00 4.991485e+04 1.131652e+05 2.039601e+16 7.773994e+01  2.430388e+01  1.707736e+01 -3.492004e+01 -5.050563e+02 -8.196528e+02 -5.536362e+02 3.908081e+01 1.205180e+02
2.598000e+01 9.118760e+01 6.880958e+01 7.948714e+01  2.373778e+01  1.615642e+01 -3.521638e+01 2.044884e+01 1.550585e+02 -1.012244e+02 4.573175e-01 6.367042e-01 1.099095e+00 4.950560e+04 1.131639e+05 2.052636e+16 7.774240e+01  2.483185e+01  1.757183e+01 -3.542088e+01 -5.047829e+02 -8.196979e+02 -5.532575e+02 3.908079e+01 1.205191e+02
2.652000e+01 9.118760e+01 6.895783e+01 7.948958e+01  2.424361e+01  1.662456e+01 -3.569137e+01 2.072194e+01 1.550883e+02 -1.008437e+02 4.573031e-01 6.367228e-01 1.099093e+00 4.909645e+04 1.131627e+05 2.065751e+16 7.774490e+01  2.535981e+01  1.806739e+01 -3.592292e+01 -5.045007e+02 -8.197443e+02 -5.528666e+02 3.908077e+01 1.205203e+02
2.706000e+01 9.118760e+01 6.910552e+01 7.949207e+01  2.474943e+01  1.709390e+01 -3.616767e+01 2.100351e+01 1.551183e+02 -1.004512e+02 4.572889e-01 6.367418e-01 1.099091e+00 4.868739e+04 1.131614e+05 2.078954e+16 7.774745e+01  2.588775e+01  1.856400e+01 -3.642609e+01 -5.042096e+02 -8.197920e+02 -5.524633e+02 3.908075e+01 1.205215e+02
2.760000e+01 9.118760e+01 6.925278e+01 7.949460e+01  2.525525e+01  1.756438e+01 -3.664521e+01 2.129366e+01 1.551484e+02 -1.000466e+02 4.572747e-01 6.367611e-01 1.099088e+00 4.827843e+04 1.131602e+05 2.092257e+16 7.775005e+01  2.641568e+01  1.906158e+01 -3.693034e+01 -5.039094e+02 -8.198411e+02 -5.520475e+02 3.908073e+01 1.205227e+02
2.814000e+01 9.118760e+01 6.939970e+01 7.949718e+01  2.576105e+01  1.803594e+01 -3.712393e+01 2.159250e+01 1.551787e+02 -9.962971e+01 4.572607e-01 6.367808e-01 1.099086e+00 4.786955e+04 1.131590e+05 2.105667e+16 7.775269e+01  2.694360e+01  1.956009e+01 -3.743561e+01 -5.036001e+02 -8.198915e+02 -5.516189e+02 3.908071e+01 1.205239e+02
2.868000e+01 9.118760e+01 6.954641e+01 7.949981e+01  2.626684e+01  1.850851e+01 -3.760377e+01 2.190015e+01 1.552092e+02 -9.920046e+01 4.572468e-01 6.368009e-01 1.099084e+00 4.746076e+04 1.131577e+05 2.119196e+16 7.775539e+01  2.747151e+01  2.005947e+01 -3.794185e+01 -5.032815e+02 -8.199434e+02 -5.511774e+02 3.908069e+01 1.205252e+02
2.922000e+01 9.118760e+01 6.969298e+01 7.950250e+01  2.677263e+01  1.898204e+01 -3.808468e+01 2.221673e+01 1.552398e+02 -9.875863e+01 4.572330e-01 6.368214e-01 1.099081e+00 4.705205e+04 1.131565e+05 2.132852e+16 7.775814e+01  2.799941e+01  2.055968e+01 -3.844902e+01 -5.029534e+02 -8.199967e+02 -5.507228e+02 3.908067e+01 1.205266e+02
2.976000e+01 9.118760e+01 6.983953e+01 7.950523e+01  2.727840e+01  1.945648e+01 -3.856660e+01 2.254236e+01 1.552707e+02 -9.830403e+01 4.572192e-01 6.368424e-01 1.099079e+00 4.664342e+04 1.131552e+05 2.146644e+16 7.776095e+01  2.852729e+01  2.106065e+01 -3.895706e+01 -5.026158e+02 -8.200516e+02 -5.502549e+02 3.908065e+01 1.205279e+02
3.030000e+01 9.118760e+01 6.998615e+01 7.950802e+01  2.778416e+01  1.993178e+01 -3.904950e+01 2.287715e+01 1.553017e+02 -9.783649e+01 4.572055e-01 6.368638e-01 1.099077e+00 4.623488e+04 1.131540e+05 2.160583e+16 7.776380e+01  2.905516e+01  2.156237e+01 -3.946594e+01 -5.022685e+02 -8.201079e+02 -5.497735e+02 3.908063e+01 1.205294e+02
3.084000e+01 9.118760e+01 7.013291e+01 7.951086e+01  2.828992e+01  2.040789e+01 -3.953332e+01 2.322123e+01 1.553330e+02 -9.735583e+01 4.571919e-01 6.368856e-01 1.099075e+00 4.582641e+04 1.131528e+05 2.174676e+16 7.776672e+01  2.958301e+01  2.206477e+01 -3.997562e+01 -5.019114e+02 -8.201658e+02 -5.492784e+02 3.908061e+01 1.205308e+02
3.138000e+01 9.118760e+01 7.027992e+01 7.951376e+01  2.879566e+01  2.088477e+01 -4.001802e+01 2.357472e+01 1.553644e+02 -9.686185e+01 4.571784e-01 6.369078e-01 1.099072e+00 4.541803e+04 1.131515e+05 2.188933e+16 7.776969e+01  3.011085e+01  2.256783e+01 -4.048606e+01 -5.015444e+02 -8.202253e+02 -5.487694e+02 3.908059e+01 1.205323e+02
3.192000e+01 9.118760e+01 7.042724e+01 7.951671e+01  2.930139e+01  2.136239e+01 -4.050358e+01 2.393774e+01 1.553961e+02 -9.635439e+01 4.571649e-01 6.369305e-01 1.099070e+00 4.500971e+04 1.131503e+05 2.203363e+16 7.777272e+01  3.063868e+01  2.307151e+01 -4.099723e+01 -5.011673e+02 -8.202864e+02 -5.482463e+02 3.908057e+01 1.205338e+02
3.246000e+01 9.118760e+01 7.057495e+01 7.951973e+01  2.980711e+01  2.184069e+01 -4.098994e+01 2.431041e+01 1.554280e+02 -9.583326e+01 4.571514e-01 6.369537e-01 1.099068e+00 4.460147e+04 1.131490e+05 2.217975e+16 7.777581e+01  3.116649e+01  2.357578e+01 -4.150910e+01 -5.007800e+02 -8.203491e+02 -5.477090e+02 3.908055e+01 1.205354e+02
3.300000e+01 9.118760e+01 7.072314e+01 7.952280e+01  3.031281e+01  2.231966e+01 -4.147708e+01 2.469286e+01 1.554601e+02 -9.529826e+01 4.571380e-01 6.369774e-01 1.099065e+00 4.419330e+04 1.131478e+05 2.232779e+16 7.777895e+01  3.169429e+01  2.408060e+01 -4.202163e+01 -5.003824e+02 -8.204134e+02 -5.471572e+02 3.908053e+01 1.205370e+02
3.354000e+01 9.118760e+01 7.087186e+01 7.952593e+01  3.081851e+01  2.279925e+01 -4.196496e+01 2.508521e+01 1.554924e+02 -9.474922e+01 4.571246e-01 6.370015e-01 1.099063e+00 4.378520e+04 1.131466e+05 2.247782e+16 7.778216e+01  3.222208e+01  2.458595e+01 -4.253480e+01 -4.999744e+02 -8.204795e+02 -5.465908e+02 3.908051e+01 1.205386e+02
3.408000e+01 9.118760e+01 7.102121e+01 7.952912e+01  3.132419e+01  2.327943e+01 -4.245355e+01 2.548757e+01 1.555250e+02 -9.418594e+01 4.571112e-01 6.370262e-01 1.099060e+00 4.337716e+04 1.131453e+05 2.262995e+16 7.778544e+01  3.274984e+01  2.509180e+01 -4.304858e+01 -4.995558e+02 -8.205473e+02 -5.460095e+02 3.908049e+01 1.205403e+02
3.462000e+01 9.118760e+01 7.117123e+01 7.953238e+01  3.182986e+01  2.376017e+01 -4.294283e+01 2.590008e+01 1.555579e+02 -9.360825e+01 4.570979e-01 6.370513e-01 1.099058e+00 4.296920e+04 1.131441e+05 2.278427e+16 7.778877e+01  3.327759e+01  2.559811e+01 -4.356295e+01 -4.991265e+02 -8.206168e+02 -5.454131e+02 3.908047e+01 1.205420e+02
3.516000e+01 9.118760e+01 7.132200e+01 7.953570e+01  3.233552e+01  2.424144e+01 -4.343276e+01 2.632287e+01 1.555910e+02 -9.301594e+01 4.570845e-01 6.370769e-01 1.099055e+00 4.256129e+04 1.131429e+05 2.294086e+16 7.779217e+01  3.380533e+01  2.610487e+01 -4.407788e+01 -4.986864e+02 -8.206881e+02 -5.448015e+02 3.908045e+01 1.205438e+02
3.570000e+01 9.118760e+01 7.147358e+01 7.953908e+01  3.284116e+01  2.472322e+01 -4.392333e+01 2.675604e+01 1.556244e+02 -9.240884e+01 4.570712e-01 6.371031e-01 1.099053e+00 4.215345e+04 1.131416e+05 2.309982e+16 7.779564e+01  3.433305e+01  2.661206e+01 -4.459335e+01 -4.982352e+02 -8.207612e+02 -5.441744e+02 3.908043e+01 1.205456e+02
3.624000e+01 9.118760e+01 7.162604e+01 7.954253e+01  3.334680e+01  2.520548e+01 -4.441450e+01 2.719974e+01 1.556580e+02 -9.178675e+01 4.570579e-01 6.371298e-01 1.099051e+00 4.174567e+04 1.131404e+05 2.326125e+16 7.779917e+01  3.486075e+01  2.711964e+01 -4.510934e+01 -4.977730e+02 -8.208361e+02 -5.435317e+02 3.908041e+01 1.205475e+02
3.678000e+01 9.118760e+01 7.177943e+01 7.954604e+01  3.385241e+01  2.568820e+01 -4.490625e+01 2.765409e+01 1.556919e+02 -9.114947e+01 4.570445e-01 6.371570e-01 1.099048e+00 4.133795e+04 1.131392e+05 2.342523e+16 7.780278e+01  3.538844e+01  2.762761e+01 -4.562583e+01 -4.972995e+02 -8.209129e+02 -5.462296e+02 3.908038e+01 1.205494e+02
3.732000e+01 9.118760e+01 7.193382e+01 7.954963e+01  3.435802e+01  2.617135e+01 -4.539857e+01 2.811920e+01 1.557261e+02 -9.049683e+01 4.570312e-01 6.371848e-01 1.099046e+00 4.093029e+04 1.131379e+05 2.359187e+16 7.780645e+01  3.591611e+01  2.813593e+01 -4.614280e+01 -4.968121e+02 -8.209916e+02 -5.475905e+02 3.908036e+01 1.205513e+02
3.786000e+01 9.118760e+01 7.208042e+01 7.955325e+01  3.486362e+01  2.665494e+01 -4.589140e+01 2.859672e+01 1.557603e+02 -9.251190e+01 4.570181e-01 6.372121e-01 1.099043e+00 4.052293e+04 1.131367e+05 2.375691e+16 7.781016e+01  3.644377e+01  2.864462e+01 -4.666020e+01 -4.963098e+02 -8.210694e+02 -5.483305e+02 3.908035e+01 1.205533e+02
3.840000e+01 9.118760e+01 7.222996e+01 7.955696e+01  3.536920e+01  2.713891e+01 -4.638477e+01 2.908794e+01 1.557948e+02 -9.413896e+01 4.570048e-01 6.372402e-01 1.099040e+00 4.011558e+04 1.131354e+05 2.392602e+16 7.781397e+01  3.697140e+01  2.915362e+01 -4.717807e+01 -4.957953e+02 -8.211501e+02 -5.488499e+02 3.908033e+01 1.205553e+02
3.894000e+01 9.118760e+01 7.238333e+01 7.956077e+01  3.587477e+01  2.762324e+01 -4.687865e+01 2.959159e+01 1.558298e+02 -9.504944e+01 4.569915e-01 6.372693e-01 1.099038e+00 3.970821e+04 1.131342e+05 2.409956e+16 7.781787e+01  3.749902e+01  2.966291e+01 -4.769637e+01 -4.952689e+02 -8.212338e+02 -5.492493e+02 3.908031e+01 1.205574e+02
3.948000e+01 9.118760e+01 7.253901e+01 7.956465e+01  3.638032e+01  2.810792e+01 -4.737303e+01 3.010744e+01 1.558652e+02 -9.567997e+01 4.569781e-01 6.372991e-01 1.099035e+00 3.930086e+04 1.131330e+05 2.427682e+16 7.782185e+01  3.802662e+01  3.017249e+01 -4.821509e+01 -4.947302e+02 -8.213200e+02 -5.495576e+02 3.908029e+01 1.205595e+02
4.002000e+01 9.118760e+01 7.269659e+01 7.956862e+01  3.688585e+01  2.859292e+01 -4.786788e+01 3.063539e+01 1.559010e+02 -9.614870e+01 4.569647e-01 6.373296e-01 1.099033e+00 3.889354e+04 1.131318e+05 2.445764e+16 7.782592e+01  3.855419e+01  3.068233e+01 -4.873422e+01 -4.941792e+02 -8.214084e+02 -5.497958e+02 3.908027e+01 1.205617e+02
4.056000e+01 9.118760e+01 7.285592e+01 7.957267e+01  3.739137e+01  2.907824e+01 -4.836318e+01 3.117544e+01 1.559371e+02 -9.650807e+01 4.569512e-01 6.373608e-01 1.099030e+00 3.848626e+04 1.131305e+05 2.464200e+16 7.783006e+01  3.908175e+01  3.119243e+01 -4.925374e+01 -4.936157e+02 -8.214991e+02 -5.499778e+02 3.908025e+01 1.205640e+02
4.110000e+01 9.118760e+01 7.301692e+01 7.957679e+01  3.789687e+01  2.956386e+01 -4.885893e+01 3.172760e+01 1.559735e+02 -9.678664e+01 4.569376e-01 6.373926e-01 1.099027e+00 3.807901e+04 1.131293e+05 2.482994e+16 7.783429e+01  3.960929e+01  3.170277e+01 -4.977363e+01 -4.930397e+02 -8.215921e+02 -5.501130e+02 3.908023e+01 1.205663e+02
4.164000e+01 9.118760e+01 7.317956e+01 7.958099e+01  3.840236e+01  3.004975e+01 -4.935511e+01 3.229193e+01 1.560103e+02 -9.700194e+01 4.569240e-01 6.374250e-01 1.099025e+00 3.767180e+04 1.131281e+05 2.502151e+16 7.783860e+01  4.013680e+01  3.221333e+01 -5.029389e+01 -4.924511e+02 -8.216872e+02 -5.502084e+02 3.908021e+01 1.205686e+02
4.218000e+01 9.118760e+01 7.334384e+01 7.958528e+01  3.890782e+01  3.053592e+01 -4.985170e+01 3.286849e+01 1.560475e+02 -9.716560e+01 4.569104e-01 6.374581e-01 1.099022e+00 3.726462e+04 1.131269e+05 2.521680e+16 7.784298e+01  4.066430e+01  3.272411e+01 -5.081449e+01 -4.918497e+02 -8.217846e+02 -5.502692e+02 3.908019e+01 1.205710e+02
4.272000e+01 9.118760e+01 7.350976e+01 7.958964e+01  3.941328e+01  3.102234e+01 -5.034869e+01 3.345735e+01 1.560850e+02 -9.728578e+01 4.568966e-01 6.374919e-01 1.099019e+00 3.685748e+04 1.131257e+05 2.541589e+16 7.784746e+01  4.119177e+01  3.323510e+01 -5.133544e+01 -4.912354e+02 -8.218842e+02 -5.502991e+02 3.908017e+01 1.205735e+02
4.326000e+01 9.118760e+01 7.367734e+01 7.959408e+01  3.991871e+01  3.150900e+01 -5.084606e+01 3.405861e+01 1.561229e+02 -9.736842e+01 4.568829e-01 6.375263e-01 1.099016e+00 3.645037e+04 1.131245e+05 2.561887e+16 7.785201e+01  4.171923e+01  3.374627e+01 -5.185671e+01 -4.906082e+02 -8.219860e+02 -5.503014e+02 3.908015e+01 1.205760e+02
4.380000e+01 9.118760e+01 7.384659e+01 7.959861e+01  4.042413e+01  3.199589e+01 -5.134381e+01 3.467235e+01 1.561611e+02 -9.741802e+01 4.568690e-01 6.375613e-01 1.099013e+00 3.604330e+04 1.131232e+05 2.582584e+16 7.785664e+01  4.224666e+01  3.425763e+01 -5.237830e+01 -4.899678e+02 -8.220901e+02 -5.502783e+02 3.908013e+01 1.205786e+02
4.434000e+01 9.118760e+01 7.401753e+01 7.960322e+01  4.092953e+01  3.248300e+01 -5.184193e+01 3.529868e+01 1.561998e+02 -9.743806e+01 4.568551e-01 6.375970e-01 1.099010e+00 3.563625e+04 1.131220e+05 2.603691e+16 7.786136e+01  4.277407e+01  3.476915e+01 -5.290021e+01 -4.893142e+02 -8.221964e+02 -5.502318e+02 3.908011e+01 1.205812e+02
4.488000e+01 9.118760e+01 7.419021e+01 7.960791e+01  4.143491e+01  3.297031e+01 -5.234040e+01 3.593770e+01 1.562388e+02 -9.743129e+01 4.568411e-01 6.376334e-01 1.099007e+00 3.522924e+04 1.131208e+05 2.625219e+16 7.786617e+01  4.330145e+01  3.528083e+01 -5.342241e+01 -4.886473e+02 -8.223051e+02 -5.501637e+02 3.908009e+01 1.205839e+02
4.542000e+01 9.118760e+01 7.436463e+01 7.961268e+01  4.194028e+01  3.345781e+01 -5.283921e+01 3.658952e+01 1.562781e+02 -9.739992e+01 4.568271e-01 6.376705e-01 1.099004e+00 3.482226e+04 1.131197e+05 2.647180e+16 7.787106e+01  4.382882e+01  3.579266e+01 -5.394490e+01 -4.879669e+02 -8.224160e+02 -5.500751e+02 3.908007e+01 1.205866e+02
4.596000e+01 9.118760e+01 7.454084e+01 7.961754e+01  4.244562e+01  3.394549e+01 -5.333835e+01 3.725425e+01 1.563179e+02 -9.734574e+01 4.568129e-01 6.377082e-01 1.099001e+00 3.441530e+04 1.131185e+05 2.669584e+16 7.787603e+01  4.435616e+01  3.630462e+01 -5.446767e+01 -4.872730e+02 -8.225293e+02 -5.519240e+02 3.908005e+01 1.205894e+02
4.650000e+01 9.118760e+01 7.471886e+01 7.962248e+01  4.295095e+01  3.443334e+01 -5.383782e+01 3.793201e+01 1.563581e+02 -9.727024e+01 4.567987e-01 6.377466e-01 1.098998e+00 3.400837e+04 1.131173e+05 2.692445e+16 7.788110e+01  4.488348e+01  3.681672e+01 -5.499072e+01 -4.911635e+02 -8.226449e+02 -5.545261e+02 3.908003e+01 1.205923e+02
4.704000e+01 9.118760e+01 7.489873e+01 7.962751e+01  4.345626e+01  3.492135e+01 -5.433761e+01 3.862291e+01 1.563986e+02 -9.717466e+01 4.567845e-01 6.377857e-01 1.098995e+00 3.360146e+04 1.131161e+05 2.715775e+16 7.788625e+01  4.541077e+01  3.732894e+01 -5.551403e+01 -4.934428e+02 -8.227628e+02 -5.560967e+02 3.908001e+01 1.205952e+02
4.758000e+01 9.118760e+01 7.508047e+01 7.963262e+01  4.396155e+01  3.540951e+01 -5.483770e+01 3.932707e+01 1.564396e+02 -9.706005e+01 4.567701e-01 6.378255e-01 1.098992e+00 3.319458e+04 1.131149e+05 2.739587e+16 7.789149e+01  4.593804e+01  3.784127e+01 -5.603761e+01 -4.965282e+02 -8.228832e+02 -5.573386e+02 3.907999e+01 1.205981e+02
4.812000e+01 9.118760e+01 7.500713e+01 7.962947e+01  4.446744e+01  3.590125e+01 -5.533451e+01 3.882659e+01 1.564450e+02 -9.686056e+01 4.567702e-01 6.377995e-01 1.098993e+00 3.279498e+04 1.131125e+05 2.731581e+16 7.788826e+01  4.646609e+01  3.835724e+01 -5.655832e+01 -4.985047e+02 -8.227768e+02 -5.583085e+02 3.907996e+01 1.205959e+02
4.866000e+01 9.118760e+01 7.422972e+01 7.960384e+01  4.497503e+01  3.640253e+01 -5.582199e+01 3.506310e+01 1.563531e+02 -1.006261e+02 4.568099e-01 6.375935e-01 1.099006e+00 3.241571e+04 1.131066e+05 2.638179e+16 7.786206e+01  4.699631e+01  3.888300e+01 -5.707091e+01 -4.996817e+02 -8.220519e+02 -5.587695e+02 3.907992e+01 1.205797e+02
4.920000e+01 9.118760e+01 7.391213e+01 7.959299e+01  4.548152e+01  3.689793e+01 -5.631609e+01 3.344760e+01 1.563251e+02 -1.022262e+02 4.568237e-01 6.375057e-01 1.099010e+00 3.202373e+04 1.131030e+05 2.601750e+16 7.785097e+01  4.752512e+01  3.940266e+01 -5.758927e+01 -5.008259e+02 -8.217337e+02 -5.593812e+02 3.907988e+01 1.205728e+02
4.974000e+01 9.118760e+01 7.331821e+01 7.957320e+01  4.598868e+01  3.739726e+01 -5.680668e+01 3.053127e+01 1.562586e+02 -1.033490e+02 4.568532e-01 6.373469e-01 1.099020e+00 3.164011e+04 1.130982e+05 2.533695e+16 7.783074e+01  4.805482e+01  3.992634e+01 -5.810459e+01 -5.016684e+02 -8.211714e+02 -5.598358e+02 3.907984e+01 1.205602e+02
5.028000e+01 9.118760e+01 7.295794e+01 7.956100e+01  4.649528e+01  3.789366e+01 -5.730077e+01 2.871902e+01 1.562248e+02 -1.043025e+02 4.568695e-01 6.372485e-01 1.099025e+00 3.125010e+04 1.130944e+05 2.493886e+16 7.781826e+01  4.858378e+01  4.044697e+01 -5.862295e+01 -5.025008e+02 -8.208170e+02 -5.603290e+02 3.907981e+01 1.205524e+02
5.082000e+01 9.118760e+01 7.267936e+01 7.955145e+01  4.700168e+01  3.838915e+01 -5.779624e+01 2.729400e+01 1.562024e+02 -1.051388e+02 4.568812e-01 6.371713e-01 1.099030e+00 3.085802e+04 1.130911e+05 2.463882e+16 7.780850e+01  4.911250e+01  4.096662e+01 -5.914251e+01 -5.032781e+02 -8.205354e+02 -5.608124e+02 3.907978e+01 1.205463e+02
5.136000e+01 9.118760e+01 7.244653e+01 7.954339e+01  4.750796e+01  3.888419e+01 -5.829259e+01 2.608688e+01 1.561864e+02 -1.058905e+02 4.568904e-01 6.371060e-01 1.099033e+00 3.046487e+04 1.130879e+05 2.439339e+16 7.780027e+01  4.964107e+01  4.148578e+01 -5.966283e+01 -5.040018e+02 -8.202948e+02 -5.612785e+02 3.907975e+01 1.205411e+02
5.190000e+01 9.118760e+01 7.224456e+01 7.953635e+01  4.801417e+01  3.937898e+01 -5.878960e+01 2.502758e+01 1.561748e+02 -1.065777e+02 4.568978e-01 6.370488e-01 1.099036e+00 3.007107e+04 1.130849e+05 2.418459e+16 7.779308e+01  5.016954e+01  4.200465e+01 -6.018373e+01 -5.046782e+02 -8.200820e+02 -5.617265e+02 3.907972e+01 1.205365e+02
5.244000e+01 9.118760e+01 7.206525e+01 7.953006e+01  4.852032e+01  3.987361e+01 -5.928716e+01 2.407754e+01 1.561665e+02 -1.072137e+02 4.569040e-01 6.369976e-01 1.099039e+00 2.967685e+04 1.130819e+05 2.400253e+16 7.778665e+01  5.069794e+01  4.252333e+01 -6.070510e+01 -5.053133e+02 -8.198897e+02 -5.621571e+02 3.907969e+01 1.205324e+02
5.298000e+01 9.118760e+01 7.190344e+01 7.952435e+01  4.902642e+01  4.036816e+01 -5.978518e+01 2.321253e+01 1.561607e+02 -1.078076e+02 4.569092e-01 6.369510e-01 1.099041e+00 2.928234e+04 1.130791e+05 2.384105e+16 7.778081e+01  5.122628e+01  4.304189e+01 -6.122688e+01 -5.059122e+02 -8.197134e+02 -5.625713e+02 3.907966e+01 1.205286e+02
5.352000e+01 9.118760e+01 7.175563e+01 7.951910e+01  4.953248e+01  4.086265e+01 -6.028361e+01 2.241608e+01 1.561568e+02 -1.083662e+02 4.569136e-01 6.369082e-01 1.099043e+00 2.888764e+04 1.130762e+05 2.369598e+16 7.777546e+01  5.175457e+01  4.356036e+01 -6.174901e+01 -5.064794e+02 -8.195499e+02 -5.629704e+02 3.907963e+01 1.205251e+02
5.406000e+01 9.118760e+01 7.161932e+01 7.951425e+01  5.003851e+01  4.135711e+01 -6.078242e+01 2.167636e+01 1.561547e+02 -1.088945e+02 4.569174e-01 6.368684e-01 1.099045e+00 2.849282e+04 1.130735e+05 2.356433e+16 7.777050e+01  5.228282e+01  4.407878e+01 -6.227146e+01 -5.070183e+02 -8.193969e+02 -5.633553e+02 3.907960e+01 1.205219e+02
5.460000e+01 9.118760e+01 7.149261e+01 7.950972e+01  5.054451e+01  4.185157e+01 -6.128156e+01 2.098454e+01 1.561540e+02 -1.093965e+02 4.569207e-01 6.368313e-01 1.099047e+00 2.809794e+04 1.130707e+05 2.344387e+16 7.776588e+01  5.281104e+01  4.459717e+01 -6.279420e+01 -5.075321e+02 -8.192530e+02 -5.637273e+02 3.907957e+01 1.205189e+02
5.514000e+01 9.118760e+01 7.137406e+01 7.950547e+01  5.105048e+01  4.234603e+01 -6.178101e+01 2.033381e+01 1.561545e+02 -1.098754e+02 4.569235e-01 6.367963e-01 1.099049e+00 2.770302e+04 1.130680e+05 2.333293e+16 7.776154e+01  5.333922e+01  4.511554e+01 -6.331722e+01 -5.080232e+02 -8.191166e+02 -5.640871e+02 3.907955e+01 1.205160e+02
5.568000e+01 9.118760e+01 7.126254e+01 7.950146e+01  5.155643e+01  4.284051e+01 -6.228075e+01 1.971878e+01 1.561561e+02 -1.103337e+02 4.569260e-01 6.367634e-01 1.099050e+00 2.730810e+04 1.130653e+05 2.323015e+16 7.775745e+01  5.386738e+01  4.563389e+01 -6.384048e+01 -5.084938e+02 -8.189869e+02 -5.644356e+02 3.907952e+01 1.205133e+02
5.622000e+01 9.118760e+01 7.115713e+01 7.949767e+01  5.206236e+01  4.333501e+01 -6.278077e+01 1.913513e+01 1.561586e+02 -1.107736e+02 4.569281e-01 6.367321e-01 1.099052e+00 2.691321e+04 1.130626e+05 2.313447e+16 7.775357e+01  5.439551e+01  4.615225e+01 -6.436398e+01 -5.089439e+02 -8.188631e+02 -5.647737e+02 3.907949e+01 1.205107e+02
5.676000e+01 9.118760e+01 7.105707e+01 7.949406e+01  5.256827e+01  4.382954e+01 -6.328105e+01 1.857932e+01 1.561619e+02 -1.111967e+02 4.569299e-01 6.367023e-01 1.099053e+00 2.651836e+04 1.130599e+05 2.304502e+16 7.774989e+01  5.492362e+01  4.667061e+01 -6.488771e+01 -5.093758e+02 -8.187444e+02 -5.651020e+02 3.907946e+01 1.205082e+02
5.730000e+01 9.118760e+01 7.096175e+01 7.949063e+01  5.307417e+01  4.432410e+01 -6.378157e+01 1.804839e+01 1.561660e+02 -1.116046e+02 4.569315e-01 6.366739e-01 1.099054e+00 2.612357e+04 1.130572e+05 2.296109e+16 7.774639e+01  5.545171e+01  4.718898e+01 -6.541164e+01 -5.097912e+02 -8.186302e+02 -5.654211e+02 3.907944e+01 1.205059e+02
5.784000e+01 9.118760e+01 7.087064e+01 7.948734e+01  5.358004e+01  4.481869e+01 -6.428232e+01 1.753986e+01 1.561707e+02 -1.119986e+02 4.569329e-01 6.366467e-01 1.099055e+00 2.572886e+04 1.130545e+05 2.288206e+16 7.774303e+01  5.597978e+01  4.770736e+01 -6.593578e+01 -5.101917e+02 -8.185202e+02 -5.657316e+02 3.907941e+01 1.205036e+02
5.838000e+01 9.118760e+01 7.078329e+01 7.948419e+01  5.408590e+01  4.531331e+01 -6.478330e+01 1.705163e+01 1.561761e+02 -1.123797e+02 4.569340e-01 6.366205e-01 1.099056e+00 2.533423e+04 1.130519e+05 2.280742e+16 7.773982e+01  5.650782e+01  4.822576e+01 -6.646011e+01 -5.105782e+02 -8.184140e+02 -5.660340e+02 3.907938e+01 1.205014e+02
5.892000e+01 9.118760e+01 7.069944e+01 7.948117e+01  5.459174e+01  4.580797e+01 -6.528449e+01 1.658238e+01 1.561820e+02 -1.127491e+02 4.569350e-01 6.365954e-01 1.099058e+00 2.493970e+04 1.130492e+05 2.273687e+16 7.773674e+01  5.703585e+01  4.874417e+01 -6.698462e+01 -5.109521e+02 -8.183112e+02 -5.663288e+02 3.907935e+01 1.204994e+02
5.946000e+01 9.118760e+01 7.061907e+01 7.947828e+01  5.509756e+01  4.630265e+01 -6.578590e+01 1.613203e+01 1.561885e+02 -1.131076e+02 4.569358e-01 6.365713e-01 1.099059e+00 2.454526e+04 1.130465e+05 2.267034e+16 7.773379e+01  5.756386e+01  4.926259e+01 -6.750932e+01 -5.113142e+02 -8.182119e+02 -5.666165e+02 3.907933e+01 1.204973e+02
6.000000e+01 9.118760e+01 7.054170e+01 7.947550e+01  5.560338e+01  4.679737e+01 -6.628750e+01 1.569832e+01 1.561955e+02 -1.134559e+02 4.569365e-01 6.365481e-01 1.099060e+00 2.415093e+04 1.130438e+05 2.260730e+16 7.773096e+01  5.809186e+01  4.978102e+01 -6.803419e+01 -5.116654e+02 -8.181156e+02 -5.668975e+02 3.907930e+01 1.204954e+02
# m0=2.800000e+03 mt=1.735000e+02 a_s(M_Z)=1.187000e-01 mb(mb)=4.180000e+00
# m12=6.600000e+02 a0=0.000000e+00 tanb=4.000000e+01 mx=2.100000e+16
# mu(MSUSY)    MZ          (MZ:P/E^2)   MW(MW)      mch(1)         mneut(1)      mneut(2)     PIZZT(MZ)    PIWWT(0)      PIWWT(MW)    g1(MZ)       g2(MZ)       g3(MZ)       t1/v1        t2/v2
6.000000e+01 9.118760e+01 7.054170e+01 7.947550e+01  5.560338e+01  4.679737e+01 -6.628750e+01 1.569832e+01 1.561955e+02 -1.134559e+02 4.569365e-01 6.365481e-01 1.099060e+00 2.415093e+04 1.130438e+05 2.260730e+16 7.773096e+01  5.809186e+01  4.978102e+01 -6.803419e+01 -5.116654e+02 -8.181156e+02 -5.668975e+02 3.907930e+01 1.204954e+02
7.350000e+01 9.118760e+01 6.910902e+01 7.942672e+01  6.824454e+01  5.917202e+01 -7.887725e+01 7.965673e+00 1.564686e+02 -1.200572e+02 4.569277e-01 6.361333e-01 1.099074e+00 1.434040e+04 1.129743e+05 2.163979e+16 7.768125e+01  7.128711e+01  6.274434e+01 -8.119863e+01 -5.181791e+02 -8.162649e+02 -5.724058e+02 3.907863e+01 1.204679e+02
8.700000e+01 9.118760e+01 6.801922e+01 7.939663e+01  8.087826e+01  7.154306e+01 -9.153186e+01 3.098418e+00 1.568428e+02 -1.245070e+02 4.569032e-01 6.358667e-01 1.099082e+00 4.641164e+03 1.128968e+05 2.115859e+16 7.765065e+01  8.447434e+01  7.569952e+01 -9.441888e+01 -5.224176e+02 -8.149001e+02 -5.762294e+02 3.907795e+01 1.204472e+02
1.005000e+02 9.118760e+01 6.698372e+01 7.937472e+01  9.350379e+01  8.388952e+01 -1.042278e+02 -4.707997e-01 1.572752e+02 -1.278808e+02 4.568765e-01 6.356642e-01 1.099086e+00 -4.934944e+03 1.128099e+05 2.085043e+16 7.762841e+01  9.765291e+01  8.862901e+01 -1.076747e+02 -5.255505e+02 -8.137313e+02 -5.791518e+02 3.907726e+01 1.204302e+02
1.140000e+02 9.118760e+01 6.592175e+01 7.935758e+01  1.061198e+02  9.619466e+01 -1.169532e+02 -3.261879e+00 1.577511e+02 -1.305791e+02 4.568506e-01 6.354986e-01 1.099089e+00 -1.438235e+04 1.127135e+05 2.062704e+16 7.761106e+01  1.108216e+02  1.015183e+02 -1.209559e+02 -5.280010e+02 -8.126657e+02 -5.814929e+02 3.907656e+01 1.204151e+02
1.275000e+02 9.118760e+01 6.480173e+01 7.934365e+01  1.187249e+02  1.084430e+02 -1.297012e+02 -5.520855e+00 1.582627e+02 -1.328039e+02 4.568262e-01 6.353575e-01 1.099091e+00 -2.369770e+04 1.126075e+05 2.045256e+16 7.759698e+01  1.239788e+02  1.143538e+02 -1.342566e+02 -5.299775e+02 -8.116618e+02 -5.834204e+02 3.907584e+01 1.204013e+02
1.410000e+02 9.118760e+01 6.360917e+01 7.933204e+01  1.313173e+02  1.206180e+02 -1.424673e+02 -7.386983e+00 1.588047e+02 -1.346738e+02 4.568034e-01 6.352340e-01 1.099093e+00 -3.287887e+04 1.124920e+05 2.030942e+16 7.758529e+01  1.371228e+02  1.271207e+02 -1.475729e+02 -5.316008e+02 -8.106978e+02 -5.850355e+02 3.907511e+01 1.203883e+02
1.545000e+02 9.118760e+01 6.233677e+01 7.932223e+01  1.438951e+02  1.327005e+02 -1.552485e+02 -8.948321e+00 1.593727e+02 -1.362661e+02 4.567822e-01 6.351237e-01 1.099094e+00 -4.192464e+04 1.123674e+05 2.018788e+16 7.757541e+01  1.502518e+02  1.398019e+02 -1.609021e+02 -5.329484e+02 -8.097611e+02 -5.864047e+02 3.907436e+01 1.203758e+02
1.680000e+02 9.118760e+01 6.098065e+01 7.931383e+01  1.564563e+02  1.446666e+02 -1.680427e+02 -1.026493e+01 1.599635e+02 -1.376343e+02 4.567624e-01 6.350240e-01 1.099096e+00 -5.083440e+04 1.122337e+05 2.008208e+16 7.756699e+01  1.633635e+02  1.523760e+02 -1.742425e+02 -5.340740e+02 -8.088442e+02 -5.875750e+02 3.907359e+01 1.203637e+02
1.815000e+02 9.118760e+01 5.953872e+01 7.930660e+01  1.689984e+02  1.564853e+02 -1.808483e+02 -1.138010e+01 1.605739e+02 -1.388173e+02 4.567439e-01 6.349327e-01 1.099096e+00 -5.960806e+04 1.120912e+05 1.998823e+16 7.755976e+01  1.764557e+02  1.648153e+02 -1.875924e+02 -5.350164e+02 -8.079421e+02 -5.885805e+02 3.907281e+01 1.203519e+02
1.950000e+02 9.118760e+01 5.800985e+01 7.930034e+01  1.815188e+02  1.681156e+02 -1.936638e+02 -1.232631e+01 1.612013e+02 -1.398448e+02 4.567266e-01 6.348486e-01 1.099097e+00 -6.824594e+04 1.119402e+05 1.990379e+16 7.755352e+01  1.895256e+02  1.770830e+02 -2.009508e+02 -5.358051e+02 -8.070519e+02 -5.894476e+02 3.907201e+01 1.203403e+02
2.085000e+02 9.118760e+01 5.639348e+01 7.929490e+01  1.940146e+02  1.795021e+02 -2.064885e+02 -1.312875e+01 1.618434e+02 -1.407397e+02 4.567103e-01 6.347704e-01 1.099098e+00 -7.674864e+04 1.117809e+05 1.982694e+16 7.754812e+01  2.025702e+02  1.891291e+02 -2.143167e+02 -5.364630e+02 -8.061714e+02 -5.901967e+02 3.907119e+01 1.203288e+02
2.220000e+02 9.118760e+01 5.468936e+01 7.929017e+01  2.064823e+02  1.905685e+02 -2.193213e+02 -1.380747e+01 1.624980e+02 -1.415204e+02 4.566949e-01 6.346974e-01 1.099098e+00 -8.511702e+04 1.116135e+05 1.975636e+16 7.754345e+01  2.155858e+02  2.008845e+02 -2.276895e+02 -5.370084e+02 -8.052994e+02 -5.908442e+02 3.907036e+01 1.203175e+02
2.355000e+02 9.118760e+01 5.289743e+01 7.928606e+01  2.189180e+02  2.012103e+02 -2.321617e+02 -1.437872e+01 1.631633e+02 -1.422018e+02 4.566803e-01 6.346289e-01 1.099098e+00 -9.335217e+04 1.114384e+05 1.969105e+16 7.753939e+01  2.285686e+02  2.122530e+02 -2.410685e+02 -5.374562e+02 -8.044351e+02 -5.914034e+02 3.906950e+01 1.203063e+02
2.490000e+02 9.118760e+01 5.101774e+01 7.928248e+01  2.313173e+02  2.112867e+02 -2.450091e+02 -1.485592e+01 1.638376e+02 -1.427963e+02 4.566665e-01 6.345643e-01 1.099098e+00 -1.014553e+05 1.112557e+05 1.963025e+16 7.753589e+01  2.415138e+02  2.231012e+02 -2.544531e+02 -5.378188e+02 -8.035779e+02 -5.918855e+02 3.906863e+01 1.202952e+02
2.625000e+02 9.118760e+01 4.905042e+01 7.927937e+01  2.436747e+02  2.206177e+02 -2.578629e+02 -1.525031e+01 1.645195e+02 -1.433141e+02 4.566533e-01 6.345031e-01 1.099099e+00 -1.094277e+05 1.110657e+05 1.957335e+16 7.753286e+01  2.544160e+02  2.332505e+02 -2.678430e+02 -5.381064e+02 -8.027275e+02 -5.922996e+02 3.906775e+01 1.202842e+02
2.760000e+02 9.118760e+01 4.699562e+01 7.927669e+01  2.559844e+02  2.289973e+02 -2.707227e+02 -1.557139e+01 1.652074e+02 -1.437640e+02 4.566408e-01 6.344451e-01 1.099099e+00 -1.172709e+05 1.108686e+05 1.951987e+16 7.753026e+01  2.672688e+02  2.424804e+02 -2.812376e+02 -5.383279e+02 -8.018837e+02 -5.926537e+02 3.906684e+01 1.202733e+02
2.895000e+02 9.118760e+01 4.485351e+01 7.927437e+01  2.682393e+02  2.362368e+02 -2.835882e+02 -1.582730e+01 1.659003e+02 -1.441534e+02 4.566288e-01 6.343899e-01 1.099099e+00 -1.249863e+05 1.106647e+05 1.946940e+16 7.752803e+01  2.800648e+02  2.505611e+02 -2.946367e+02 -5.384906e+02 -8.010465e+02 -5.929544e+02 3.906592e+01 1.202625e+02
3.030000e+02 9.118760e+01 4.262427e+01 7.927239e+01  2.804308e+02  2.422320e+02 -2.964591e+02 -1.602507e+01 1.665969e+02 -1.444888e+02 4.566173e-01 6.343372e-01 1.099099e+00 -1.325755e+05 1.104542e+05 1.942162e+16 7.752614e+01  2.927950e+02  2.573244e+02 -3.080399e+02 -5.386012e+02 -8.002158e+02 -5.932075e+02 3.906498e+01 1.202517e+02
3.165000e+02 9.118760e+01 4.030807e+01 7.927071e+01  2.925492e+02  2.470135e+02 -3.093349e+02 -1.617078e+01 1.672964e+02 -1.447757e+02 4.566063e-01 6.342868e-01 1.099098e+00 -1.400401e+05 1.102374e+05 1.937625e+16 7.752456e+01  3.054489e+02  2.627424e+02 -3.214470e+02 -5.386652e+02 -7.993917e+02 -5.934180e+02 3.906403e+01 1.202411e+02
3.300000e+02 9.118760e+01 3.790507e+01 7.926930e+01  3.045828e+02  2.507328e+02 3.192448e+02 -1.626977e+01 1.679978e+02 -1.450190e+02 4.565957e-01 6.342385e-01 1.099098e+00 -1.473817e+05 1.100144e+05 1.933305e+16 7.752324e+01  3.180139e+02  2.669437e+02 3.338914e+02 -5.386876e+02 -7.985742e+02 -5.935904e+02 3.906306e+01 1.202305e+02
3.435000e+02 9.118760e+01 3.541543e+01 7.926813e+01  3.165174e+02  2.535981e+02 3.283669e+02 -1.632673e+01 1.687003e+02 -1.452229e+02 4.565855e-01 6.341921e-01 1.099098e+00 -1.546020e+05 1.097854e+05 1.929184e+16 7.752217e+01  3.304745e+02  2.701512e+02 3.431963e+02 -5.386726e+02 -7.977635e+02 -5.937285e+02 3.906208e+01 1.202201e+02
3.570000e+02 9.118760e+01 3.283930e+01 7.926718e+01  3.283363e+02  2.558120e+02 3.380218e+02 -1.634580e+01 1.694031e+02 -1.453913e+02 4.565757e-01 6.341475e-01 1.099098e+00 -1.617026e+05 1.095507e+05 1.925243e+16 7.752132e+01  3.428125e+02  2.726000e+02 3.531338e+02 -5.386241e+02 -7.969595e+02 -5.938356e+02 3.906107e+01 1.202097e+02
3.705000e+02 9.118760e+01 3.017681e+01 7.926643e+01  3.400194e+02  2.575417e+02 3.480222e+02 -1.633065e+01 1.701058e+02 -1.455275e+02 4.565662e-01 6.341046e-01 1.099097e+00 -1.686852e+05 1.093105e+05 1.921467e+16 7.752067e+01  3.550053e+02  2.744890e+02 3.634822e+02 -5.385454e+02 -7.961624e+02 -5.939149e+02 3.906006e+01 1.201995e+02
3.840000e+02 9.118760e+01 2.742808e+01 7.926586e+01  3.515424e+02  2.589131e+02 3.582175e+02 -1.628457e+01 1.708076e+02 -1.456345e+02 4.565570e-01 6.340631e-01 1.099097e+00 -1.755513e+05 1.090651e+05 1.917844e+16 7.752020e+01  3.670256e+02  2.759691e+02 3.740631e+02 -5.384397e+02 -7.953722e+02 -5.939688e+02 3.905903e+01 1.201893e+02
3.975000e+02 9.118760e+01 2.459322e+01 7.926545e+01  3.628760e+02  2.600182e+02 3.684868e+02 -1.621047e+01 1.715080e+02 -1.457148e+02 4.565481e-01 6.340231e-01 1.099097e+00 -1.823026e+05 1.088145e+05 1.914362e+16 7.751990e+01  3.788403e+02  2.771491e+02 3.847344e+02 -5.383094e+02 -7.945890e+02 -5.939999e+02 3.905798e+01 1.201793e+02
4.110000e+02 9.118760e+01 2.167233e+01 7.926520e+01  3.739852e+02  2.609226e+02 3.787290e+02 -1.611099e+01 1.722066e+02 -1.457710e+02 4.565396e-01 6.339844e-01 1.099096e+00 -1.889407e+05 1.085589e+05 1.911009e+16 7.751974e+01  3.904089e+02  2.781062e+02 3.953783e+02 -5.381572e+02 -7.938128e+02 -5.940103e+02 3.905693e+01 1.201693e+02
4.245000e+02 9.118760e+01 1.866550e+01 7.926508e+01  3.848282e+02  2.616737e+02 3.888549e+02 -1.598849e+01 1.729030e+02 -1.458052e+02 4.565312e-01 6.339469e-01 1.099096e+00 -1.954672e+05 1.082987e+05 1.907778e+16 7.751972e+01  4.016828e+02  2.788949e+02 4.058912e+02 -5.379851e+02 -7.930437e+02 -5.940018e+02 3.905585e+01 1.201595e+02
4.380000e+02 9.118760e+01 1.557281e+01 7.926508e+01  3.953555e+02  2.623060e+02 3.987810e+02 -1.584511e+01 1.735967e+02 -1.458192e+02 4.565231e-01 6.339106e-01 1.099095e+00 -2.018836e+05 1.080340e+05 1.904660e+16 7.751983e+01  4.126039e+02  2.795545e+02 4.161761e+02 -5.377950e+02 -7.922818e+02 -5.939763e+02 3.905477e+01 1.201498e+02
4.515000e+02 9.118760e+01 1.239433e+01 7.926520e+01  4.055103e+02  2.628446e+02 4.084251e+02 -1.568275e+01 1.742875e+02 -1.458148e+02 4.565153e-01 6.338753e-01 1.099095e+00 -2.081914e+05 1.077648e+05 1.901648e+16 7.752004e+01  4.231046e+02  2.801133e+02 4.261370e+02 -5.375888e+02 -7.915270e+02 -5.939352e+02 3.905367e+01 1.201402e+02
4.650000e+02 9.118760e+01 9.129944e+00 7.926542e+01  4.152281e+02  2.633084e+02 4.177047e+02 -1.550318e+01 1.749751e+02 -1.457937e+02 4.565077e-01 6.338411e-01 1.099095e+00 -2.143922e+05 1.074916e+05 1.898734e+16 7.752036e+01  4.331087e+02  2.805923e+02 4.356774e+02 -5.373681e+02 -7.907794e+02 -5.938800e+02 3.905256e+01 1.201307e+02
4.785000e+02 9.118760e+01 5.780060e+00 7.926574e+01  4.244398e+02  2.637118e+02 4.265373e+02 -1.530797e+01 1.756591e+02 -1.457572e+02 4.565002e-01 6.338078e-01 1.099094e+00 -2.204875e+05 1.072143e+05 1.895913e+16 7.752078e+01  4.425344e+02  2.810072e+02 4.447013e+02 -5.371342e+02 -7.900390e+02 -5.938120e+02 3.905144e+01 1.201213e+02
4.920000e+02 9.118760e+01 2.344552e+00 7.926615e+01  4.330752e+02  2.640656e+02 4.348434e+02 -1.509856e+01 1.763394e+02 -1.457067e+02 4.564930e-01 6.337754e-01 1.099093e+00 -2.264787e+05 1.069332e+05 1.893180e+16 7.752128e+01  4.513006e+02  2.813700e+02 4.531178e+02 -5.368884e+02 -7.893058e+02 -5.937322e+02 3.905030e+01 1.201120e+02
5.055000e+02 9.118760e+01 -1.176540e+00 7.926663e+01  4.410697e+02  2.643785e+02 4.425515e+02 -1.487627e+01 1.770157e+02 -1.456432e+02 4.564859e-01 6.337439e-01 1.099093e+00 -2.323672e+05 1.066485e+05 1.890528e+16 7.752185e+01  4.593357e+02  2.816899e+02 4.608488e+02 -5.366321e+02 -7.885797e+02 -5.936419e+02 3.904916e+01 1.201029e+02
5.190000e+02 9.118760e+01 -4.783180e+00 7.926719e+01  -4.483716e+02  2.646570e+02 4.496057e+02 -1.464228e+01 1.776878e+02 -1.455681e+02 4.564790e-01 6.337132e-01 1.099092e+00 -2.381544e+05 1.063603e+05 1.887954e+16 7.752250e+01  -4.665885e+02  2.819741e+02 4.678390e+02 -5.363661e+02 -7.878609e+02 -5.935419e+02 3.904800e+01 1.200939e+02
5.325000e+02 9.118760e+01 -8.475338e+00 7.926782e+01  -4.549504e+02  2.649066e+02 4.559721e+02 -1.439769e+01 1.783557e+02 -1.454821e+02 4.564723e-01 6.336833e-01 1.099092e+00 -2.438416e+05 1.060688e+05 1.885453e+16 7.752322e+01  -4.730367e+02  2.822283e+02 4.740633e+02 -5.360916e+02 -7.871492e+02 -5.934330e+02 3.904683e+01 1.200850e+02
5.460000e+02 9.118760e+01 -1.225299e+01 7.926850e+01  4.608018e+02  2.651316e+02 4.616434e+02 -1.414350e+01 1.790191e+02 -1.453862e+02 4.564658e-01 6.336541e-01 1.099091e+00 -2.494303e+05 1.057741e+05 1.883022e+16 7.752399e+01  4.786918e+02  2.824570e+02 4.795305e+02 -5.358095e+02 -7.864446e+02 -5.933162e+02 3.904565e+01 1.200762e+02
5.595000e+02 9.118760e+01 -1.611611e+01 7.926925e+01  4.659480e+02  2.653355e+02 4.666393e+02 -1.388062e+01 1.796779e+02 -1.452813e+02 4.564594e-01 6.336256e-01 1.099091e+00 -2.549217e+05 1.054764e+05 1.880657e+16 7.752482e+01  4.835967e+02  2.826640e+02 4.842800e+02 -5.355204e+02 -7.857471e+02 -5.931921e+02 3.904446e+01 1.200675e+02
5.730000e+02 9.118760e+01 -2.006468e+01 7.927004e+01  4.704345e+02  2.655211e+02 4.710018e+02 -1.360990e+01 1.803321e+02 -1.451681e+02 4.564531e-01 6.335978e-01 1.099090e+00 -2.603170e+05 1.051758e+05 1.878354e+16 7.752569e+01  4.878173e+02  2.828523e+02 4.883743e+02 -5.352253e+02 -7.850566e+02 -5.930614e+02 3.904326e+01 1.200590e+02
5.865000e+02 9.118760e+01 -2.409869e+01 7.927088e+01  4.743225e+02  2.656908e+02 4.747886e+02 -1.333209e+01 1.809815e+02 -1.450473e+02 4.564470e-01 6.335705e-01 1.099089e+00 -2.656176e+05 1.048726e+05 1.876110e+16 7.752661e+01  4.914329e+02  2.830243e+02 4.918880e+02 -5.349247e+02 -7.843731e+02 -5.929246e+02 3.904205e+01 1.200505e+02
6.000000e+02 9.118760e+01 -2.821813e+01 7.927177e+01  4.776810e+02  2.658467e+02 4.780653e+02 -1.304791e+01 1.816260e+02 -1.449196e+02 4.564410e-01 6.335439e-01 1.099089e+00 -2.708245e+05 1.045668e+05 1.873923e+16 7.752758e+01  4.945257e+02  2.831822e+02 4.948993e+02 -5.346193e+02 -7.836967e+02 -5.927825e+02 3.904084e+01 1.200422e+02


-600 1
600  1


-545.56 -60
-545.56 1


-535.2 -60
-535.2 1


497 -60
497 1


-545.56 1 
-545.56 0


-534.7 1
-534.7 0


-590 -58 
-560 -58
-560 78
-590 78
-590 -58


==> anc/spectra <==
numB=1 mu(MS)=3.162278e-01-5.000000e+00/2=3.542598e+00 MZ=-nan diff=-2.490000e+02
numB=2 mu(MS)=3.162278e-01-3.542598e+00/2=2.514955e+00 MZ=1.530747e+01 diff=-1.245000e+02
numB=3 mu(MS)=3.162278e-01-2.514955e+00/2=1.792345e+00 MZ=9.694196e+01 diff=-6.225000e+01
numB=4 mu(MS)=1.792345e+00-2.514955e+00/2=2.183747e+00 MZ=6.840065e+01 diff=-9.688716e-01
numB=5 mu(MS)=1.792345e+00-2.183747e+00/2=1.997655e+00 MZ=8.358958e+01 diff=-4.844358e-01
numB=6 mu(MS)=1.792345e+00-1.997655e+00/2=1.897778e+00 MZ=9.042564e+01 diff=-2.422179e-01
numB=7 mu(MS)=1.792345e+00-1.897778e+00/2=1.845815e+00 MZ=9.371711e+01 diff=-1.211089e-01
numB=8 mu(MS)=1.845815e+00-1.897778e+00/2=1.871977e+00 MZ=9.208048e+01 diff=-5.709700e-02
numB=9 mu(MS)=1.871977e+00-1.897778e+00/2=1.884922e+00 MZ=9.125544e+01 diff=-2.775610e-02
numB=10 mu(MS)=1.884922e+00-1.897778e+00/2=1.891361e+00 MZ=9.084115e+01 diff=-1.368809e-02
numB=11 mu(MS)=1.884922e+00-1.891361e+00/2=1.888144e+00 MZ=9.104844e+01 diff=-6.844044e-03
numB=12 mu(MS)=1.884922e+00-1.888144e+00/2=1.886534e+00 MZ=9.115198e+01 diff=-3.422022e-03
numB=13 mu(MS)=1.884922e+00-1.886534e+00/2=1.885728e+00 MZ=9.120372e+01 diff=-1.711011e-03
numB=14 mu(MS)=1.885728e+00-1.886534e+00/2=1.886131e+00 MZ=9.117785e+01 diff=-8.547742e-04
numB=15 mu(MS)=1.885728e+00-1.886131e+00/2=1.885929e+00 MZ=9.119078e+01 diff=-4.273871e-04
numB=16 mu(MS)=1.885929e+00-1.886131e+00/2=1.886030e+00 MZ=9.118432e+01 diff=-2.136479e-04
numB=17 mu(MS)=1.885929e+00-1.886030e+00/2=1.885980e+00 MZ=9.118755e+01 diff=-1.068239e-04
numB=18 mu(MS)=1.885929e+00-1.885980e+00/2=1.885954e+00 MZ=9.118917e+01 diff=-5.341197e-05
numB=19 mu(MS)=1.885954e+00-1.885980e+00/2=1.885967e+00 MZ=9.118836e+01 diff=-2.670527e-05
numB=20 mu(MS)=1.885967e+00-1.885980e+00/2=1.885973e+00 MZ=9.118796e+01 diff=-1.335246e-05
MX=1.708243e+16----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.177353e+03 MW: 8.030120e+01 Predicted MZ: 9.118796e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 9.118760e+01
 UA(3,3):
-6.079535e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.762107e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -5.245128e+02 
 UD(3,3):
-1.505294e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -3.295790e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.329765e+02 
 UE(3,3):
-5.350496e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.106290e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.886640e+01 
 mQLsq(3,3):
 9.516276e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.516174e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.146445e+06 
 mURsq(3,3):
 9.573474e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.573369e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  2.933672e+06 
 mDRsq(3,3):
 9.581579e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.581479e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.395101e+06 
 mLLsq(3,3):
 9.541910e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.541611e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.453790e+06 
 mSEsq(3,3):
 9.579948e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.579346e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.402787e+06 
m3sq: 9.455438e+05 mH1sq: 9.167420e+06 mH2sq: -6.762292e+05
Gaugino masses(1,3):
 1.205600e+02  2.288241e+02  7.316226e+02
Supersymmetric parameters at Q: 9.118760e+01
 Y^U(3,3):
 7.847018e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.565143e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  9.000652e-01 
 Y^D(3,3):
 1.560304e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  3.416244e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.482637e-01 
 Y^E(3,3):
 2.868795e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.931758e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.017625e-01 
higgs VEV: 2.490322e+02 tan beta: 1.000000e+01 smu: 1.845998e+00
g1: 4.582800e-01 g2: 6.375050e-01 g3: 1.112138e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.196256e+02 mA^0: 3.060363e+03 mH^0: 3.060432e+03 mH^+-: 3.061806e+03
alpha: -1.045736e-01
sneutrinos(1,3):
 3.094430e+03  3.094388e+03  3.081770e+03
mU~(2,3):
 3.115174e+03  3.115161e+03  2.553381e+03 
 3.119137e+03  3.119122e+03  1.859852e+03 
mD~(2,3):
 3.116032e+03  3.116019e+03  2.549787e+03 
 3.120569e+03  3.120556e+03  3.095865e+03 
mE~(2,3):
 3.095751e+03  3.095695e+03  3.083096e+03 
 3.098886e+03  3.098801e+03  3.073480e+03 
thetat: -2.694686e-02 thetab: 6.091203e-04 thetatau: -5.760902e-03
mGluino:  8.060361e+02
charginos(1,2):
-3.589860e+00  2.775293e+02
thetaL: 1.612620e+00 thetaR: 1.986723e+00
neutralinos(1,4):
-2.368057e-01 -3.381944e+01  1.382510e+02  2.778704e+02
neutralino mixing matrix (4,4):
 1.082442e-02 -2.534603e-01  9.633757e-01 -8.687877e-02 
-1.127172e-02  2.599918e-01  1.544821e-01  9.531067e-01 
 9.974674e-01 -5.899708e-02 -2.386538e-02  3.175794e-02 
 6.938702e-02  9.298825e-01  2.178828e-01 -2.881511e-01 
lsp is neutralino of mass 2.368057e-01 GeV
----------------------------------------------------------
----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.177353e+03 MW: 8.030120e+01 Predicted MZ: 9.118796e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 2.177353e+03
 UA(3,3):
-4.562521e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.072888e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -4.262767e+02 
 UD(3,3):
-1.055666e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.311348e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -9.543841e+01 
 UE(3,3):
-4.877775e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.008554e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.722511e+01 
 mQLsq(3,3):
 9.494242e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.494161e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.422182e+06 
 mURsq(3,3):
 9.545637e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.545550e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  3.471324e+06 
 mDRsq(3,3):
 9.553806e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.553730e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.406894e+06 
 mLLsq(3,3):
 9.546573e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.546313e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.469815e+06 
 mSEsq(3,3):
 9.581823e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.581300e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.427512e+06 
m3sq: 9.659386e+05 mH1sq: 9.244915e+06 mH2sq: 2.198293e+05
Gaugino masses(1,3):
 1.285253e+02  2.354423e+02  6.425376e+02
Supersymmetric parameters at Q: 2.177353e+03
 Y^U(3,3):
 7.066914e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.210721e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.484800e-01 
 Y^D(3,3):
 1.344553e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  2.943867e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.298427e-01 
 Y^E(3,3):
 2.781507e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.751285e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  9.872627e-02 
higgs VEV: 2.408972e+02 tan beta: 9.550857e+00 smu: 1.885973e+00
g1: 4.718731e-01 g2: 6.439164e-01 g3: 1.039930e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.196256e+02 mA^0: 3.060363e+03 mH^0: 3.060432e+03 mH^+-: 3.061806e+03
alpha: -1.045736e-01
sneutrinos(1,3):
 3.094430e+03  3.094388e+03  3.081770e+03
mU~(2,3):
 3.115174e+03  3.115161e+03  2.553381e+03 
 3.119137e+03  3.119122e+03  1.859852e+03 
mD~(2,3):
 3.116032e+03  3.116019e+03  2.549787e+03 
 3.120569e+03  3.120556e+03  3.095865e+03 
mE~(2,3):
 3.095751e+03  3.095695e+03  3.083096e+03 
 3.098886e+03  3.098801e+03  3.073480e+03 
thetat: -2.694686e-02 thetab: 6.091203e-04 thetatau: -5.760902e-03
mGluino:  8.060361e+02
charginos(1,2):
-3.589860e+00  2.775293e+02
thetaL: 1.612620e+00 thetaR: 1.986723e+00
neutralinos(1,4):
-2.368057e-01 -3.381944e+01  1.382510e+02  2.778704e+02
neutralino mixing matrix (4,4):
 1.082442e-02 -2.534603e-01  9.633757e-01 -8.687877e-02 
-1.127172e-02  2.599918e-01  1.544821e-01  9.531067e-01 
 9.974674e-01 -5.899708e-02 -2.386538e-02  3.175794e-02 
 6.938702e-02  9.298825e-01  2.178828e-01 -2.881511e-01 
lsp is neutralino of mass 2.368057e-01 GeV
----------------------------------------------------------

numB=1 mu(MS)=5.000000e+00-1.000000e+01/2=7.905694e+00 MZ=-nan diff=-3.000000e+00
numB=2 mu(MS)=7.905694e+00-1.000000e+01/2=9.013878e+00 MZ=6.675762e+01 diff=-6.000000e-01
numB=3 mu(MS)=9.013878e+00-1.000000e+01/2=9.519716e+00 MZ=1.009130e+02 diff=-2.307692e-01
numB=4 mu(MS)=9.013878e+00-9.519716e+00/2=9.270248e+00 MZ=8.636210e+01 diff=-1.153846e-01
numB=5 mu(MS)=9.270248e+00-9.519716e+00/2=9.395810e+00 MZ=9.408797e+01 diff=-5.454545e-02
numB=6 mu(MS)=9.270248e+00-9.395810e+00/2=9.333240e+00 MZ=9.035336e+01 diff=-2.727273e-02
numB=7 mu(MS)=9.333240e+00-9.395810e+00/2=9.364578e+00 MZ=9.225051e+01 diff=-1.345291e-02
numB=8 mu(MS)=9.333240e+00-9.364578e+00/2=9.348922e+00 MZ=9.130965e+01 diff=-6.726457e-03
numB=9 mu(MS)=9.333240e+00-9.348922e+00/2=9.341084e+00 MZ=9.083347e+01 diff=-3.363229e-03
numB=10 mu(MS)=9.341084e+00-9.348922e+00/2=9.345004e+00 MZ=9.107205e+01 diff=-1.678791e-03
numB=11 mu(MS)=9.345004e+00-9.348922e+00/2=9.346963e+00 MZ=9.119097e+01 diff=-8.386916e-04
numB=12 mu(MS)=9.345004e+00-9.346963e+00/2=9.345984e+00 MZ=9.113154e+01 diff=-4.193458e-04
numB=13 mu(MS)=9.345984e+00-9.346963e+00/2=9.346474e+00 MZ=9.116126e+01 diff=-2.096290e-04
numB=14 mu(MS)=9.346474e+00-9.346963e+00/2=9.346718e+00 MZ=9.117612e+01 diff=-1.048035e-04
numB=15 mu(MS)=9.346718e+00-9.346963e+00/2=9.346841e+00 MZ=9.118355e+01 diff=-5.239900e-05
numB=16 mu(MS)=9.346841e+00-9.346963e+00/2=9.346902e+00 MZ=9.118726e+01 diff=-2.619881e-05
numB=17 mu(MS)=9.346902e+00-9.346963e+00/2=9.346933e+00 MZ=9.118912e+01 diff=-1.309924e-05
MX=1.715774e+16----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.177348e+03 MW: 8.030170e+01 Predicted MZ: 9.118912e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 9.118760e+01
 UA(3,3):
-6.080210e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.762414e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -5.245670e+02 
 UD(3,3):
-1.505468e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -3.296169e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.329885e+02 
 UE(3,3):
-5.351101e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.106416e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.886921e+01 
 mQLsq(3,3):
 9.516315e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.516214e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.146469e+06 
 mURsq(3,3):
 9.573528e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.573423e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  2.933688e+06 
 mDRsq(3,3):
 9.581634e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.581535e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.395164e+06 
 mLLsq(3,3):
 9.541893e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.541594e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.453762e+06 
 mSEsq(3,3):
 9.579942e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.579340e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.402760e+06 
m3sq: 9.459422e+05 mH1sq: 9.167403e+06 mH2sq: -6.762889e+05
Gaugino masses(1,3):
 1.205461e+02  2.288135e+02  7.316795e+02
Supersymmetric parameters at Q: 9.118760e+01
 Y^U(3,3):
 7.846882e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.565081e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  9.000490e-01 
 Y^D(3,3):
 1.560277e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  3.416185e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.482575e-01 
 Y^E(3,3):
 2.868746e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.931655e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.017645e-01 
higgs VEV: 2.490366e+02 tan beta: 1.000000e+01 smu: 9.148833e+00
g1: 4.582670e-01 g2: 6.375100e-01 g3: 1.112136e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.196155e+02 mA^0: 3.060373e+03 mH^0: 3.060442e+03 mH^+-: 3.061816e+03
alpha: -1.045740e-01
sneutrinos(1,3):
 3.094427e+03  3.094385e+03  3.081765e+03
mU~(2,3):
 3.115178e+03  3.115165e+03  2.553381e+03 
 3.119143e+03  3.119128e+03  1.859844e+03 
mD~(2,3):
 3.116036e+03  3.116023e+03  2.549785e+03 
 3.120575e+03  3.120562e+03  3.095872e+03 
mE~(2,3):
 3.095749e+03  3.095692e+03  3.083092e+03 
 3.098885e+03  3.098800e+03  3.073475e+03 
thetat: -2.698714e-02 thetab: 6.628731e-04 thetatau: -7.896486e-03
mGluino:  8.060925e+02
charginos(1,2):
 3.592677e+00  2.776406e+02
thetaL: 1.623784e+00 thetaR: 1.987980e+00
neutralinos(1,4):
 1.982546e-01 -3.451312e+01  1.383304e+02  2.779927e+02
neutralino mixing matrix (4,4):
 7.651299e-02 -2.450057e-01  9.625464e-01 -8.730630e-02 
-7.145585e-02  2.515463e-01  1.561032e-01  9.524969e-01 
 9.868547e-01  1.524630e-01 -3.603877e-02  3.967551e-02 
-1.231167e-01  9.238245e-01  2.187177e-01 -2.890557e-01 
lsp is neutralino of mass 1.982546e-01 GeV
----------------------------------------------------------
----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.177348e+03 MW: 8.030170e+01 Predicted MZ: 9.118912e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 2.177348e+03
 UA(3,3):
-4.563083e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.073143e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -4.263246e+02 
 UD(3,3):
-1.055804e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.311649e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -9.544832e+01 
 UE(3,3):
-4.878389e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.008681e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.722790e+01 
 mQLsq(3,3):
 9.494263e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.494182e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.422175e+06 
 mURsq(3,3):
 9.545673e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.545585e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  3.471300e+06 
 mDRsq(3,3):
 9.553843e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.553767e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.406936e+06 
 mLLsq(3,3):
 9.546557e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.546296e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.469788e+06 
 mSEsq(3,3):
 9.581818e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.581294e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.427485e+06 
m3sq: 9.660227e+05 mH1sq: 9.244895e+06 mH2sq: 2.197367e+05
Gaugino masses(1,3):
 1.285102e+02  2.354317e+02  6.425878e+02
Supersymmetric parameters at Q: 2.177348e+03
 Y^U(3,3):
 7.066781e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.210660e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.484618e-01 
 Y^D(3,3):
 1.344530e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  2.943816e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.298372e-01 
 Y^E(3,3):
 2.781459e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.751186e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  9.872818e-02 
higgs VEV: 2.409019e+02 tan beta: 9.550874e+00 smu: 9.346933e+00
g1: 4.718590e-01 g2: 6.439215e-01 g3: 1.039929e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.196155e+02 mA^0: 3.060373e+03 mH^0: 3.060442e+03 mH^+-: 3.061816e+03
alpha: -1.045740e-01
sneutrinos(1,3):
 3.094427e+03  3.094385e+03  3.081765e+03
mU~(2,3):
 3.115178e+03  3.115165e+03  2.553381e+03 
 3.119143e+03  3.119128e+03  1.859844e+03 
mD~(2,3):
 3.116036e+03  3.116023e+03  2.549785e+03 
 3.120575e+03  3.120562e+03  3.095872e+03 
mE~(2,3):
 3.095749e+03  3.095692e+03  3.083092e+03 
 3.098885e+03  3.098800e+03  3.073475e+03 
thetat: -2.698714e-02 thetab: 6.628731e-04 thetatau: -7.896486e-03
mGluino:  8.060925e+02
charginos(1,2):
 3.592677e+00  2.776406e+02
thetaL: 1.623784e+00 thetaR: 1.987980e+00
neutralinos(1,4):
 1.982546e-01 -3.451312e+01  1.383304e+02  2.779927e+02
neutralino mixing matrix (4,4):
 7.651299e-02 -2.450057e-01  9.625464e-01 -8.730630e-02 
-7.145585e-02  2.515463e-01  1.561032e-01  9.524969e-01 
 9.868547e-01  1.524630e-01 -3.603877e-02  3.967551e-02 
-1.231167e-01  9.238245e-01  2.187177e-01 -2.890557e-01 
lsp is neutralino of mass 1.982546e-01 GeV
----------------------------------------------------------

numB=1 mu(MS)=1.200000e+02-1.800000e+02/2=1.529706e+02 MZ=6.155105e+01 diff=-1.250000e+00
numB=2 mu(MS)=1.200000e+02-1.529706e+02/2=1.374773e+02 MZ=1.403998e+02 diff=-6.250000e-01
numB=3 mu(MS)=1.374773e+02-1.529706e+02/2=1.454304e+02 MZ=1.078915e+02 diff=-2.380952e-01
numB=4 mu(MS)=1.454304e+02-1.529706e+02/2=1.492481e+02 MZ=8.768968e+01 diff=-1.063830e-01
numB=5 mu(MS)=1.454304e+02-1.492481e+02/2=1.473516e+02 MZ=9.827766e+01 diff=-5.319149e-02
numB=6 mu(MS)=1.473516e+02-1.492481e+02/2=1.483029e+02 MZ=9.312567e+01 diff=-2.590674e-02
numB=7 mu(MS)=1.483029e+02-1.492481e+02/2=1.487763e+02 MZ=9.044634e+01 diff=-1.278772e-02
numB=8 mu(MS)=1.483029e+02-1.487763e+02/2=1.485398e+02 MZ=9.179524e+01 diff=-6.393862e-03
numB=9 mu(MS)=1.485398e+02-1.487763e+02/2=1.486581e+02 MZ=9.112315e+01 diff=-3.186743e-03
numB=10 mu(MS)=1.485398e+02-1.486581e+02/2=1.485989e+02 MZ=9.145977e+01 diff=-1.593372e-03
numB=11 mu(MS)=1.485989e+02-1.486581e+02/2=1.486285e+02 MZ=9.129161e+01 diff=-7.960516e-04
numB=12 mu(MS)=1.486285e+02-1.486581e+02/2=1.486433e+02 MZ=9.120741e+01 diff=-3.978674e-04
numB=13 mu(MS)=1.486433e+02-1.486581e+02/2=1.486507e+02 MZ=9.116529e+01 diff=-1.988941e-04
numB=14 mu(MS)=1.486433e+02-1.486507e+02/2=1.486470e+02 MZ=9.118635e+01 diff=-9.944707e-05
numB=15 mu(MS)=1.486433e+02-1.486470e+02/2=1.486451e+02 MZ=9.119688e+01 diff=-4.972354e-05
numB=16 mu(MS)=1.486451e+02-1.486470e+02/2=1.486461e+02 MZ=9.119162e+01 diff=-2.486115e-05
numB=17 mu(MS)=1.486461e+02-1.486470e+02/2=1.486465e+02 MZ=9.118899e+01 diff=-1.243042e-05
MX=2.511927e+16----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.175020e+03 MW: 8.039604e+01 Predicted MZ: 9.118899e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 9.118760e+01
 UA(3,3):
-6.135154e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.787376e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -5.288315e+02 
 UD(3,3):
-1.519941e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -3.327858e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.341746e+02 
 UE(3,3):
-5.385896e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.113610e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.900237e+01 
 mQLsq(3,3):
 9.520700e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.520598e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.144628e+06 
 mURsq(3,3):
 9.578501e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.578395e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  2.926535e+06 
 mDRsq(3,3):
 9.586645e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.586545e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.400035e+06 
 mLLsq(3,3):
 9.541287e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.540985e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.452503e+06 
 mSEsq(3,3):
 9.579781e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.579175e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.401287e+06 
m3sq: 9.552858e+05 mH1sq: 9.165934e+06 mH2sq: -6.945055e+05
Gaugino masses(1,3):
 1.197281e+02  2.282074e+02  7.366476e+02
Supersymmetric parameters at Q: 9.118760e+01
 Y^U(3,3):
 7.836805e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.560503e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.989278e-01 
 Y^D(3,3):
 1.558273e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  3.411798e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.479906e-01 
 Y^E(3,3):
 2.865062e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.924038e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.016953e-01 
higgs VEV: 2.493568e+02 tan beta: 1.000000e+01 smu: 1.455036e+02
g1: 4.566855e-01 g2: 6.366964e-01 g3: 1.112017e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.193245e+02 mA^0: 3.063715e+03 mH^0: 3.063783e+03 mH^+-: 3.065142e+03
alpha: -1.045623e-01
sneutrinos(1,3):
 3.094313e+03  3.094270e+03  3.081542e+03
mU~(2,3):
 3.115618e+03  3.115604e+03  2.552449e+03 
 3.119692e+03  3.119678e+03  1.856878e+03 
mD~(2,3):
 3.116476e+03  3.116462e+03  2.548823e+03 
 3.121126e+03  3.121114e+03  3.096388e+03 
mE~(2,3):
 3.095631e+03  3.095574e+03  3.082887e+03 
 3.098828e+03  3.098743e+03  3.073178e+03 
thetat: -2.789290e-02 thetab: 1.667180e-03 thetatau: -4.746934e-02
mGluino:  8.110059e+02
charginos(1,2):
 1.296449e+02  2.878393e+02
thetaL: 1.894801e+00 thetaR: 2.136875e+00
neutralinos(1,4):
 9.763175e+01  1.551743e+02 -1.616631e+02  2.885755e+02
neutralino mixing matrix (4,4):
 6.775439e-01  7.201839e-01 -9.927217e-02 -1.114200e-01 
-2.341879e-01  3.750373e-01  1.256255e-01  8.880998e-01 
 5.719438e-01 -4.099633e-01  6.726545e-01  2.287932e-01 
-3.987112e-01  4.154663e-01  7.224259e-01 -3.827766e-01 
lsp is neutralino of mass 9.763175e+01 GeV
----------------------------------------------------------
----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.175020e+03 MW: 8.039604e+01 Predicted MZ: 9.118899e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 2.175020e+03
 UA(3,3):
-4.609312e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.094146e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -4.301240e+02 
 UD(3,3):
-1.067410e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.337060e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -9.642201e+01 
 UE(3,3):
-4.916040e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.016465e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.737042e+01 
 mQLsq(3,3):
 9.497008e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.496927e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.417030e+06 
 mURsq(3,3):
 9.549010e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.548922e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  3.459239e+06 
 mDRsq(3,3):
 9.557222e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.557146e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.410046e+06 
 mLLsq(3,3):
 9.545927e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.545664e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.468486e+06 
 mSEsq(3,3):
 9.581641e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.581113e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.425958e+06 
m3sq: 9.694625e+05 mH1sq: 9.243184e+06 mH2sq: 1.964376e+05
Gaugino masses(1,3):
 1.275863e+02  2.348032e+02  6.469890e+02
Supersymmetric parameters at Q: 2.175020e+03
 Y^U(3,3):
 7.057872e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.206613e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.473126e-01 
 Y^D(3,3):
 1.342996e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  2.940457e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.296159e-01 
 Y^E(3,3):
 2.778229e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.744508e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  9.867310e-02 
higgs VEV: 2.412336e+02 tan beta: 9.552147e+00 smu: 1.486465e+02
g1: 4.701281e-01 g2: 6.430803e-01 g3: 1.039852e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.193245e+02 mA^0: 3.063715e+03 mH^0: 3.063783e+03 mH^+-: 3.065142e+03
alpha: -1.045623e-01
sneutrinos(1,3):
 3.094313e+03  3.094270e+03  3.081542e+03
mU~(2,3):
 3.115618e+03  3.115604e+03  2.552449e+03 
 3.119692e+03  3.119678e+03  1.856878e+03 
mD~(2,3):
 3.116476e+03  3.116462e+03  2.548823e+03 
 3.121126e+03  3.121114e+03  3.096388e+03 
mE~(2,3):
 3.095631e+03  3.095574e+03  3.082887e+03 
 3.098828e+03  3.098743e+03  3.073178e+03 
thetat: -2.789290e-02 thetab: 1.667180e-03 thetatau: -4.746934e-02
mGluino:  8.110059e+02
charginos(1,2):
 1.296449e+02  2.878393e+02
thetaL: 1.894801e+00 thetaR: 2.136875e+00
neutralinos(1,4):
 9.763175e+01  1.551743e+02 -1.616631e+02  2.885755e+02
neutralino mixing matrix (4,4):
 6.775439e-01  7.201839e-01 -9.927217e-02 -1.114200e-01 
-2.341879e-01  3.750373e-01  1.256255e-01  8.880998e-01 
 5.719438e-01 -4.099633e-01  6.726545e-01  2.287932e-01 
-3.987112e-01  4.154663e-01  7.224259e-01 -3.827766e-01 
lsp is neutralino of mass 9.763175e+01 GeV
----------------------------------------------------------

 ====================================================
   FF 2.0, a package to evaluate one-loop integrals
 written by G. J. van Oldenborgh, NIKHEF-H, Amsterdam
 ====================================================
 for the algorithms used see preprint NIKHEF-H 89/17,
 'New Algorithms for One-loop Integrals', by G.J. van
 Oldenborgh and J.A.M. Vermaseren, published in 
 Zeitschrift fuer Physik C46(1990)425.
 ====================================================
numB=1 mu(MS)=1.700000e+02-1.500000e+02/2=1.603122e+02 MZ=8.844653e+01 diff=2.214533e-01
numB=2 mu(MS)=1.603122e+02-1.500000e+02/2=1.552417e+02 MZ=1.142088e+02 diff=1.245136e-01
numB=3 mu(MS)=1.603122e+02-1.552417e+02/2=1.577973e+02 MZ=1.021010e+02 diff=6.225681e-02
numB=4 mu(MS)=1.603122e+02-1.577973e+02/2=1.590597e+02 MZ=9.550707e+01 diff=3.112840e-02
numB=5 mu(MS)=1.603122e+02-1.590597e+02/2=1.596872e+02 MZ=9.204171e+01 diff=1.556420e-02
numB=6 mu(MS)=1.603122e+02-1.596872e+02/2=1.600000e+02 MZ=9.026130e+01 diff=7.782101e-03
numB=7 mu(MS)=1.600000e+02-1.596872e+02/2=1.598437e+02 MZ=9.115567e+01 diff=3.906250e-03
numB=8 mu(MS)=1.598437e+02-1.596872e+02/2=1.597655e+02 MZ=9.159972e+01 diff=1.956947e-03
numB=9 mu(MS)=1.598437e+02-1.597655e+02/2=1.598046e+02 MZ=9.137795e+01 diff=9.784736e-04
numB=10 mu(MS)=1.598437e+02-1.598046e+02/2=1.598241e+02 MZ=9.126688e+01 diff=4.892368e-04
numB=11 mu(MS)=1.598437e+02-1.598241e+02/2=1.598339e+02 MZ=9.121129e+01 diff=2.446184e-04
numB=12 mu(MS)=1.598437e+02-1.598339e+02/2=1.598388e+02 MZ=9.118349e+01 diff=1.223092e-04
numB=13 mu(MS)=1.598388e+02-1.598339e+02/2=1.598363e+02 MZ=9.119739e+01 diff=6.115834e-05
numB=14 mu(MS)=1.598388e+02-1.598363e+02/2=1.598376e+02 MZ=9.119044e+01 diff=3.057917e-05
numB=15 mu(MS)=1.598388e+02-1.598376e+02/2=1.598382e+02 MZ=9.118696e+01 diff=1.528958e-05
MX=2.487958e+16----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.174554e+03 MW: 8.039770e+01 Predicted MZ: 9.118696e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 9.118760e+01
 UA(3,3):
-6.133112e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.786448e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -5.286427e+02 
 UD(3,3):
-1.519508e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -3.326910e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.343071e+02 
 UE(3,3):
-5.382119e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.112829e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.896395e+01 
 mQLsq(3,3):
 9.520748e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.520646e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.143389e+06 
 mURsq(3,3):
 9.578424e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.578319e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  2.924380e+06 
 mDRsq(3,3):
 9.586551e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.586452e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.399423e+06 
 mLLsq(3,3):
 9.541439e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.541138e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.452880e+06 
 mSEsq(3,3):
 9.579828e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.579222e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.401786e+06 
m3sq: 9.396294e+05 mH1sq: 9.165514e+06 mH2sq: -6.976268e+05
Gaugino masses(1,3):
 1.198058e+02  2.282710e+02  7.365301e+02
Supersymmetric parameters at Q: 9.118760e+01
 Y^U(3,3):
 7.837465e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.560803e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.990672e-01 
 Y^D(3,3):
 1.558404e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  3.412085e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.481960e-01 
 Y^E(3,3):
 2.865303e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.924537e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.015678e-01 
higgs VEV: 2.493358e+02 tan beta: 1.000000e+01 smu: -1.564537e+02
g1: 4.566540e-01 g2: 6.365263e-01 g3: 1.112020e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.194754e+02 mA^0: 3.064245e+03 mH^0: 3.064315e+03 mH^+-: 3.065692e+03
alpha: -1.045536e-01
sneutrinos(1,3):
 3.094333e+03  3.094290e+03  3.081595e+03
mU~(2,3):
 3.115627e+03  3.115613e+03  2.552216e+03 
 3.119683e+03  3.119668e+03  1.856434e+03 
mD~(2,3):
 3.116484e+03  3.116471e+03  2.548638e+03 
 3.121116e+03  3.121104e+03  3.096310e+03 
mE~(2,3):
 3.095650e+03  3.095594e+03  3.082933e+03 
 3.098837e+03  3.098752e+03  3.073258e+03 
thetat: -2.634708e-02 thetab: -5.472482e-04 thetatau: 4.026577e-02
mGluino:  8.108861e+02
charginos(1,2):
-1.521204e+02  2.847790e+02
thetaL: 1.293346e+00 thetaR: 2.136236e+00
neutralinos(1,4):
 1.132022e+02  1.611584e+02 -1.780838e+02  2.848217e+02
neutralino mixing matrix (4,4):
 7.971218e-01  5.846572e-01 -1.124480e-01 -1.006387e-01 
-1.456357e-01  3.816543e-01  1.455202e-01  9.010850e-01 
-4.961126e-01  5.142948e-01 -6.734665e-01 -1.892514e-01 
-3.118643e-01  4.980129e-01  7.159764e-01 -3.769637e-01 
lsp is neutralino of mass 1.132022e+02 GeV
----------------------------------------------------------
----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.174554e+03 MW: 8.039770e+01 Predicted MZ: 9.118696e+01
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 2.174554e+03
 UA(3,3):
-4.607751e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.093437e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -4.299699e+02 
 UD(3,3):
-1.067102e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -2.336387e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -9.651763e+01 
 UE(3,3):
-4.912653e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.015765e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -1.733545e+01 
 mQLsq(3,3):
 9.497082e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.497001e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.415734e+06 
 mURsq(3,3):
 9.548969e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.548881e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  3.456846e+06 
 mDRsq(3,3):
 9.557164e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.557088e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.409573e+06 
 mLLsq(3,3):
 9.546070e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.545808e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.468825e+06 
 mSEsq(3,3):
 9.581687e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.581159e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  9.426397e+06 
m3sq: 9.668986e+05 mH1sq: 9.242887e+06 mH2sq: 1.928853e+05
Gaugino masses(1,3):
 1.276668e+02  2.348635e+02  6.468901e+02
Supersymmetric parameters at Q: 2.174554e+03
 Y^U(3,3):
 7.058720e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.206998e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.474860e-01 
 Y^D(3,3):
 1.343143e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  2.940778e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  1.298000e-01 
 Y^E(3,3):
 2.778516e-05  0.000000e+00  0.000000e+00 
 0.000000e+00  5.745101e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  9.855118e-02 
higgs VEV: 2.412082e+02 tan beta: 9.552045e+00 smu: -1.598382e+02
g1: 4.700928e-01 g2: 6.429042e-01 g3: 1.039859e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.194754e+02 mA^0: 3.064245e+03 mH^0: 3.064315e+03 mH^+-: 3.065692e+03
alpha: -1.045536e-01
sneutrinos(1,3):
 3.094333e+03  3.094290e+03  3.081595e+03
mU~(2,3):
 3.115627e+03  3.115613e+03  2.552216e+03 
 3.119683e+03  3.119668e+03  1.856434e+03 
mD~(2,3):
 3.116484e+03  3.116471e+03  2.548638e+03 
 3.121116e+03  3.121104e+03  3.096310e+03 
mE~(2,3):
 3.095650e+03  3.095594e+03  3.082933e+03 
 3.098837e+03  3.098752e+03  3.073258e+03 
thetat: -2.634708e-02 thetab: -5.472482e-04 thetatau: 4.026577e-02
mGluino:  8.108861e+02
charginos(1,2):
-1.521204e+02  2.847790e+02
thetaL: 1.293346e+00 thetaR: 2.136236e+00
neutralinos(1,4):
 1.132022e+02  1.611584e+02 -1.780838e+02  2.848217e+02
neutralino mixing matrix (4,4):
 7.971218e-01  5.846572e-01 -1.124480e-01 -1.006387e-01 
-1.456357e-01  3.816543e-01  1.455202e-01  9.010850e-01 
-4.961126e-01  5.142948e-01 -6.734665e-01 -1.892514e-01 
-3.118643e-01  4.980129e-01  7.159764e-01 -3.769637e-01 
lsp is neutralino of mass 1.132022e+02 GeV
----------------------------------------------------------

 ====================================================
   FF 2.0, a package to evaluate one-loop integrals
 written by G. J. van Oldenborgh, NIKHEF-H, Amsterdam
 ====================================================
 for the algorithms used see preprint NIKHEF-H 89/17,
 'New Algorithms for One-loop Integrals', by G.J. van
 Oldenborgh and J.A.M. Vermaseren, published in 
 Zeitschrift fuer Physik C46(1990)425.
 ====================================================


==> anc/twoCond <==
9.118760e+01 4.583581e-01 6.383758e-01 8.975501e-01 2.000257e+02 3.804456e+02 1.228962e+03 6.208133e+02  # 
1.762149e+02 4.610881e-01 6.397076e-01 8.858504e-01 2.026778e+02 3.827910e+02 1.194252e+03 6.238824e+02  # 
3.405254e+02 4.638661e-01 6.410431e-01 8.745149e-01 2.053789e+02 3.851140e+02 1.161427e+03 6.267704e+02  # 
6.580461e+02 4.666938e-01 6.423826e-01 8.635148e-01 2.081322e+02 3.874174e+02 1.130338e+03 6.294830e+02  # 
1.271637e+03 4.695726e-01 6.437263e-01 8.528239e-01 2.109407e+02 3.897041e+02 1.100853e+03 6.320251e+02  # 
2.457367e+03 4.725043e-01 6.450744e-01 8.424188e-01 2.138075e+02 3.919766e+02 1.072852e+03 6.344016e+02  # 
4.748724e+03 4.754905e-01 6.464273e-01 8.322780e-01 2.167356e+02 3.942372e+02 1.046228e+03 6.366169e+02  # 
9.176641e+03 4.785330e-01 6.477852e-01 8.223819e-01 2.197283e+02 3.964880e+02 1.020882e+03 6.386750e+02  # 
1.773334e+04 4.816337e-01 6.491483e-01 8.127126e-01 2.227888e+02 3.987309e+02 9.967261e+02 6.405799e+02  # 
3.426869e+04 4.847944e-01 6.505168e-01 8.032539e-01 2.259206e+02 4.009678e+02 9.736788e+02 6.423350e+02  # 
6.622231e+04 4.880174e-01 6.518910e-01 7.939908e-01 2.291272e+02 4.032002e+02 9.516666e+02 6.439438e+02  # 
1.279709e+05 4.913046e-01 6.532710e-01 7.849096e-01 2.324121e+02 4.054296e+02 9.306218e+02 6.454094e+02  # 
2.472965e+05 4.946583e-01 6.546570e-01 7.759978e-01 2.357792e+02 4.076576e+02 9.104830e+02 6.467348e+02  # 
4.778866e+05 4.980807e-01 6.560492e-01 7.672439e-01 2.392324e+02 4.098854e+02 8.911933e+02 6.479228e+02  # 
9.234890e+05 5.015745e-01 6.574478e-01 7.586372e-01 2.427758e+02 4.121142e+02 8.727009e+02 6.489762e+02  # 
1.784591e+06 5.051420e-01 6.588531e-01 7.501679e-01 2.464137e+02 4.143453e+02 8.549578e+02 6.498974e+02  # 
3.448621e+06 5.087861e-01 6.602651e-01 7.418272e-01 2.501507e+02 4.165796e+02 8.379198e+02 6.506889e+02  # 
6.664266e+06 5.125094e-01 6.616840e-01 7.336067e-01 2.539914e+02 4.188183e+02 8.215462e+02 6.513531e+02  # 
1.287832e+07 5.163151e-01 6.631101e-01 7.254988e-01 2.579410e+02 4.210624e+02 8.057993e+02 6.518921e+02  # 
2.488663e+07 5.202061e-01 6.645434e-01 7.174964e-01 2.620047e+02 4.233126e+02 7.906441e+02 6.523080e+02  # 
4.809200e+07 5.241858e-01 6.659841e-01 7.095931e-01 2.661881e+02 4.255700e+02 7.760482e+02 6.526030e+02  # 
9.293509e+07 5.282577e-01 6.674325e-01 7.017828e-01 2.704972e+02 4.278353e+02 7.619817e+02 6.527791e+02  # 
1.795918e+08 5.324253e-01 6.688887e-01 6.940602e-01 2.749381e+02 4.301094e+02 7.484164e+02 6.528380e+02  # 
3.470511e+08 5.366927e-01 6.703528e-01 6.864199e-01 2.795175e+02 4.323931e+02 7.353264e+02 6.527817e+02  # 
6.706567e+08 5.410637e-01 6.718249e-01 6.788574e-01 2.842425e+02 4.346870e+02 7.226874e+02 6.526120e+02  # 
1.296006e+09 5.455428e-01 6.733053e-01 6.713683e-01 2.891206e+02 4.369920e+02 7.104767e+02 6.523305e+02  # 
2.504459e+09 5.501346e-01 6.747942e-01 6.639487e-01 2.941599e+02 4.393086e+02 6.986731e+02 6.519391e+02  # 
4.839727e+09 5.548437e-01 6.762916e-01 6.565947e-01 2.993688e+02 4.416376e+02 6.872568e+02 6.514393e+02  # 
9.352499e+09 5.596755e-01 6.777977e-01 6.493031e-01 3.047565e+02 4.439796e+02 6.762094e+02 6.508328e+02  # 
1.807318e+10 5.646353e-01 6.793127e-01 6.420706e-01 3.103328e+02 4.463353e+02 6.655133e+02 6.501211e+02  # 
3.492540e+10 5.697289e-01 6.808367e-01 6.348945e-01 3.161081e+02 4.487053e+02 6.551523e+02 6.493057e+02  # 
6.749137e+10 5.749625e-01 6.823699e-01 6.277720e-01 3.220937e+02 4.510902e+02 6.451110e+02 6.483883e+02  # 
1.304233e+11 5.803427e-01 6.839125e-01 6.207008e-01 3.283016e+02 4.534906e+02 6.353752e+02 6.473701e+02  # 
2.520356e+11 5.858764e-01 6.854645e-01 6.136785e-01 3.347448e+02 4.559071e+02 6.259311e+02 6.462528e+02  # 
4.870447e+11 5.915712e-01 6.870263e-01 6.067031e-01 3.414374e+02 4.583402e+02 6.167660e+02 6.450376e+02  # 
9.411865e+11 5.974351e-01 6.885978e-01 5.997727e-01 3.483943e+02 4.607906e+02 6.078679e+02 6.437261e+02  # 
1.818790e+12 6.034766e-01 6.901794e-01 5.928855e-01 3.556320e+02 4.632588e+02 5.992255e+02 6.423194e+02  # 
3.514709e+12 6.097049e-01 6.917711e-01 5.860401e-01 3.631681e+02 4.657453e+02 5.908281e+02 6.408190e+02  # 
6.791977e+12 6.161300e-01 6.933731e-01 5.792348e-01 3.710218e+02 4.682508e+02 5.826654e+02 6.392262e+02  # 
1.312511e+13 6.227623e-01 6.949856e-01 5.724683e-01 3.792140e+02 4.707759e+02 5.747280e+02 6.375421e+02  # 
2.536354e+13 6.296135e-01 6.966088e-01 5.657394e-01 3.877672e+02 4.733209e+02 5.670067e+02 6.357681e+02  # 
4.901362e+13 6.366957e-01 6.982427e-01 5.590470e-01 3.967063e+02 4.758866e+02 5.594931e+02 6.339054e+02  # 
9.471606e+13 6.440224e-01 6.998877e-01 5.523899e-01 4.060583e+02 4.784735e+02 5.521790e+02 6.319551e+02  # 
1.830335e+14 6.516079e-01 7.015438e-01 5.457672e-01 4.158527e+02 4.810821e+02 5.450566e+02 6.299183e+02  # 
3.537019e+14 6.594680e-01 7.032113e-01 5.391779e-01 4.261221e+02 4.837130e+02 5.381187e+02 6.277962e+02  # 
6.835089e+14 6.676197e-01 7.048902e-01 5.326212e-01 4.369023e+02 4.863668e+02 5.313584e+02 6.255898e+02  # 
1.320843e+15 6.760815e-01 7.065809e-01 5.260962e-01 4.482324e+02 4.890441e+02 5.247690e+02 6.233001e+02  # 
2.552454e+15 6.848736e-01 7.082834e-01 5.196021e-01 4.601563e+02 4.917455e+02 5.183442e+02 6.209281e+02  # 
4.932474e+15 6.940182e-01 7.099981e-01 5.131383e-01 4.727219e+02 4.944715e+02 5.120783e+02 6.184746e+02  # 
9.531728e+15 7.035395e-01 7.117249e-01 5.067039e-01 4.859831e+02 4.972227e+02 5.059654e+02 6.159406e+02  # 
1.841953e+16 7.134643e-01 7.134643e-01 5.002982e-01 4.999995e+02 4.999999e+02 5.000002e+02 6.133267e+02  # 


9.118760e+01 4.583581e-01 6.383758e-01 8.975501e-01 2.000257e+02 3.804456e+02 1.228962e+03 6.208133e+02  # 


1.841953e+16 7.134643e-01 7.134643e-01 5.002982e-01 4.999995e+02 4.999999e+02 5.000002e+02 6.133267e+02  # 


2000  7.134643e-01 7.134643e-01 5.002982e-01 4.999995e+02 4.999999e+02 5.000002e+02 6.33e+02  # 

